Scattering theory and uniform-in-time convergence of splitting methods for the Schr\"odinger equation

We study the long-time behavior of splitting methods for the Schr\"odinger equation $i\partial_t\psi=(-\Delta_x+V)\psi$ on $\mathbb{R}^d$, with smooth potentials decaying like $\langle x\rangle^{-\rho}$, for Lie and Strang splitting and for compositions of any order $r$, with time step $\Delta$. We treat the one-step operator of the scheme as a unitary dynamics and develop its scattering theory. Using a Mourre theory for unitary operators, we show for $\rho>1$ that its wave operators exist and are complete. Independently, for every $\rho>0$, we show that the error on scattering states localized in energy and space is $O(\Delta^r)$ uniformly in time. Consequently, the wave and scattering operators of the scheme converge to those of the Schr\"odinger equation, with the scattering operator converging at the effective order of the method, which is two for Lie splitting. Bound states behave differently, as they are embedded in the continuous spectrum of the scheme. We show that they survive for times longer than any power of $1/\Delta$. If $V$ has compact support or decays like $e^{-|x|^\beta}$ with $\beta>2$, they are in fact eventually radiated away by Lie and Strang splitting, for every $\Delta>0$.

==> anc/numerics/README.md <==
# Numerics for the supplementary material

Python 3 with numpy and matplotlib (scipy only for the quadrature check in `fgr.py`).
`sh run_all.sh` recomputes all data in `data/`, all figures and Table S1 (single core: a few hours).
Each figure script (`fig_*.py`) only reads `data/` and runs in seconds.

| SM item | data script | figure script |
|---|---|---|
| Fig. S1 (aliasing map) | – | `aliasing_fig.py` |
| Fig. S2 (saturation; Yoshida errors) | `scat_errors.py` | `fig_errors.py` |
| Removal of the Lie plateau by a half kick (S2) | `lie_prekick.py` | – |
| Fig. S3 (aliased channels) | `scat_alias.py` | `fig_alias.py` |
| Fig. S4 (limiting error, transmitted fraction) | `scat_limits.py` | `fig_limits.py` |
| Fig. S5 (slowly decaying / long-range V) | `slow_decay.py 1.5 0.7 0.3` | `fig_slow.py` |
| Fig. S6 (energy dependence) | `scat_energy.py k0 ...` | `fig_energy.py` |
| Figs. S7, S8 (ionization, spectrum) | `bound_rates.py`, `spectrum.py` | `fig_bound.py` |
| Quasi-energy fits (S3.5) | `quasienergy.py` | – |
| Table S1 (residual golden rule) | `residual_rate.py Delta K/k1 ...` | `make_table.py` |
| Commutator / defect identities | `check_commutators.py`, `check_strang.py` | – |

Shared code: `common.py` (grids, Lie/Strang/Yoshida steps and inverses, norms, momentum
densities, in-band/aliased split of an error), `fgr.py` (golden rules), `style.py`.
`data/energy.jsonl` is the data of the original energy-dependence run (same algorithm as
`scat_energy.py`); all other data were recomputed with the scripts in this archive.


==> anc/numerics/aliasing_fig.py <==
# Schematic of the aliasing map (supplementary material, section S1, Figure S1).
import numpy as np, matplotlib; matplotlib.use('Agg'); import matplotlib.pyplot as plt
D=1.0; P=2*np.pi/D; E0=-1.0; a,b=1.2,2.4
fig,ax=plt.subplots(1,2,figsize=(10,3.3),gridspec_kw=dict(width_ratios=[2.2,1]))
A=ax[0]; A.axhline(0,color='k',lw=0.8)
A.set_xlim(-2,3*P+0.5); A.set_ylim(-1,1.2); A.set_yticks([])
# filled (darker): the threshold 0, the eigenvalue E0 and the window [a,b];
# open (lighter): their aliases, ordinary continuum energies with the same image on T
for m in range(4):
    if m == 0:
        A.plot(0, 0, 'o', color='C3', ms=7, zorder=3)
    else:
        A.plot(m*P, 0, 'o', mfc='white', mec='C3', mew=1.5, ms=7, zorder=3)
        A.plot(E0+m*P, 0, 'o', mfc='white', mec='C0', mew=1.5, ms=7, zorder=3)
    A.axvspan(a+m*P, b+m*P, ymin=0.38, ymax=0.5, color='C2', alpha=0.55 if m == 0 else 0.22)
A.plot(E0,0,'o',color='C0',ms=7,zorder=3)
A.set_xticks([E0,0,P,2*P,3*P]); A.set_xticklabels([r'$E_0$','0',r'$2\pi/\Delta$',r'$4\pi/\Delta$',r'$6\pi/\Delta$'])
A.annotate('threshold $0$ and its aliases',xy=(P,0),xytext=(P+0.3,0.75),color='C3',arrowprops=dict(arrowstyle='->',color='C3'))
A.annotate(r'continuum energies $E_0+2\pi m/\Delta$',xy=(E0+2*P,0),xytext=(E0+2*P-4.5,-0.75),color='C0',arrowprops=dict(arrowstyle='->',color='C0'))
A.annotate(r'$[a,b]$ and its aliases',xy=(b,0.05),xytext=(a-1.5,0.75),color='C2',arrowprops=dict(arrowstyle='->',color='C2'))
A.set_title(r'energies of $H_0$ and $H$')
B=ax[1]; th=np.linspace(0,2*np.pi,400); B.plot(np.cos(th),np.sin(th),'k',lw=0.8)
t=np.linspace(a,b,100)*D; B.plot(np.cos(-t),np.sin(-t),color='C2',lw=6,alpha=0.6)
B.plot(1,0,'o',color='C3',ms=8); B.text(1.08,0.05,r'$1=\varepsilon_\Delta(0)$',color='C3')
z=np.exp(-1j*D*E0); B.plot(z.real,z.imag,'o',color='C0',ms=8); B.text(z.real+0.08,z.imag+0.08,r'$e^{-i\Delta E_0}$',color='C0')
zm=np.exp(-1j*D*(a+b)/2); B.text(1.15*zm.real-0.25,1.15*zm.imag-0.15,r'$\Theta_{[a,b]}$',color='C2')
B.set_aspect('equal'); B.axis('off'); B.set_xlim(-1.4,1.9); B.set_ylim(-1.3,1.3)
B.set_title(r'$\varepsilon_\Delta(E)=e^{-i\Delta E}$ on $\mathbb{T}$')
plt.tight_layout(); plt.savefig('aliasing.pdf')


==> anc/numerics/bound_rates.py <==
# Ionization of the Poschl-Teller bound state (supplementary material, section S3.5, Figure S7).
# Box [-1600,1600], 2^16 points, smooth absorbing layer for |x|>1000; P_n = |<phi_0,U^n phi_0>|^2
# up to T = min(6/Gamma, 260), rate fitted to log P_n for t > min(T/4, 40).
# Also: the same rates for V multiplied by a smooth cut-off (1 for |x|<=28, 0 for |x|>=30),
# to which Theorem 2.10(a) and Corollary 2.11 apply.
import numpy as np, json, os
from common import Grid, stepper
from fgr import gamma

os.makedirs('data', exist_ok=True)
g = Grid(3200.0, 2 ** 16)
xc = np.clip(g.x, -300, 300)
V = -2 / np.cosh(xc) ** 2
phi = 1 / np.cosh(xc) / np.sqrt(2)
xb = 1000.0
mask = np.ones(g.N); o = np.abs(g.x) > xb
mask[o] = np.cos(0.5 * np.pi * (np.abs(g.x[o]) - xb) / (g.L / 2 - xb)) ** 0.02


def smooth_cut(x, a=28.0, b=30.0):
    s = np.clip((np.abs(x) - a) / (b - a), 0, 1)
    f = lambda t: np.where(t > 0, np.exp(-1 / np.maximum(t, 1e-300)), 0.0)
    return f(1 - s) / (f(1 - s) + f(s))


def run(Vp, D, T, scheme):
    st = stepper(g, Vp, D, scheme); p = phi.astype(complex)
    n = int(round(T / D)); ts, P = [0.0], [1.0]
    for j in range(n):
        p = st(p) * mask
        if (j + 1) % max(1, n // 400) == 0:
            ts.append((j + 1) * D); P.append(abs(g.inner(phi, p)) ** 2)
    return np.array(ts), np.array(P)


def rate(ts, P, T):
    i = ts > min(0.25 * T, 40)
    return -np.polyfit(ts[i], np.log(P[i]), 1)[0]


out = {'lie': {}, 'strang': {}, 'yoshida': {}, 'trunc': {}, 'curves': {}}
for D in [0.3, 0.35, 0.4, 0.5, 0.6, 0.7, 0.8, 1.0]:
    G = gamma(D); T = min(6 / G, 260)
    for s in ('lie', 'strang'):
        ts, P = run(V, D, T, s); out[s]['%g' % D] = dict(rate=rate(ts, P, T), fgr=G)
        if s == 'lie' and D in (0.4, 0.6, 0.8, 1.0):
            out['curves']['%g' % D] = dict(t=ts.tolist(), P=P.tolist())
    print('D=%.2f FGR %.4e Lie %.4e Strang %.4e ratio %.4f' % (D, G, out['lie']['%g' % D]['rate'],
          out['strang']['%g' % D]['rate'], out['strang']['%g' % D]['rate'] / G), flush=True)
for D in [0.5, 0.6, 0.8]:
    G = gamma(D, 'yoshida'); T = min(6 / G, 260)
    ts, P = run(V, D, T, 'yoshida'); out['yoshida']['%g' % D] = dict(rate=rate(ts, P, T), fgr=G)
    print('Yoshida D=%.2f rate %.4e comb FGR %.4e ratio %.3f  /Lie %.3f' % (D, out['yoshida']['%g' % D]['rate'], G,
          out['yoshida']['%g' % D]['rate'] / G, out['yoshida']['%g' % D]['rate'] / out['lie']['%g' % D]['rate']), flush=True)
Vt = V * smooth_cut(g.x)
for D in [0.3, 0.6, 1.0]:
    G = gamma(D); T = min(6 / G, 260)
    ts, P = run(Vt, D, T, 'strang'); out['trunc']['%g' % D] = dict(rate=rate(ts, P, T), fgr=G)
    print('truncated D=%.2f Strang %.5e  untruncated %.5e' % (D, out['trunc']['%g' % D]['rate'], out['strang']['%g' % D]['rate']), flush=True)
json.dump(out, open('data/bound.json', 'w'))


==> anc/numerics/check_commutators.py <==
# Numerical check of the commutator identities for the free step (Lemma 3.4(a) of the paper), the kicks
# (Lemma 3.5) and the commutator with a kick (Proposition A.12 of the paper);
# supplementary material, section S8.
import numpy as np
# 1D periodic grid, large box; test functions localized near 0
L=400.0; N=2**15
x=(np.arange(N)-N//2)*(L/N)
xi=2*np.pi*np.fft.fftfreq(N,d=L/N)
def mult_p(b,u): return np.fft.ifft(b(xi)*np.fft.fft(u))
F=lambda k: k/(1+k**2)
dF=lambda k: (1-k**2)/(1+k**2)**2
R=lambda k: 1/(1+k**2)
pR=lambda k: k/(1+k**2)
ppR=lambda k: k**2/(1+k**2)
P=lambda k: k
def A(u): return x*mult_p(F,u) - 0.5j*mult_p(dF,u)
a=1/(1+x**2)**0.75          # decaying 'potential' (rho=1.5)
da=np.gradient(a,x)
h=x*a; dh=np.gradient(h,x)
u=np.exp(-x**2/4)*(1+0.3*x)*np.exp(1j*1.7*x)
lhs=A(a*u)-a*A(u)
# formula: [A,a] = (i/2){F',a} + [F(p),h]
# [pR,h] = -i h' R + i pR (p h' + h' p) R
Ru=mult_p(R,u)
com_Fh = -1j*dh*Ru + 1j*mult_p(pR, mult_p(P, dh*Ru) + dh*mult_p(P,Ru))
rhs=0.5j*(mult_p(dF,a*u)+a*mult_p(dF,u)) + com_Fh
print("rel err [A,a] formula:", np.linalg.norm(lhs-rhs)/np.linalg.norm(lhs))
# check U0^*[A,U0] = 2 Delta G
D=0.3; U0=lambda v: mult_p(lambda k: np.exp(-1j*D*k**2), v)
U0s=lambda v: mult_p(lambda k: np.exp(1j*D*k**2), v)
u2=np.exp(-x**2/2)
lhs2=U0s(A(U0(u2)))-A(u2)
rhs2=2*D*mult_p(lambda k:k**2/(1+k**2),u2)
print("rel err U0 commutator:", np.linalg.norm(lhs2-rhs2)/np.linalg.norm(rhs2))
# spectral derivative of h (h grows like |x|^{-0.5}, smooth; periodic mismatch small)
dh_exact = a + x*(-1.5*x/(1+x**2)**1.75)
com_Fh = -1j*dh_exact*Ru + 1j*mult_p(pR, mult_p(P, dh_exact*Ru) + dh_exact*mult_p(P,Ru))
rhs=0.5j*(mult_p(dF,a*u)+a*mult_p(dF,u)) + com_Fh
print("rel err with exact h':", np.linalg.norm(lhs-rhs)/np.linalg.norm(lhs))
# check Mourre-type identity for kick: W^*[A,W] vs formula with a=g
Dl=0.3; V=2.0/(1+x**2)**0.75; W=np.exp(-1j*Dl*V)
lhs3=np.conj(W)*(A(W*u))-A(u)
g=W-1
dV=-1.5*2.0*x/(1+x**2)**1.75
dg=-1j*Dl*dV*W
hg=x*g; dhg=g+x*dg
Ru=mult_p(R,u)
comg=0.5j*(mult_p(dF,g*u)+g*mult_p(dF,u)) -1j*dhg*Ru + 1j*mult_p(pR, mult_p(P, dhg*Ru) + dhg*mult_p(P,Ru))
rhs3=np.conj(W)*comg
print("rel err kick commutator:", np.linalg.norm(lhs3-rhs3)/np.linalg.norm(lhs3))


==> anc/numerics/check_strang.py <==
# Numerical check of the Strang defect formulas for C_a and D_S(s) (Lemma 4.3(b) of the paper);
# supplementary material, section S8.
import numpy as np
L=400.0; N=2**15
x=(np.arange(N)-N//2)*(L/N); xi=2*np.pi*np.fft.fftfreq(N,d=L/N)
mp=lambda b,u: np.fft.ifft(b*np.fft.fft(u))
H0=lambda u: mp(xi**2,u)
ev0=lambda t,u: mp(np.exp(-1j*t*xi**2),u)
V=2.0*np.exp(-x**2/3)*(1+0.4*x)+0.0
a=V/2
da=np.real(mp(1j*xi,a)); d2a=np.real(mp(-xi**2,a)); d3a=np.real(mp(-1j*xi**3,a)); d4a=np.real(mp(xi**4,a))
w=np.exp(-x**2/4)*(1+0.3*x)*np.exp(1j*1.1*x)
s=0.37
ea=lambda t,u: np.exp(-1j*t*a)*u
# D_S(s) w directly
lhs = ea(s,H0(ea(-s,w))) - H0(w) + ea(s, ev0(s, a*ev0(-s, ea(-s,w)))) - a*w
# formula: -s^2|a'|^2 w - int_0^s (s-sig) e^{-isa} e^{-i sig H0} C e^{i sig H0} e^{isa} w dsig,  C=[H0,[H0,a]]
def C(u):
    du=mp(1j*xi,u); d2u=mp(-xi**2,u)
    return 4*d2a*d2u + 4*d3a*du + d4a*u
nodes,weights=np.polynomial.legendre.leggauss(40)
sig=0.5*s*(nodes+1); wts=0.5*s*weights
acc=np.zeros(N,complex)
for sg,wt in zip(sig,wts):
    acc+=wt*(s-sg)*ea(s, ev0(sg, C(ev0(-sg, ea(-s,w)))))
rhs=-s**2*da**2*w - acc
print("rel err Strang defect formula:", np.linalg.norm(lhs-rhs)/np.linalg.norm(lhs))
# check C = [H0,[H0,a]]
comm=lambda A,B,u: A(B(u))-B(A(u))
Ha=lambda u: H0(a*u)-a*H0(u)
lhsC=H0(Ha(w))-Ha(H0(w))
print("rel err double commutator:", np.linalg.norm(lhsC-C(w))/np.linalg.norm(lhsC))


==> anc/numerics/common.py <==
# Shared tools for the numerical experiments of the supplementary material:
# grids, Fourier split-step compositions (Lie, Strang, Yoshida triple jump),
# norms, momentum densities, and the splitting of an error into its in-band and
# aliased parts (section S2).
import numpy as np

W1 = 1.0 / (2.0 - 2.0 ** (1.0 / 3.0))   # Yoshida triple jump S(w1 h) S(w0 h) S(w1 h)
W0 = 1.0 - 2.0 * W1


class Grid:
    """Periodic grid on [-L/2, L/2) with N points and the Fourier variable xi."""

    def __init__(self, L, N):
        self.L, self.N = float(L), int(N)
        self.dx = self.L / self.N
        self.x = (np.arange(self.N) - self.N // 2) * self.dx
        self.xi = 2 * np.pi * np.fft.fftfreq(self.N, d=self.dx)
        self.dxi = 2 * np.pi / self.L

    def norm(self, u):
        return np.sqrt(np.sum(np.abs(u) ** 2) * self.dx)

    def inner(self, u, v):          # antilinear in the first argument
        return np.sum(np.conj(u) * v) * self.dx

    def mom_density(self, u):
        """|hat u(xi)|^2, normalized so that sum * dxi / (2 pi) = ||u||^2."""
        return np.abs(np.fft.fft(u) * self.dx) ** 2

    def mom_l1(self, u, v):
        """int | |hat u|^2 - |hat v|^2 | dxi / (2 pi)."""
        return np.sum(np.abs(self.mom_density(u) - self.mom_density(v))) * self.dxi / (2 * np.pi)

    def packet(self, x0=0.0, k0=1.5, var=8.0):
        """Normalized packet c exp(-(x-x0)^2/var + i k0 x)."""
        p = np.exp(-(self.x - x0) ** 2 / var + 1j * k0 * self.x)
        return p / self.norm(p)


def stepper(g, V, D, scheme, inverse=False):
    """One step U (or U^{-1}) of the composition with step D on grid g.

    scheme: 'lie'     U = e^{-iD H0} e^{-iD V}
            'strang'  U = e^{-iD V/2} e^{-iD H0} e^{-iD V/2}
            'yoshida' U = S(w1 D) S(w0 D) S(w1 D), S the Strang step.
    """
    s = 1.0 if inverse else -1.0           # U^{-1}: reverse the order and the signs

    def strang(h):
        K = np.exp(s * 1j * h * g.xi ** 2)
        W = np.exp(s * 0.5j * h * V)
        return lambda p: W * np.fft.ifft(K * np.fft.fft(W * p))

    if scheme == 'lie':
        K = np.exp(s * 1j * D * g.xi ** 2)
        W = np.exp(s * 1j * D * V)
        if inverse:
            return lambda p: W * np.fft.ifft(K * np.fft.fft(p))
        return lambda p: np.fft.ifft(K * np.fft.fft(W * p))
    if scheme == 'strang':
        return strang(D)
    if scheme == 'yoshida':
        a, b = strang(W1 * D), strang(W0 * D)    # palindromic, so the inverse has the same form
        return lambda p: a(b(a(p)))
    raise ValueError(scheme)


def evolve(step, p, n):
    for _ in range(n):
        p = step(p)
    return p


def split_alias(g, e, Ec, D):
    """Split an error vector e at the H0-energy Ec + pi/D, midway between the energy Ec
    of the packet and its first alias Ec + 2 pi/D.  Returns (in-band norm, aliased norm)."""
    eh = np.fft.fft(e) * g.dx
    hi = g.xi ** 2 > Ec + np.pi / D
    nin = np.sqrt(np.sum(np.abs(eh[~hi]) ** 2) * g.dxi / (2 * np.pi))
    nal = np.sqrt(np.sum(np.abs(eh[hi]) ** 2) * g.dxi / (2 * np.pi))
    return nin, nal


def energy(g, V, p):
    """<p, H p> with H = -d^2/dx^2 + V."""
    ph = np.fft.fft(p) * g.dx
    kin = np.sum(g.xi ** 2 * np.abs(ph) ** 2) * g.dxi / (2 * np.pi)
    return float(np.real(kin + np.sum(V * np.abs(p) ** 2) * g.dx))


==> anc/numerics/data/alias.json <==
{"on": {"Ec": 3.0458203932499366, "T": 40.0, "lie_0.4": {"err": 0.19554964719642945, "inband": 0.17787623867403785, "alias": 0.0812385883298372}, "lie_0.2": {"err": 0.08884325651079666, "inband": 0.08838743841253441, "alias": 0.008988045299933222}, "lie_0.1": {"err": 0.04371962296065253, "inband": 0.04371827055584416, "alias": 0.00034387705306667185}, "lie_0.05": {"err": 0.02174305411238401, "inband": 0.02174305404549539, "alias": 1.7054987145103882e-06}, "lie_0.025": {"err": 0.01084702215640477, "inband": 0.010847022156404743, "alias": 7.887871869184541e-10}, "strang_0.4": {"err": 0.06669700330298212, "inband": 0.025924121672839688, "alias": 0.06145266605355549, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [3.0168902153558344e-12, 4.011766388135771e-12, 5.184407639702441e-12, 7.137516046499673e-12, 1.0338540690272997e-11, 1.5027167473318632e-11, 2.2148358570676294e-11, 3.213829780689345e-11, 4.341971195926836e-11, 5.5174676362556345e-11, 6.97880674161645e-11, 9.298357354474e-11, 1.2111205362159356e-10, 1.3934323670146458e-10, 1.3761879554052709e-10, 1.0870601487535908e-10, 6.273675002276465e-11, 2.54141255349223e-11, 4.367361915077396e-12, 4.02359888447408e-12, 3.239549510344228e-12, 2.2612235064869195e-12, 1.5752176756991343e-12, 1.1053779679031194e-12, 7.802350533970412e-13, 6.042324900216437e-13, 5.065797506205453e-13, 4.170948674733915e-13, 3.349800360310255e-13, 2.8132367418753744e-13, 2.6282686125903174e-13, 2.746695045764126e-13, 3.1629793837271543e-13, 3.901939833151767e-13, 4.593279646594886e-13, 4.953858667172827e-13, 5.339772380489385e-13, 6.122585529673475e-13, 7.527964371052299e-13, 9.872284632073567e-13, 1.3330165688201978e-12, 1.72502629435809e-12, 2.057163880645136e-12, 2.4571104616060186e-12, 3.1573361948821384e-12, 4.097198994994596e-12, 5.382578514578815e-12, 7.176171446982092e-12, 9.319436139667125e-12, 1.177586379928511e-11, 1.5392411520959355e-11, 2.124583401897152e-11, 2.8707534971102483e-11, 3.791898000365285e-11, 5.197671091947713e-11, 7.062666532699462e-11, 9.513857201345939e-11, 1.3227201677167462e-10, 1.8427165252631693e-10, 2.481873282516093e-10, 3.3339439030164277e-10, 4.647599995152908e-10, 6.252279095227484e-10, 8.044301300758303e-10, 1.046880811806064e-09, 1.29761959080739e-09, 1.4726853369565754e-09, 1.5295667767544403e-09, 1.3815314855481705e-09, 1.0096750305820218e-09, 5.802109177686996e-10, 2.294935410535446e-10, 2.295189081737605e-11, 3.884787343326767e-11, 3.0729399459932017e-11, 2.294736456643046e-11, 1.647303287064813e-11, 1.2167384390878183e-11, 9.589000947613566e-12, 7.657412031028005e-12, 6.2228774041593064e-12, 5.138738006306163e-12, 4.389901318803111e-12, 4.075557369668183e-12, 3.787153616938007e-12, 3.5011839638354012e-12, 3.583881085562141e-12, 3.905718361035889e-12, 4.070406835034558e-12, 4.414862049396053e-12, 5.302438890038639e-12, 6.086013759979994e-12, 6.951510187943244e-12, 8.538390170571691e-12, 1.0391915901165737e-11, 1.226006044645114e-11, 1.5202879440720688e-11, 1.896015869615022e-11, 2.2882396711609496e-11, 2.8770398733919293e-11, 3.608888548741136e-11, 4.478909763589372e-11, 5.663056881538831e-11, 7.221720903757801e-11, 9.104926499645286e-11, 1.1712868321959245e-10, 1.5122250249227318e-10, 1.9416026219991315e-10, 2.5465506549038996e-10, 3.3168810307296877e-10, 4.364604128300499e-10, 5.767492625557038e-10, 7.650701597675302e-10, 1.0155456138608839e-09, 1.3593690108298894e-09, 1.8086631351619833e-09, 2.4223575614812495e-09, 3.230282311574574e-09, 4.2918551894986996e-09, 5.6978759778326524e-09, 7.45499770889491e-09, 9.710651291719591e-09, 1.2330349603384516e-08, 1.5338327224813724e-08, 1.8225481608188437e-08, 2.0455910885956e-08, 2.098706556109759e-08, 1.9124669501778994e-08, 1.495610293961659e-08, 9.653927995632986e-09, 4.836885377734584e-09, 1.3944441070947067e-09, 4.029020975562e-10, 5.399420076147718e-10, 4.087461740448097e-10, 3.067884744834813e-10, 2.3929668450086806e-10, 1.8296886381632706e-10, 1.4963804874872442e-10, 1.1913471049912047e-10, 1.0085244243722754e-10, 8.467788577941552e-11, 7.382446425169555e-11, 6.596815199206887e-11, 5.960119106422139e-11, 5.689616521761636e-11, 5.3926273224953075e-11, 5.484907614111214e-11, 5.5009879459728806e-11, 5.909776955730962e-11, 6.261660132156249e-11, 7.020803044571786e-11, 7.78041984757515e-11, 8.993533969850027e-11, 1.0300174724371202e-10, 1.2155480751111048e-10, 1.4238052873269105e-10, 1.7050057477039675e-10, 2.0274117888321632e-10, 2.454763142900622e-10, 2.950731884435974e-10, 3.603904889993735e-10, 4.372622401615043e-10, 5.377633639525133e-10, 6.585126729896155e-10, 8.150529205207087e-10, 1.0071008489548271e-09, 1.2547934484759677e-09, 1.5650726043365163e-09, 1.9626524155285413e-09, 2.4722087587753342e-09, 3.1207076881100696e-09, 3.9672934056695895e-09, 5.0451907034925016e-09, 6.460075565970304e-09, 8.281044775729792e-09, 1.0658897158556777e-08, 1.3755108896366081e-08, 1.777120774908619e-08, 2.3030876183359227e-08, 2.98102249310853e-08, 3.865540878058894e-08, 5.0026454470515016e-08, 6.460040527112483e-08, 8.325986120346023e-08, 1.065717316865361e-07, 1.35654626771327e-07, 1.709381805599448e-07, 2.1214007560855082e-07, 2.5858546046984635e-07, 3.061614359965882e-07, 3.4819137044218396e-07, 3.7531669356929907e-07, 3.749072996427956e-07, 3.4011069679806574e-07, 2.7524761473578534e-07, 1.932369700222598e-07, 1.132263921738263e-07, 5.088160049200411e-08, 1.0468994020348753e-08, 1.1382723704896593e-08, 9.020371589463099e-09, 7.217541263471246e-09, 5.559208214888285e-09, 4.299028951647816e-09, 3.512586286835114e-09, 2.825571365339271e-09, 2.3148717713617532e-09, 1.9811018489176336e-09, 1.6695206676863865e-09, 1.4411789858766778e-09, 1.2944538896760099e-09, 1.1490020621709108e-09, 1.0487359330919735e-09, 9.972285052674134e-10, 9.430283399488677e-10, 9.168034349044262e-10, 9.301627636551223e-10, 9.444267006860425e-10, 9.78666284596761e-10, 1.0548051989450812e-09, 1.1432385470625117e-09, 1.2495230634410298e-09, 1.4063919650016088e-09, 1.5991759505428518e-09, 1.817422678959377e-09, 2.097649184043151e-09, 2.4532329450664714e-09, 2.8663271507526135e-09, 3.359901387998563e-09, 3.980355232182065e-09, 4.7345791750382134e-09, 5.625814463433753e-09, 6.70927523788943e-09, 8.05071797847866e-09, 9.68100437503136e-09, 1.164343768114509e-08, 1.4042444975666678e-08, 1.700730614357241e-08, 2.0650117271232305e-08, 2.510334417614146e-08, 3.0581276351121775e-08, 3.737837014069706e-08, 4.582769295178232e-08, 5.6305959924079446e-08, 6.93068178519327e-08, 8.551567552034491e-08, 1.0582127542296702e-07, 1.3128784300548604e-07, 1.6318402834101412e-07, 2.0312356547759322e-07, 2.5324576540369607e-07, 3.163064983126703e-07, 3.9566349706332833e-07, 4.95309174132969e-07, 6.201074225040758e-07, 7.761836096104792e-07, 9.712231869711194e-07, 1.2144926603140904e-06, 1.5166617459408978e-06, 1.889675280157387e-06, 2.346766434232819e-06, 2.9023082800051247e-06, 3.570879805874377e-06, 4.364886863699581e-06, 5.290249201666399e-06, 6.3398097535162776e-06, 7.48421631691116e-06, 8.660568715869378e-06, 9.761169084758544e-06, 1.0629211721116624e-05, 1.1073960003235107e-05, 1.0918064304653451e-05, 1.0072835519925617e-05, 8.604058693109391e-06, 6.7344160994566e-06, 4.7666181994950135e-06, 2.976194786871969e-06, 1.5400341131163472e-06, 5.243365682868543e-07, 1.5581955495384594e-07, 1.778115109622069e-07, 1.5029955679182254e-07, 1.2269228959700016e-07, 9.994639473921195e-08, 8.2082532059724e-08, 6.828874773768606e-08, 5.768650451196252e-08, 4.9505118434316326e-08, 4.3122194737588306e-08, 3.806426184307768e-08, 3.39904028786765e-08, 3.066760114648208e-08, 2.7943684956681495e-08, 2.572228383492252e-08, 2.3942496092300905e-08, 2.256426097603943e-08, 2.1559119374545915e-08, 2.0905299306183806e-08, 2.0585822145474397e-08, 2.0588433892618326e-08, 2.090644752515281e-08, 2.153990302438914e-08, 2.2496729710426732e-08, 2.379379886570906e-08, 2.5457881874318175e-08, 2.7526595028665993e-08, 3.004943813812021e-08, 3.308903609706757e-08, 3.672268571290895e-08, 4.104430276244193e-08, 4.616686104264963e-08, 5.22254195661557e-08, 5.938084503831101e-08, 6.782435690363499e-08, 7.778304833939945e-08, 8.952657304053275e-08, 1.0337523273758634e-07, 1.1970975790807228e-07, 1.389831441552391e-07, 1.6173499329147826e-07, 1.8860891408947976e-07, 2.2037366823255101e-07, 2.57948903796705e-07, 3.0243650361447515e-07, 3.5515878489335934e-07, 4.177050262096899e-07, 4.919880621449157e-07, 5.80312986473396e-07, 6.854603468885314e-07, 8.107866221650045e-07, 9.603452905395825e-07, 1.1390325159629142e-06, 1.352762579779002e-06, 1.6086798676480584e-06, 1.9154166132306517e-06, 2.283408662595126e-06, 2.725284894872548e-06, 3.2563487456234245e-06, 3.895170950602776e-06, 4.664309268080037e-06, 5.591162430044682e-06, 6.708953343614222e-06, 8.057826792973511e-06, 9.68605155215447e-06, 1.1651350964071792e-05, 1.402245774651821e-05, 1.6881081895742957e-05, 2.0324538289214476e-05, 2.4469209373303646e-05, 2.9454733566681005e-05, 3.544833191674853e-05, 4.264824750994396e-05, 5.12853312481294e-05, 6.162280472432441e-05, 7.395604823533445e-05, 8.861566180277266e-05, 0.00010597581549194468, 0.00012646446647065942, 0.00015056423044472112, 0.00017878938003108903, 0.00021163377412333087, 0.000249505932346803, 0.0002926823298675426, 0.00034128912044006156, 0.000395260177256182, 0.0004541703391373816, 0.0005169012213019938, 0.0005812806293635907, 0.0006439722472035775, 0.0007007274980753655, 0.000746714197291788, 0.0007765951854182287, 0.0007847474893106545, 0.0007665887492039051, 0.0007208827481080981, 0.0006509096288055551, 0.0005629362044504438, 0.0004639032241983436, 0.00036118848229237035, 0.0002631894578923616, 0.0001773010428860768, 0.00010661964969037048, 5.039640978976821e-05, 8.480517709526099e-06, 1.36204505871667e-05, 1.2242816949971751e-05, 1.021555708705793e-05, 8.640444699453057e-06, 7.351207918943659e-06, 6.0848853080623285e-06, 4.904366471437355e-06, 3.995854503616938e-06, 3.343096676010452e-06, 2.772149737616359e-06, 2.2183984373022836e-06, 1.764357529331168e-06, 1.441319051466132e-06, 1.1681260219893226e-06, 8.985282223866964e-07, 6.769230644896837e-07, 5.232546119245308e-07, 3.927995979772401e-07, 2.6730279344086396e-07, 1.7377014736329204e-07, 1.1323440864415399e-07, 6.26864276367454e-08, 2.3962127648206717e-08, 5.639054771631291e-09, 5.493993273268404e-11, 6.287215259012898e-09, 2.6024928176529306e-08, 5.158034060883878e-08, 8.877759729833558e-08, 1.4269194788566544e-07, 1.9704812620604528e-07, 2.570410144458234e-07, 3.391183552610282e-07, 4.217989244560924e-07, 5.023370232056588e-07, 6.08245940478692e-07, 7.176467317187349e-07, 8.18878948805979e-07, 9.473486502443975e-07, 1.0812578187146826e-06, 1.203801182940536e-06, 1.3558813259205555e-06, 1.512005334597228e-06, 1.6569932124012672e-06, 1.8347047363918597e-06, 2.0106434410965696e-06, 2.180750356440925e-06, 2.3853185740824422e-06, 2.579072801186824e-06, 2.7792354606346626e-06, 3.0088652148624506e-06, 3.2212422373489708e-06, 3.456919849956422e-06, 3.7060637760358006e-06, 3.944212666184743e-06, 4.21554531918339e-06, 4.48013307855071e-06, 4.755901795242118e-06, 5.053070059768471e-06, 5.340952301515578e-06, 5.657437316095397e-06, 5.971390618020795e-06, 6.299580588318535e-06, 6.641845318367144e-06, 6.9850625102388235e-06, 7.3513796703728755e-06, 7.7141756868509e-06, 8.101912358445962e-06, 8.48644857624575e-06, 8.89371199787204e-06, 9.302759732366309e-06, 9.725658949165769e-06, 1.0163177325211075e-05, 1.0597503101527695e-05, 1.106522812077512e-05, 1.1510024172768127e-05, 1.200465366513942e-05, 1.2463226178834934e-05, 1.2977024497442657e-05, 1.3454712125629963e-05, 1.397837365480418e-05, 1.4479325128116475e-05, 1.5004598223215846e-05, 1.552966879391179e-05, 1.6050377904061878e-05, 1.659669709859028e-05, 1.7108308912482226e-05, 1.7669917035744094e-05, 1.8168492833873225e-05, 1.87371848333868e-05, 1.9218495214622755e-05, 1.9784279322624257e-05, 2.024350876470782e-05, 2.0794442116913085e-05, 2.1226600216031275e-05, 2.174803054144793e-05, 2.2148951968716623e-05, 2.2622440979456955e-05, 2.2989960857982887e-05, 2.3392555648309345e-05, 2.372694324501718e-05, 2.4032072223418086e-05, 2.4334157748860257e-05, 2.4515970699989662e-05, 2.4781204045573236e-05, 2.4823677144626608e-05, 2.5031963015394257e-05, 2.494096448425072e-05, 2.5046984456347907e-05, 2.485705616509649e-05, 2.479289936200299e-05, 2.4554554163017946e-05, 2.425837808619662e-05, 2.3997398203089735e-05, 2.3465258194157918e-05, 2.3134235246604537e-05, 2.245408124860676e-05, 2.1934986245513195e-05, 2.123829098756793e-05, 2.0443953596446538e-05, 1.9772090502088137e-05, 1.8779367618788544e-05, 1.8008014791494307e-05, 1.7030527919699087e-05, 1.6025639893751637e-05, 1.516367185209883e-05, 1.4039516903964278e-05, 1.3141073848897861e-05, 1.2180281090649268e-05, 1.115125049134702e-05, 1.0386790742914964e-05, 9.491963424720008e-06, 8.73111280967412e-06, 8.194934857675286e-06, 7.5838365246108455e-06, 7.229549661572682e-06, 7.0967357478153034e-06, 6.967879753082735e-06, 7.16836428931159e-06, 7.638509007861715e-06, 8.158418052049313e-06, 9.058401289128875e-06, 1.0304137580835535e-05, 1.1597834796069969e-05, 1.3289893102350329e-05, 1.541402170887709e-05, 1.7540218737251407e-05, 2.000805058317476e-05, 2.2991611959329972e-05, 2.591137481792837e-05, 2.898582680762347e-05, 3.261965683060375e-05, 3.616344819029666e-05, 3.9521580226943454e-05, 4.334242551604997e-05, 4.715780024036274e-05, 5.0390524758226385e-05, 5.370142731869111e-05, 5.716429860889488e-05, 5.986072127420274e-05, 6.19554310609181e-05, 6.414896681288791e-05, 6.583514603090728e-05, 6.636869528782989e-05, 6.643618856814048e-05, 6.63943974156836e-05, 6.542057787285823e-05, 6.33116363329946e-05, 6.091270870646516e-05, 5.836134198635478e-05, 5.4943838669090256e-05, 5.072154380090677e-05, 4.652808960771202e-05, 4.2501713406008264e-05, 3.811589713439001e-05, 3.3472195027404444e-05, 2.9303037171785426e-05, 2.583213687014409e-05, 2.2676858728021188e-05, 1.9823074918945576e-05, 1.7818113939198365e-05, 1.6933809514865675e-05, 1.6851587287505992e-05, 1.7350995157258338e-05, 1.8748315397380926e-05, 2.1368377041770468e-05, 2.4971342979387287e-05, 2.9064494354803348e-05, 3.3587696934649594e-05, 3.8917729375685744e-05, 4.5197148319103995e-05, 5.196578709092705e-05, 5.8610155348836235e-05, 6.502303898069693e-05, 7.162126274968973e-05, 7.871648040999925e-05, 8.601373578327703e-05, 9.28144451230197e-05, 9.867176521848987e-05, 0.00010377816925365506, 0.0001087025605168843, 0.00011377734027875381, 0.00011874193362186193, 0.00012294869719929784, 0.00012590369798906148, 0.00012765610879714978, 0.00012873493764413706, 0.00012972784718577802, 0.00013085408173837114, 0.00013183663597942998, 0.00013212440626158035, 0.0001312737584173566, 0.00012922851972241466, 0.00012634414559251569, 0.00012317887929832593, 0.00012020097330852428, 0.00011757768466125948, 0.00011513750756834516, 0.00011249411543589402, 0.00010924764635350866, 0.0001051627996177124, 0.00010025529983975117, 9.477082610297206e-05, 8.90855223569756e-05, 8.357887825605691e-05, 7.852686233885424e-05, 7.40443923264121e-05, 7.008317504988239e-05, 6.647279033341764e-05, 6.298388551857239e-05, 5.9392230731216424e-05, 5.552818195041652e-05, 5.130412822510684e-05, 4.671979780299846e-05, 4.185022255142526e-05, 3.682333173682517e-05, 3.179404846126966e-05, 2.692025407666474e-05, 2.2343927439636617e-05, 1.8178800851668897e-05, 1.450436800748278e-05, 1.1365148037595844e-05, 8.773706647643943e-06, 6.71592454113601e-06, 5.157232962861389e-06, 4.048871626713675e-06, 3.3335701018568196e-06, 2.950352599834054e-06, 2.8383930329955635e-06, 2.9399994545532033e-06, 3.202893762833555e-06, 3.5819882153551667e-06, 4.040858839875278e-06, 4.553088577248624e-06, 5.103606928665577e-06, 5.690091901935062e-06, 6.32442430831239e-06, 7.034093988124739e-06, 7.863352444895647e-06, 8.873790894731543e-06, 1.0143908009828618e-05, 1.1767138233804873e-05, 1.384777315853645e-05, 1.6494271060259655e-05, 1.980966768247452e-05, 2.3879227271716986e-05, 2.8756136947694694e-05, 3.44469284546783e-05, 4.089930204443817e-05, 4.79959034376567e-05, 5.5558012350421866e-05, 6.336259668317621e-05, 7.11743348355023e-05, 7.879077905443102e-05, 8.609404900090283e-05, 9.309723463150442e-05, 9.996979870567041e-05, 0.00010702605705584996, 0.00011466656295759515, 0.0001232749615127673, 0.00013309098135754223, 0.00014409840017296272, 0.00015597646830095907, 0.00016815506803033876, 0.00017998260891234066, 0.00019096595665905528, 0.00020099145051087606, 0.00021041342779266415, 0.00021992806594481941, 0.00023024189724611395, 0.00024166591641226084, 0.00025385214578179635, 0.00026586684422137203, 0.0002766336053130892, 0.0002855398546012867, 0.000292828758420013, 0.0002994532575668678, 0.00030639072968546475, 0.0003138382826821784, 0.0003209075712818892, 0.0003261642713908211, 0.0003287020923128338, 0.0003288934411326226, 0.00032807922950388926, 0.00032733046102368225, 0.00032636199497101096, 0.00032372606494720103, 0.00031826227899061656, 0.0003104041346398889, 0.0003018697786399693, 0.00029390564976776, 0.00028601026784311776, 0.0002767566404290857, 0.0002658905885183978, 0.0002550944441678704, 0.000246257654379095, 0.0002394100705917044, 0.00023322541663735484, 0.00022756978612408142, 0.00022439844218793942, 0.00022542970257035294, 0.00023001000545921856, 0.00023669381421354688, 0.0002461990104924595, 0.00026069122095794363, 0.00028024705404910635, 0.0003026537534324665, 0.0003273237694502076, 0.0003563048506205443, 0.00039001018532130847, 0.0004255272934755812, 0.0004613431262426832, 0.0004995783811102031, 0.000540688665472738, 0.00058101771849222, 0.0006189685027184451, 0.00065730998574918, 0.0006959899383703917, 0.0007306902351967774, 0.0007611616204569058, 0.0007909625531770271, 0.0008183430741453956, 0.0008392953568996103, 0.0008564791831828656, 0.0008725498231126182, 0.0008832888470816505, 0.0008878539992416272, 0.0008910670029126913, 0.0008913271867041134, 0.0008850100082945776, 0.0008764584095178583, 0.0008669891549857701, 0.0008519609487787559, 0.0008341746113498355, 0.0008168095364079141, 0.0007952996793724272, 0.0007711646823339725, 0.0007483317974519815, 0.0007225207314403724, 0.0006947633777455563, 0.0006689430017788406, 0.00064085735746844, 0.0006119103315222838, 0.0005852769052621926, 0.0005567346057215085, 0.0005287444449055081, 0.0005029834983045269, 0.00047567165109154146, 0.0004504647951274749, 0.000426755448881225, 0.0004024138959802327, 0.0003813012158132539, 0.0003605764136717954, 0.00034103818879851843, 0.00032457689894062737, 0.00030810369471621836, 0.00029480324614245045, 0.0002830842432913315, 0.0002727839743856019, 0.00026595135416856357, 0.0002597910844310994, 0.0002572089592462452, 0.00025632535687074466, 0.0002578115101610756, 0.000262561544485402, 0.00026862980339973416, 0.0002787763039826179, 0.0002902010709259871, 0.0003054156188240829, 0.00032278091096568456, 0.0003429671201544449, 0.00036648400986072615, 0.0003918228732816929, 0.00042138631797594884, 0.0004522064514378127, 0.00048755773997398314, 0.0005241673116733585, 0.0005650420139074147, 0.0006076148560378216, 0.0006538170953706284, 0.0007023594846267019, 0.0007537640777508881, 0.000808140392174404, 0.0008646560979341803, 0.0009246365728603113, 0.0009861643392074166, 0.0010514674618213756, 0.0011178727591113873, 0.0011881910243162286, 0.0012592945620683688, 0.001334304022694288, 0.0014098870092818263, 0.0014892458835865548, 0.00156906370964753, 0.0016524059197013058, 0.0017362043645706062, 0.0018231336029338708, 0.0019106615166629033, 0.002000752265956797, 0.002091763303457921, 0.0021845768517192703, 0.002278811771754095, 0.0023739346867229583, 0.002471079458037616, 0.002568183637446635, 0.0026678129585062, 0.002766715477503515, 0.002868257758091073, 0.0029689303742299476, 0.0030717138915137194, 0.0031741829582245, 0.0032776056932821217, 0.003381737706632407, 0.003485506531531551, 0.0035908070817340597, 0.003695047825160342, 0.0038007140814810417, 0.0039057307638398877, 0.004011076502434926, 0.0041168307302711935, 0.00422176950891501, 0.00432761568399098, 0.004432572911860539, 0.004537747411112967, 0.004642893077935288, 0.004747299795422603, 0.0048520885864116944, 0.004956187870436978, 0.005060061240862569, 0.005163881979859479, 0.005267042582124998, 0.005370083524086209, 0.005472831083925198, 0.005575097098056087, 0.005677134786639345, 0.005778965653155451, 0.005880345156522818, 0.005981484915797851, 0.006082645560630475, 0.006183285436752832, 0.006283844255045708, 0.006384689365174134, 0.006484959961966275, 0.006585410250793114, 0.006686480664846629, 0.006787004264271458, 0.006887976984042168, 0.00699005524537897, 0.007091752981066556, 0.007194083843409779, 0.007298209765136553, 0.007402392222611214, 0.007507228182042551, 0.007614676876800053, 0.0077231388034403195, 0.007832171911813979, 0.007944453367502156, 0.00805945305724913, 0.008175307429469196, 0.008294419126639243, 0.008418445739060441, 0.008544959010112674, 0.00867425271471531, 0.008809962844159335, 0.008951747925180687, 0.009097169246446239, 0.00924876523430595, 0.009410280494640613, 0.009580160054445676, 0.009756672015791543, 0.009944060076284844, 0.010146680786137771, 0.010362900217814415, 0.010591396438110167, 0.010838042838124527, 0.011109986837417138, 0.011407630782374207, 0.011729843317511193, 0.01208466689155439, 0.012487828581818693, 0.012951490133664475, 0.013483181141976573, 0.01410454981221095, 0.014890069236918001, 0.016247908864701555, 0.01691064398317192, 0.01757319984111201, 0.018294324216424147, 0.01914004479677329, 0.020197475869614994, 0.02155243117393606, 0.023259543195613807, 0.02531814219206996, 0.02766250372074394, 0.030169139703404728, 0.03267797078432834, 0.03502035720718613, 0.03704646509848086, 0.03864581224314621, 0.039756778692417914, 0.04036418636203107, 0.04048840184282168, 0.04017198425995814, 0.039468799725934256, 0.038437181123842756, 0.03713603954780542, 0.03562227746196392, 0.03394871603709677, 0.03216262080778555, 0.030305085043087786, 0.028411210695427923, 0.026510719145217052, 0.024628598948290656, 0.022785590258528856, 0.02099851555987544, 0.01928056475620501, 0.017641625259477944, 0.016088678627368146, 0.014626228887347577, 0.013256712478613472, 0.01198085710602062, 0.010797982622029328, 0.009706254053990797, 0.008702901465325099, 0.007784417929541211, 0.006946740863935527, 0.0061854167128873256, 0.005495746249787536, 0.004872908016495481, 0.004312059530227898, 0.0038084180011796467, 0.003357323334290675, 0.002954286246848824, 0.002595023966734839, 0.00227548554085166, 0.0019918684039902067, 0.0017406275911270633, 0.0015184788327658747, 0.0013223966714833472, 0.0011496085969362696, 0.0009975860546679108, 0.0008640331058945494, 0.0007468734583268823, 0.0006442364821508575, 0.0005544426880886175, 0.0004759890350839214, 0.0004075343662743308, 0.0003478852197623612, 0.00029598220854808817, 0.00025088710972055056, 0.00021177075176722978, 0.00017790174622576632, 0.00014863607968047826, 0.0001234075632788525, 0.00010171912385603822, 8.31349087456411e-05, 6.727316552487642e-05, 5.3799850840677316e-05, 4.242291914585332e-05, 3.288724061689443e-05, 2.497009657071232e-05, 1.847720069266955e-05, 1.3239195899646033e-05, 9.108579673404299e-06, 5.957014652273546e-06, 3.6729855150114027e-06, 2.1597676810350397e-06, 1.333678358078431e-06, 1.122586254279302e-06, 1.464662270592851e-06, 2.3073583464835334e-06, 3.60660390797628e-06, 5.326208380801022e-06, 7.43745436199437e-06, 9.918861181444695e-06, 1.2756097140040413e-05, 1.5942028290004536e-05, 1.9476922139782815e-05, 2.3368885961559528e-05, 2.7634718367829886e-05, 3.230149256384023e-05, 3.740937590462165e-05, 4.3016457862390135e-05, 4.920684787925004e-05, 5.610449137170513e-05, 6.389867060618783e-05, 7.289977674452015e-05, 8.370681940202685e-05, 9.831002796075467e-05, 0.00011625461829674482, 0.0001296999278917514, 0.0001447382196950766, 0.00016371959014919448, 0.00018963394499672825, 0.00022497507647048438, 0.00027024105086796344, 0.0003230364372145709, 0.0003785866119768486, 0.00043137894247444685, 0.0004768099701663678, 0.0005120123016888896, 0.0005358443312670511, 0.0005484564039149577, 0.0005507970702401159, 0.0005442227130904874, 0.0005302360841950407, 0.00051032854783862, 0.00048589495823555135, 0.00045819543272074465, 0.0004283430818466284, 0.0003973018612654872, 0.0003658863515241014, 0.0003347634373033967, 0.00030445982176458165, 0.0002753769714907727, 0.0002478098422443676, 0.00022196345980820693, 0.00019796460225559014, 0.00017587113825020902, 0.00015568352495468074, 0.00013735960096596515, 0.00012082877209804513, 0.00010600071732973397, 9.276859441095957e-05, 8.10122465329109e-05, 7.060580577182371e-05, 6.142657620317078e-05, 5.3358187832337696e-05, 4.628773210766346e-05, 4.0104994168783526e-05, 3.4707895452751e-05, 3.0006720387852815e-05, 2.592043892827952e-05, 2.2371972812954947e-05, 1.9291357012346137e-05, 1.6620608926070696e-05, 1.4309872240622389e-05, 1.2311101863665829e-05, 1.058089398057022e-05, 9.085637767216351e-06, 7.797100487743464e-06, 6.686685809319644e-06, 5.729537667791426e-06, 4.9082041433345875e-06, 4.206770760514872e-06, 3.608001571595083e-06, 3.099060302042382e-06, 2.6717101037459032e-06, 2.3161308462169493e-06, 2.0223472174639896e-06, 1.7849869226281283e-06, 1.5997034753030378e-06, 1.4599354719488239e-06, 1.3613420369650278e-06, 1.302556682688939e-06, 1.2803707036527657e-06, 1.291352700664143e-06, 1.335799987655899e-06, 1.4136580965909162e-06, 1.523021273477298e-06, 1.665908510200359e-06, 1.8454994286206068e-06, 2.062580443234601e-06, 2.3237491763561595e-06, 2.638139813493404e-06, 3.0129719841297856e-06, 3.472174898875343e-06, 4.052960767954819e-06, 4.825552493704493e-06, 6.029968345611202e-06, 6.867482609823181e-06, 7.841739756131772e-06, 9.09151637188602e-06, 1.0792723344520374e-05, 1.2981308354569416e-05, 1.5477541752203273e-05, 1.796180472765019e-05, 2.0102756684886016e-05, 2.1695966165684012e-05, 2.266812744427614e-05, 2.303688214969003e-05, 2.289142422979101e-05, 2.2311419019860375e-05, 2.1391679559255018e-05, 2.0236646286309748e-05, 1.8902747048790893e-05, 1.746967966437905e-05, 1.599559492898922e-05, 1.4512977313725773e-05, 1.3071935587719738e-05, 1.1688980608763365e-05, 1.0386877604543035e-05, 9.17731983235488e-06, 8.068082999968822e-06, 7.060243079061508e-06, 6.151264204669864e-06, 5.344756086054554e-06, 4.6237058233738125e-06, 3.994288619670855e-06, 3.439288262970259e-06, 2.95712085036275e-06, 2.5386547760711938e-06, 2.175739009981185e-06, 1.864210230774183e-06, 1.5948027011931048e-06, 1.3654315659012891e-06, 1.1665148174293308e-06, 9.995142903475654e-07, 8.53331784946201e-07, 7.320847812024645e-07, 6.255623487775803e-07, 5.376354989169965e-07, 4.604694212601623e-07, 3.971261996815444e-07, 3.4149945426567777e-07, 2.964779248646176e-07, 2.568081997452172e-07, 2.254578324174408e-07, 1.9797417599145023e-07, 1.7686577647145007e-07, 1.5887797433110988e-07, 1.45816659056381e-07, 1.352883761760533e-07, 1.2886792534449725e-07, 1.2450590708301928e-07, 1.2380887511392259e-07, 1.249535554046705e-07, 1.295307708848134e-07, 1.361172700767428e-07, 1.4609482046534894e-07, 1.5868467011760514e-07, 1.7517025047605092e-07, 1.9530352977572624e-07, 2.2122379376558293e-07, 2.5322072110392815e-07, 2.966982110120952e-07, 3.656716775005651e-07, 4.358159041085392e-07, 4.925493127303547e-07, 5.706217970339007e-07, 6.767333635707647e-07, 8.234051083179351e-07, 9.8810299960151e-07, 1.1486278680465815e-06, 1.272838208905343e-06, 1.3568632576410996e-06, 1.3889415157285213e-06, 1.3885128073524355e-06, 1.3465295149374083e-06, 1.2886053716086814e-06, 1.2057820208685058e-06, 1.11613813467213e-06, 1.0197542658457895e-06, 9.18846639350305e-07, 8.241989920299628e-07, 7.287509797365176e-07, 6.421150993536524e-07, 5.609457717154455e-07, 4.876362271338955e-07, 4.202597729867993e-07, 3.638712140704325e-07, 3.0951412000001036e-07, 2.660888456467917e-07, 2.2695513322340572e-07, 1.9192085061701228e-07, 1.6440125193213543e-07, 1.3938554271169615e-07, 1.1765058570432438e-07, 1.0063183693567766e-07, 8.578476188181259e-08, 7.176935826067573e-08, 6.230767563601338e-08, 5.2997362643027276e-08, 4.4586950959512184e-08, 3.897853636724304e-08, 3.361046981274425e-08, 2.84041434970214e-08, 2.5054902613715234e-08, 2.2274567511472706e-08, 1.8916031813605026e-08, 1.7120802035686432e-08, 1.5710129319196225e-08, 1.3884584045968713e-08, 1.2888636608716378e-08, 1.2472543775949431e-08, 1.17469560912414e-08, 1.137165082479966e-08, 1.1750639900233836e-08, 1.1804127495417959e-08, 1.2202619133701091e-08, 1.33160649125883e-08, 1.421278263005271e-08, 1.555036559793325e-08, 1.7846691708798816e-08, 2.0495231803873128e-08, 2.3651445707359723e-08, 3.057462222981594e-08, 3.538206568824493e-08, 3.9669857305020443e-08, 4.79979921441795e-08, 6.013882070697043e-08, 7.26622563927632e-08, 8.495053632738328e-08, 9.589623512419142e-08, 1.0072709743078381e-07, 1.0090243517077295e-07, 1.0200212373348402e-07, 9.768196777397523e-08, 8.928764993562092e-08, 8.386269365973018e-08, 7.76723435539552e-08, 6.876804905283706e-08, 6.023030823442215e-08, 5.3686062751450416e-08, 4.6846518637268786e-08, 4.0157671597373056e-08, 3.5447869183699737e-08, 3.016368069588961e-08, 2.4705656910281677e-08, 2.112326133679044e-08, 1.861366015312464e-08, 1.5933125748631232e-08, 1.3223600088994595e-08, 1.1020147222593616e-08, 9.162775979428978e-09, 7.589342831977037e-09, 6.791517003633719e-09, 6.174095183511965e-09, 5.204406719741396e-09, 4.202667399650518e-09, 3.453471221607626e-09, 2.9553801045605633e-09, 2.6500405793050597e-09, 2.5155792558788465e-09, 2.405996020961844e-09, 2.0896585489561385e-09, 1.703792992470753e-09, 1.4795459283022236e-09, 1.3771989973070335e-09, 1.361296444950915e-09, 1.4140088737470081e-09, 1.4653850619995906e-09, 1.4263125267078831e-09, 1.3231952624176038e-09, 1.3309428253083736e-09, 1.5023825017749713e-09, 1.7136409428259306e-09, 1.977984025761573e-09, 2.304206513242401e-09, 2.6103989447018772e-09, 3.0018533322266603e-09, 3.3147853359656456e-09, 4.1293380084308915e-09, 5.4315659833166985e-09, 6.8315802276978506e-09, 8.097536081786353e-09, 8.937217419306222e-09, 8.979632638187022e-09, 8.910275861237369e-09, 9.333634458837096e-09, 9.656150455492807e-09, 9.279358426489256e-09, 8.189143037378797e-09, 7.0299308072207145e-09, 6.04598564711085e-09, 5.143607812822986e-09, 4.542996234604289e-09, 4.222619100725313e-09, 3.760605979937838e-09]}, "strang_0.2": {"err": 0.010649064011022853, "inband": 0.009065893565970103, "alias": 0.005586782451587324, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [2.466706148874856e-13, 3.2953637426092377e-13, 4.449059909898939e-13, 6.176200976420276e-13, 8.556493317433473e-13, 1.158503193619181e-12, 1.5780451593434688e-12, 2.1916922489711016e-12, 2.9865095485678536e-12, 3.9349640445429255e-12, 5.139035072610471e-12, 6.632269800916675e-12, 7.980082101473136e-12, 8.662538406773456e-12, 8.394581734708563e-12, 6.849336574691891e-12, 4.3524686703340325e-12, 2.1198036912008505e-12, 8.584843273653339e-13, 9.465629185576382e-14, 5.0796939663974276e-14, 5.6012251701818994e-14, 5.860233381307304e-14, 5.687768101366832e-14, 5.202993804806844e-14, 4.7482205376906057e-14, 4.3992646087923856e-14, 4.005208045345739e-14, 3.605001887911851e-14, 3.351715245572923e-14, 3.157510153487631e-14, 2.912355497410941e-14, 2.688431735393405e-14, 2.5472894086703993e-14, 2.3866062099749252e-14, 2.1874114631995902e-14, 2.0465861741238244e-14, 1.9612434239201472e-14, 1.8549492154347563e-14, 1.7595466920676348e-14, 1.726783761416194e-14, 1.68985473458662e-14, 1.6120487675330416e-14, 1.5531022479593958e-14, 1.5252399084180248e-14, 1.4746685186458998e-14, 1.4363274656391124e-14, 1.4569262718609442e-14, 1.4848165869062188e-14, 1.476684033850722e-14, 1.4837921768266696e-14, 1.5076938242108224e-14, 1.5117996161123755e-14, 1.5446593812142694e-14, 1.6515466605578317e-14, 1.7516088653975145e-14, 1.8090284134620522e-14, 1.8941135675971783e-14, 2.0142649471143253e-14, 2.1415751022392034e-14, 2.347422452203172e-14, 2.6146382122730155e-14, 2.808059316144151e-14, 2.991253378800287e-14, 3.342656324937046e-14, 3.78088677526384e-14, 4.1981561146268814e-14, 4.686398198068988e-14, 5.230109158760159e-14, 5.812725797066407e-14, 6.683638044716078e-14, 7.732985058338796e-14, 8.583242198459705e-14, 9.612698817445004e-14, 1.1279876100313999e-13, 1.3005695790286059e-13, 1.462505752903592e-13, 1.6831342853048019e-13, 1.9533552346732181e-13, 2.2446485294439415e-13, 2.6069742379291455e-13, 3.003488700091903e-13, 3.4450102256990813e-13, 4.061169784022391e-13, 4.744991723124493e-13, 5.396881126828785e-13, 6.355472269268565e-13, 7.567206923795594e-13, 8.668146679764211e-13, 1.0118577904487888e-12, 1.2177898396146974e-12, 1.4165489559261685e-12, 1.6514856467462091e-12, 1.9937340181549158e-12, 2.355680549042177e-12, 2.7667680600368335e-12, 3.350052384460706e-12, 4.012237604935943e-12, 4.772777374700736e-12, 5.822546857882428e-12, 7.0596946852535e-12, 8.543340379168005e-12, 1.0540397363338948e-11, 1.2969601326875677e-11, 1.5998656438429757e-11, 2.004605544346972e-11, 2.5078448729160403e-11, 3.1593973317282123e-11, 4.02587757003456e-11, 5.1261795087363554e-11, 6.59219414240812e-11, 8.523118787452718e-11, 1.1036548578471154e-10, 1.440535123047175e-10, 1.8810780691730046e-10, 2.4621446421822174e-10, 3.2303707139796137e-10, 4.2238373679235494e-10, 5.522059383321269e-10, 7.173411504686652e-10, 9.246435276941242e-10, 1.1789246088387848e-09, 1.4733672852285962e-09, 1.7970796108414653e-09, 2.10055257508187e-09, 2.3198152655408234e-09, 2.348129777700119e-09, 2.1229729637246004e-09, 1.6580862138334235e-09, 1.096988353017283e-09, 5.962182026985658e-10, 2.612989961361101e-10, 5.790035800642614e-11, 5.722667187985575e-12, 9.444831110669619e-12, 1.1215916429712815e-11, 1.2460722015825965e-11, 1.1875821083165976e-11, 1.1900572677413636e-11, 1.0895897908666835e-11, 1.0496147404173604e-11, 9.66183387865156e-12, 9.092188557146801e-12, 8.514719729876874e-12, 7.901192294490736e-12, 7.524529750521968e-12, 6.94231230817703e-12, 6.694412581775543e-12, 6.181745638354227e-12, 6.0103171377853286e-12, 5.5795739636210495e-12, 5.4537725659313624e-12, 5.102908892154791e-12, 5.006812357648352e-12, 4.7266686837742535e-12, 4.654703616361522e-12, 4.432394820173748e-12, 4.385630451344146e-12, 4.207869245475644e-12, 4.189697005071424e-12, 4.046379029932192e-12, 4.059383040844164e-12, 3.944402831726776e-12, 3.990830282336115e-12, 3.9006579524152705e-12, 3.983084523679001e-12, 3.9175511674762344e-12, 4.036211252803886e-12, 4.002324579992436e-12, 4.152114966573862e-12, 4.165434114484033e-12, 4.33717275343105e-12, 4.419437257123656e-12, 4.6035025561577964e-12, 4.779676189964706e-12, 4.970896934364732e-12, 5.262273145950189e-12, 5.4726552151479965e-12, 5.881821124251382e-12, 6.157324173039659e-12, 6.659400558609074e-12, 7.078728344765224e-12, 7.64085348806001e-12, 8.283479933874339e-12, 8.912265222131468e-12, 9.80902784929589e-12, 1.0600362038177652e-11, 1.170806790702282e-11, 1.2838671298873242e-11, 1.4113487671668409e-11, 1.5715265326498287e-11, 1.7277517721233984e-11, 1.9315719660197396e-11, 2.1473829369349322e-11, 2.3895952104960672e-11, 2.687198700234099e-11, 2.993782285138535e-11, 3.368039858942163e-11, 3.7902089334910344e-11, 4.248638337515632e-11, 4.8080356623879524e-11, 5.4168314492719394e-11, 6.110201021047094e-11, 6.934018725737271e-11, 7.831509851766977e-11, 8.875032482087088e-11, 1.009048323953773e-10, 1.1431322075511392e-10, 1.299557006638858e-10, 1.4803121316080913e-10, 1.682077096432859e-10, 1.916704184964463e-10, 2.1877829637435425e-10, 2.4931400183359847e-10, 2.846572747782909e-10, 3.256234233846822e-10, 3.721486167659924e-10, 4.2576439236838317e-10, 4.881245615939811e-10, 5.595973977191246e-10, 6.417450452339692e-10, 7.374200710078087e-10, 8.482294978494003e-10, 9.757779455200585e-10, 1.1241023866783603e-09, 1.2975074437632584e-09, 1.498695245557652e-09, 1.7323130179461968e-09, 2.006594292784513e-09, 2.3288199863723014e-09, 2.704937584034483e-09, 3.146287517832614e-09, 3.6695264692234036e-09, 4.288852518327796e-09, 5.018641953147922e-09, 5.884962709578606e-09, 6.923117067359672e-09, 8.165244184286161e-09, 9.646766908949526e-09, 1.142644219713681e-08, 1.3584140573302072e-08, 1.6200662854581323e-08, 1.936466812073698e-08, 2.320867783059947e-08, 2.791991714231256e-08, 3.371110702553337e-08, 4.08131993026486e-08, 4.952914613197763e-08, 6.028995990670912e-08, 7.364267920684654e-08, 9.0208010751583e-08, 1.1071102443171688e-07, 1.3609938754329382e-07, 1.676382537347034e-07, 2.068933270272214e-07, 2.556677459122956e-07, 3.1604100721304066e-07, 3.905488121927427e-07, 4.823635964711427e-07, 5.952994105332005e-07, 7.336162062420971e-07, 9.017626294727092e-07, 1.1041778676210397e-06, 1.3450632706096911e-06, 1.6278081040938613e-06, 1.9536885073119757e-06, 2.3195860328429985e-06, 2.7147129649170606e-06, 3.116680208115374e-06, 3.4879172361468064e-06, 3.774759629473797e-06, 3.9131625543839215e-06, 3.844918147371949e-06, 3.5428244858723253e-06, 3.032419893378555e-06, 2.3922082016227265e-06, 1.7267385801522884e-06, 1.1291902083356097e-06, 6.567208175708634e-07, 3.2815802502466987e-07, 3.677910489277532e-08, 8.026866568431978e-10, 8.135770999863357e-10, 3.0827781416754535e-09, 4.8389137780295454e-09, 5.94625175296124e-09, 6.6062796191284974e-09, 6.993292803903962e-09, 7.208280604283037e-09, 7.297541476691958e-09, 7.279410931432107e-09, 7.1642253343298156e-09, 6.964857935807883e-09, 6.699575806960022e-09, 6.3902980556519865e-09, 6.0591290614297845e-09, 5.725150797218539e-09, 5.4024527474830215e-09, 5.099579363760927e-09, 4.8200973925605145e-09, 4.56380563506382e-09, 4.328134574247113e-09, 4.109411981949713e-09, 3.903822212309161e-09, 3.7080141612198464e-09, 3.5193962645060382e-09, 3.3361973828300823e-09, 3.1573803507114943e-09, 2.982483109287588e-09, 2.811442251440615e-09, 2.6444328724565505e-09, 2.481741262043615e-09, 2.323674590745436e-09, 2.17050433906867e-09, 2.0224366939748206e-09, 1.879602163550201e-09, 1.7420574631867472e-09, 1.6097941150539362e-09, 1.482749888149126e-09, 1.360820705845391e-09, 1.2438719759586396e-09, 1.1317492790463108e-09, 1.0242891093313011e-09, 9.213308090658128e-10, 8.227310876281683e-10, 7.283822428827213e-10, 6.382347569558113e-10, 5.523236900002378e-10, 4.707966637755342e-10, 3.939389758447074e-10, 3.221889162177916e-10, 2.5613440629078784e-10, 1.964814411158764e-10, 1.4398717494789203e-10, 9.93568331905142e-11, 6.311497285024267e-11, 3.5476990936834205e-11, 1.626291395557069e-11, 4.905897883248582e-12, 6.032752714677872e-13, 2.6291439119103108e-12, 1.076985364894498e-11, 2.5764622050794026e-11, 4.955806841100918e-11, 8.51434398131511e-11, 1.358460516593006e-10, 2.0409863347568782e-10, 2.9007026972412247e-10, 3.908165136886181e-10, 5.007223049403871e-10, 6.136975344883323e-10, 7.26770477592338e-10, 8.436162936277615e-10, 9.757422850273604e-10, 1.139327551311169e-09, 1.3476149466276475e-09, 1.6018932374133106e-09, 1.8868068490313387e-09, 2.1755051102004408e-09, 2.4453283280086413e-09, 2.6966108064103996e-09, 2.9609079089655294e-09, 3.287303186599009e-09, 3.7092718069562367e-09, 4.213242008229661e-09, 4.737946996077381e-09, 5.217059230851178e-09, 5.640456825314846e-09, 6.0803667305620985e-09, 6.643251217223658e-09, 7.372129476792378e-09, 8.188032575232077e-09, 8.948527300338488e-09, 9.593987920730469e-09, 1.0237109451213117e-08, 1.1070161570851462e-08, 1.215099087054307e-08, 1.3305702721204935e-08, 1.4308579173896523e-08, 1.517370555161189e-08, 1.618580307772887e-08, 1.7558079758390423e-08, 1.9118194219281956e-08, 2.0496643830005885e-08, 2.165313939587808e-08, 2.2999868820914023e-08, 2.4830877974507554e-08, 2.6832954847528188e-08, 2.8514065762066464e-08, 3.001531321829511e-08, 3.196852168021856e-08, 3.445706757636885e-08, 3.679422581634517e-08, 3.869186884757907e-08, 4.0865932964183535e-08, 4.380068378785713e-08, 4.677800465003083e-08, 4.917318827254866e-08, 5.175014489405388e-08, 5.524933410083254e-08, 5.882963286125896e-08, 6.171535748903755e-08, 6.491591333294204e-08, 6.91745920911988e-08, 7.326905561395577e-08, 7.665057131539982e-08, 8.080830043484123e-08, 8.592592265087288e-08, 9.033794435892663e-08, 9.447709622238289e-08, 9.99846261830659e-08, 1.0567411066807323e-07, 1.1037936340141867e-07, 1.1600618739174837e-07, 1.2274003309791792e-07, 1.2845992495583535e-07, 1.3435415793652508e-07, 1.4187846163116414e-07, 1.4875714268519626e-07, 1.5520284771132942e-07, 1.6345263126131905e-07, 1.7145722439939167e-07, 1.7868723773887685e-07, 1.8776481935741407e-07, 1.968146395695537e-07, 2.0498649616838727e-07, 2.1507606744458056e-07, 2.2508529891664355e-07, 2.3434262258973166e-07, 2.4562951372423487e-07, 2.5650614714705404e-07, 2.6705967218906954e-07, 2.796379619785953e-07, 2.9132117073049953e-07, 3.034856255996144e-07, 3.172491113849721e-07, 3.2985454436664364e-07, 3.4392962502497164e-07, 3.5856669540468994e-07, 3.7257093659177445e-07, 3.8850174812797726e-07, 4.0383752909261403e-07, 4.1992688616366573e-07, 4.370916839942621e-07, 4.5367294572474595e-07, 4.719336541202091e-07, 4.898521483295632e-07, 5.086748410726605e-07, 5.281541542802315e-07, 5.476546281162062e-07, 5.68468164134065e-07, 5.889220485474793e-07, 6.10861639083709e-07, 6.324436522158122e-07, 6.55342068165931e-07, 6.782328604355598e-07, 7.018468950288717e-07, 7.26255238512061e-07, 7.503497892847459e-07, 7.763418567832001e-07, 8.008678331550414e-07, 8.282272913607292e-07, 8.533669081321872e-07, 8.816335058231488e-07, 9.07675234427385e-07, 9.363027719710327e-07, 9.63463927113204e-07, 9.919647157365612e-07, 1.02027523359389e-06, 1.0482770076682172e-06, 1.0775550980540376e-06, 1.1047777399213063e-06, 1.1346649509545289e-06, 1.160863116523366e-06, 1.1908713400251083e-06, 1.2157862233656753e-06, 1.2453234291793263e-06, 1.2686679712215465e-06, 1.2970290275348702e-06, 1.318513463168115e-06, 1.3448377077985235e-06, 1.3642285451095899e-06, 1.3874404982741193e-06, 1.4046282867646029e-06, 1.4234012673243067e-06, 1.4384226269305752e-06, 1.4512407548545832e-06, 1.4641628010057132e-06, 1.4695871128131594e-06, 1.4801537671352254e-06, 1.4773644873300674e-06, 1.484404215281593e-06, 1.473901155320272e-06, 1.474787174961135e-06, 1.45874954113583e-06, 1.4496164208531887e-06, 1.431089955242505e-06, 1.4085900115587953e-06, 1.3890516572334574e-06, 1.353401351784012e-06, 1.3299951011386018e-06, 1.286798288471533e-06, 1.252756475904312e-06, 1.2098514777324765e-06, 1.1607233978904148e-06, 1.120244855194382e-06, 1.061506347340392e-06, 1.0160189520705562e-06, 9.60613102648213e-07, 9.031420073481612e-07, 8.56311247298546e-07, 7.951532658269065e-07, 7.475913097899992e-07, 6.996279850360303e-07, 6.474617466748468e-07, 6.131624702891834e-07, 5.739302102181303e-07, 5.422317788177238e-07, 5.278269260988863e-07, 5.104815608137802e-07, 5.087642649931828e-07, 5.250756670473545e-07, 5.418830629398211e-07, 5.797576911036736e-07, 6.38723681915703e-07, 6.999646160892487e-07, 7.861100273041676e-07, 8.977631823546017e-07, 1.0108043176178102e-06, 1.1499682686091754e-06, 1.3196895504158579e-06, 1.4872975362530785e-06, 1.6768160716808266e-06, 1.9019151699768465e-06, 2.1203388463311123e-06, 2.3474869701115105e-06, 2.6127216014699333e-06, 2.8697247367068077e-06, 3.111934302588675e-06, 3.385364180983639e-06, 3.6568723452816724e-06, 3.886489167825184e-06, 4.1209485068839435e-06, 4.365002314801358e-06, 4.554954389295343e-06, 4.7031599183952635e-06, 4.858064672821437e-06, 4.977236819944403e-06, 5.016649976948204e-06, 5.024216574757173e-06, 5.0239970038352295e-06, 4.9587898108802315e-06, 4.8148088801553205e-06, 4.650305658932778e-06, 4.4741421680955366e-06, 4.236293863096571e-06, 3.940373942835791e-06, 3.64372061164096e-06, 3.355678588318709e-06, 3.038704430718976e-06, 2.698197934119315e-06, 2.384645307610756e-06, 2.1145733706064424e-06, 1.8609971541242317e-06, 1.6204881287674859e-06, 1.4300878092944638e-06, 1.311099662517475e-06, 1.2436482698073644e-06, 1.2108327000688764e-06, 1.2317092763088837e-06, 1.3299227391334915e-06, 1.4937919215127565e-06, 1.6920934665215812e-06, 1.918331760796224e-06, 2.1951436854956273e-06, 2.5337894449326235e-06, 2.908465343855646e-06, 3.281210641745851e-06, 3.6430776867161855e-06, 4.0180081459656545e-06, 4.425823495191999e-06, 4.85041377974524e-06, 5.249966595958897e-06, 5.596113141439462e-06, 5.898626590321711e-06, 6.191061993811312e-06, 6.494095081373341e-06, 6.793102457712716e-06, 7.049432474267487e-06, 7.232609380435757e-06, 7.344322502149821e-06, 7.41548182733847e-06, 7.481362970344306e-06, 7.555759173843951e-06, 7.62272485154082e-06, 7.649403167021754e-06, 7.6087932254419905e-06, 7.49679469493582e-06, 7.334060137083373e-06, 7.153774960065233e-06, 6.98416854777759e-06, 6.835709601923593e-06, 6.698587014821426e-06, 6.549919734976151e-06, 6.365723354148293e-06, 6.131620232493534e-06, 5.848147381390263e-06, 5.52964282421903e-06, 5.198398393736776e-06, 4.8770927426986976e-06, 4.582372938240358e-06, 4.3213473264970995e-06, 4.091378584979879e-06, 3.882475351817032e-06, 3.68103186557937e-06, 3.473647664866227e-06, 3.250098363042742e-06, 3.005004609086749e-06, 2.738182221238789e-06, 2.453952892386853e-06, 2.159827507530681e-06, 1.86497117071334e-06, 1.5787711166405791e-06, 1.3097070057547026e-06, 1.0646061540124853e-06, 8.482761968680763e-07, 6.634514957184136e-07, 5.109650347933878e-07, 3.900562712553585e-07, 2.9873872257948294e-07, 2.3417077110496758e-07, 1.9299365909077313e-07, 1.7161843554025195e-07, 1.6645716530718413e-07, 1.7410286543417092e-07, 1.914678840289287e-07, 2.1589264429102945e-07, 2.4523664468835974e-07, 2.7796203178411406e-07, 3.1321730656815393e-07, 3.509250916872395e-07, 3.9187327908164896e-07, 4.3780338902242597e-07, 4.914835374724478e-07, 5.567463037412788e-07, 6.384647258111118e-07, 7.424338170147577e-07, 8.7512252225073e-07, 1.0432647376399748e-06, 1.2532712273977464e-06, 1.5104703031982266e-06, 1.818225919459154e-06, 2.1770361239006683e-06, 2.583776126532712e-06, 3.0313050099060203e-06, 3.5086812241768694e-06, 4.002202480375659e-06, 4.4973728836256e-06, 4.981689537926214e-06, 5.4478453865383325e-06, 5.896620897740342e-06, 6.338492145640894e-06, 6.792962664085971e-06, 7.28497430924391e-06, 7.838535553403745e-06, 8.468828201299275e-06, 9.175190688482243e-06, 9.93799661886751e-06, 1.0721966018181042e-05, 1.1486526321209963e-05, 1.2200752367493983e-05, 1.2857256090347659e-05, 1.3477921028236518e-05, 1.4106254801879086e-05, 1.4786795947526202e-05, 1.5539632870610157e-05, 1.634359125961554e-05, 1.7140410354784934e-05, 1.7862281656450844e-05, 1.8470053116849953e-05, 1.897837771387154e-05, 1.944715264091198e-05, 1.9938617477137704e-05, 2.0466208211056456e-05, 2.0974393052764143e-05, 2.1372049275925657e-05, 2.16005898083552e-05, 2.1682622198596712e-05, 2.170342860745442e-05, 2.1732333600745062e-05, 2.175222115489481e-05, 2.1670257667186145e-05, 2.1410360906268582e-05, 2.0998619632786688e-05, 2.054550448792532e-05, 2.0132816653660325e-05, 1.972880688414154e-05, 1.9239017927322543e-05, 1.8643419953881953e-05, 1.804992246353519e-05, 1.7583431517503663e-05, 1.7247244727921745e-05, 1.6951188269477717e-05, 1.6680317228162555e-05, 1.656121458613315e-05, 1.6711255823169712e-05, 1.7089515182710113e-05, 1.7593712351343117e-05, 1.826311265953577e-05, 1.9244204725645434e-05, 2.0551958157237813e-05, 2.2038168021833505e-05, 2.365093367271272e-05, 2.5524939341453693e-05, 2.7703840589576405e-05, 3.0000185337022724e-05, 3.2297436185580716e-05, 3.473074192771298e-05, 3.735171394156596e-05, 3.992760289225183e-05, 4.233112396473239e-05, 4.47395187292691e-05, 4.717685166388629e-05, 4.936226055930458e-05, 5.124972405649576e-05, 5.307744030493227e-05, 5.476194256765687e-05, 5.6025232901450275e-05, 5.701241583182508e-05, 5.7924203822163326e-05, 5.850268907465693e-05, 5.865392994483836e-05, 5.869202392462486e-05, 5.855248993967195e-05, 5.797473141199228e-05, 5.721371405281196e-05, 5.6398293993682464e-05, 5.522500411836681e-05, 5.383215654928054e-05, 5.246217658310173e-05, 5.083582298919582e-05, 4.900168611204399e-05, 4.72425877077213e-05, 4.530905328984603e-05, 4.321556050410651e-05, 4.123949416862971e-05, 3.913924144994224e-05, 3.695134358128697e-05, 3.4912747597444475e-05, 3.2774048228454055e-05, 3.0639710761354445e-05, 2.866232240628023e-05, 2.6603021421249536e-05, 2.465109140849615e-05, 2.2824538532708913e-05, 2.0961845209912006e-05, 1.929037531057395e-05, 1.7682525910710042e-05, 1.613721170865267e-05, 1.4797318140417021e-05, 1.3486744958570259e-05, 1.2358087023003272e-05, 1.1364766622972733e-05, 1.0463705746816405e-05, 9.782242412861232e-06, 9.178240046350226e-06, 8.782806245536642e-06, 8.526030088095106e-06, 8.420374627506499e-06, 8.522422948543373e-06, 8.734904684442214e-06, 9.1865564813424e-06, 9.749607388773484e-06, 1.0538513205694302e-05, 1.1475449876207038e-05, 1.2595116645747881e-05, 1.3914474864540028e-05, 1.5367083833364133e-05, 1.706250505801136e-05, 1.8856509802302384e-05, 2.091140246218233e-05, 2.3055551230985355e-05, 2.5449708221184422e-05, 2.7947120735010225e-05, 3.0661652205362156e-05, 3.3506844533153975e-05, 3.6525754879874416e-05, 3.9704962897105255e-05, 4.301410875599828e-05, 4.6507468981287535e-05, 5.0092598089689795e-05, 5.387655324510872e-05, 5.77217402892666e-05, 6.177074159329707e-05, 6.585773087455696e-05, 7.014504902285167e-05, 7.44534329140294e-05, 7.895128920896236e-05, 8.345921180005681e-05, 8.813855795437628e-05, 9.282359663390832e-05, 9.765388038894041e-05, 0.00010249374243315136, 0.00010744303571728088, 0.00011241565121662057, 0.00011745158098142569, 0.0001225341417107646, 0.00012762600213396443, 0.00013279273076947104, 0.00013791468075459464, 0.00014313389621884497, 0.00014826803329697023, 0.00015350046139288702, 0.00015863711828690327, 0.00016383854829314998, 0.0001689708062238558, 0.00017410115438668052, 0.0001792135316331053, 0.00018424927443594317, 0.00018930737496344424, 0.00019424704474080027, 0.0001992004397302743, 0.0002040520348645989, 0.0002088561677340345, 0.00021361033252756978, 0.00021825142206041739, 0.00022286734789830342, 0.00022735879118340884, 0.00023178788156524383, 0.00023613209387470335, 0.00024035798709274588, 0.00024452095200835076, 0.0002485577659005481, 0.00025249990513596715, 0.00025634487250582273, 0.0002600620490341619, 0.0002636828106516089, 0.0002671833342437299, 0.00027056270427490046, 0.0002738294942517718, 0.00027697146543664624, 0.00027998981600915594, 0.00028288260439177375, 0.00028565354196119036, 0.0002882913515477733, 0.0002907982592209708, 0.0002931867149112231, 0.0002954316081973617, 0.000297544596843156, 0.00029954251950679156, 0.00030138893281898615, 0.00030310235266441305, 0.00030470601743168556, 0.00030615455080460987, 0.00030746537864065457, 0.00030867424997065517, 0.0003097315731697827, 0.00031064100016456434, 0.0003114552164019143, 0.00031213296696104066, 0.00031264998782414623, 0.00031306874822910157, 0.0003133785004909425, 0.00031352398281178325, 0.0003135500102748425, 0.0003134942884659896, 0.0003132974908166394, 0.00031295079123565663, 0.0003125216698291816, 0.0003119999650188663, 0.0003113259211583517, 0.0003105302273300498, 0.0003096696933384266, 0.0003087081050825155, 0.00030759993522749997, 0.00030639044089095566, 0.0003051255747047275, 0.00030376482751527764, 0.0003022684162539631, 0.000300678406141113, 0.000299041296046583, 0.00029732733140232497, 0.0002954922139801678, 0.00029356012211574704, 0.0002915832856592642, 0.00028955772003388686, 0.0002874375816922053, 0.0002852150713925451, 0.0002829342897762455, 0.0002806252399493678, 0.0002782648157715873, 0.0002758178800591571, 0.0002732910386110235, 0.00027072405017006056, 0.0002681383034955335, 0.0002655145763983268, 0.0002628239876915063, 0.0002600669956503216, 0.00025727318786317285, 0.0002544678845888798, 0.0002516476870106147, 0.00024878990072454824, 0.0002458806160613072, 0.0002429300808830772, 0.00023996250097461659, 0.00023699426077183086, 0.0002340224131986876, 0.000231031697395217, 0.00022801072749924198, 0.00022496240962883475, 0.00022190151345330747, 0.00021884377321317128, 0.00021579615714942873, 0.0002127548621854688, 0.0002097107428346644, 0.00020665706858196924, 0.00020359430487659432, 0.00020052976427902206, 0.00019747351373315022, 0.00019443364135505792, 0.000191413488667806, 0.00018841173146981222, 0.00018542455132917587, 0.00018244837827743378, 0.0001794818736180303, 0.0001765265440571168, 0.0001735861242275619, 0.00017066530431624673, 0.00016776844273680246, 0.00016489870380435298, 0.00016205777129195493, 0.00015924604991541621, 0.00015646314356642635, 0.00015370838936967757, 0.00015098128831454952, 0.00014828175831954802, 0.00014561020872305824, 0.0001429674803049991, 0.00014035471086558274, 0.00013777318086107798, 0.00013522417702230735, 0.00013270889339010806, 0.00013022837422452848, 0.0001277834936057945, 0.0001253749618484168, 0.00012300334788597307, 0.00012066910838576916, 0.00011837261706586512, 0.00011611419036126444, 0.00011389410772418526, 0.00011171262625671686, 0.00010956999034219357, 0.00010746643750735049, 0.00010540220180910948, 0.00010337751589031251, 0.00010139261251308177, 9.94477260681853e-05, 9.754309438649341e-05, 9.5678960986673e-05, 9.385557771122553e-05, 9.207320744061599e-05, 9.033212637213376e-05, 8.86326252632186e-05, 8.697500897789639e-05, 8.535959369380147e-05, 8.378670128092215e-05, 8.225665072388201e-05, 8.076974718169839e-05, 7.932627043604693e-05, 7.792646598602934e-05, 7.657054380186173e-05, 7.52586913058813e-05, 7.399110796706422e-05, 7.276806810208767e-05, 7.159001524856314e-05, 7.045768505864023e-05, 6.937224406865369e-05, 6.83354202071044e-05, 6.73495906935667e-05, 6.641778907345957e-05, 6.554360213627711e-05, 6.47309550214186e-05, 6.398383154109542e-05, 6.330604189615791e-05, 6.270121818456431e-05, 6.217326943920659e-05, 6.172754726523488e-05, 6.13729763519338e-05, 6.112549496109003e-05, 6.101367023967584e-05, 6.108943470396821e-05, 6.145532939884751e-05, 6.236543459917989e-05, 6.505121466873348e-05, 6.72462389492864e-05, 6.371698416757184e-05, 5.911773432619858e-05, 5.4297543616317514e-05, 5.067694590651766e-05, 4.992078245877405e-05, 5.3310534287948725e-05, 6.112833296995677e-05, 7.249174632790675e-05, 8.574662198627734e-05, 9.90949963459097e-05, 0.00011107320406576309, 0.00012074007471388319, 0.00012764823045481697, 0.00013172178461993734, 0.00013312397214539502, 0.00013215109856416397, 0.00012916087342340144, 0.00012452969737888355, 0.00011862819574412325, 0.00011180496664303755, 0.00010437365251912056, 9.660417376385558e-05, 8.872070255383068e-05, 8.090578282350463e-05, 7.330607673499548e-05, 6.603551439784779e-05, 5.917613453223264e-05, 5.278036747277646e-05, 4.687679212624869e-05, 4.147691141885667e-05, 3.6579248899942876e-05, 3.2170637512641444e-05, 2.822787584853988e-05, 2.4721450830913948e-05, 2.1619303310402186e-05, 1.8888276198746904e-05, 1.6494084018434532e-05, 1.4402156248690154e-05, 1.2579463740395715e-05, 1.0995497541018783e-05, 9.62193445938429e-06, 8.432387765036043e-06, 7.402893469639438e-06, 6.512252221968269e-06, 5.7417254515675185e-06, 5.07465780484824e-06, 4.49639059421336e-06, 3.994219238152268e-06, 3.5572429979578414e-06, 3.1761145775521886e-06, 2.842726668375134e-06, 2.5500899742472186e-06, 2.2923966684352517e-06, 2.0647941003712e-06, 1.862995154097321e-06, 1.6833432489632857e-06, 1.5229559835933285e-06, 1.379356145046261e-06, 1.250262524671319e-06, 1.1338720841606693e-06, 1.028772342630675e-06, 9.335923672183057e-07, 8.471555361401399e-07, 7.685982302739105e-07, 6.97103253751075e-07, 6.319083478053789e-07, 5.724303718928101e-07, 5.181413195711012e-07, 4.6856270838412196e-07, 4.2328180520519527e-07, 3.8190325584127683e-07, 3.4413205227437497e-07, 3.0967566715917587e-07, 2.7820240683143794e-07, 2.4952987856251047e-07, 2.234460430848815e-07, 1.996667665557333e-07, 1.780790820624096e-07, 1.5851313796519786e-07, 1.4074073707875848e-07, 1.2468695144416342e-07, 1.1019780350811303e-07, 9.711481910990636e-08, 8.536920368544812e-08, 7.482325890686875e-08, 6.538594032538658e-08, 5.6968100886977515e-08, 4.947208242823626e-08, 4.284118785304476e-08, 3.697070695515449e-08, 3.18170448791323e-08, 2.7314609360230623e-08, 2.3381496292034913e-08, 1.999921339729297e-08, 1.7089498140288206e-08, 1.4615415931869428e-08, 1.2542476918837115e-08, 1.0816227366702199e-08, 9.414712958456155e-09, 8.293978470654715e-09, 7.433141269471676e-09, 6.795656545483307e-09, 6.361112252269444e-09, 6.109000827646787e-09, 6.006498121585067e-09, 6.051088881736793e-09, 6.20965314997241e-09, 6.476085641105387e-09, 6.832642410228556e-09, 7.266550701112834e-09, 7.7658622649614e-09, 8.321479509804282e-09, 8.924509499256548e-09, 9.561083914338622e-09, 1.023678415141862e-08, 1.0926955845405729e-08, 1.1645439853960167e-08, 1.2371777733284287e-08, 1.311227896522058e-08, 1.3856753066953768e-08, 1.4610316578967508e-08, 1.5357888623467275e-08, 1.6117605544066347e-08, 1.686442861365945e-08, 1.762116684844076e-08, 1.8370412461117524e-08, 1.9121688424824313e-08, 1.9874491753025393e-08, 2.0628408379651263e-08, 2.1385992642080297e-08, 2.2154423728808162e-08, 2.2927828609693204e-08, 2.3720439870853685e-08, 2.45318807861076e-08, 2.5363225394771328e-08, 2.623980505052578e-08, 2.714023686526913e-08, 2.8112513918816397e-08, 2.913370326002558e-08, 3.02502999236084e-08, 3.1468107884026316e-08, 3.2823892330799634e-08, 3.436812092561499e-08, 3.616615687946504e-08, 3.837508220449985e-08, 4.12741400635422e-08, 4.739308114841774e-08, 5.0103124852386575e-08, 4.7443011118633585e-08, 4.379262288676068e-08, 4.1187057972187695e-08, 4.2602753626111004e-08, 4.92196392099859e-08, 5.946894336918287e-08, 7.098983951029422e-08, 8.110273004498114e-08, 8.86542396956118e-08, 9.31614577275982e-08, 9.448447950654441e-08, 9.340929081974707e-08, 9.000364376263885e-08, 8.50897547179671e-08, 7.913865310147798e-08, 7.234083747966048e-08, 6.545728814745094e-08, 5.846303906831404e-08, 5.164066567850519e-08, 4.5388243711516884e-08, 3.941905943139687e-08, 3.4077352383899215e-08, 2.9398281374291415e-08, 2.506744674704708e-08, 2.1448988823929275e-08, 1.8311446471965743e-08, 1.548355523111108e-08, 1.3233933871086208e-08, 1.1284442608416549e-08, 9.540071680269676e-09, 8.215820401274036e-09, 7.060226033660554e-09, 6.0025856909221605e-09, 5.243344045888878e-09, 4.571522689648486e-09, 3.9243770040018935e-09, 3.4768640171607473e-09, 3.0927444342157528e-09, 2.681239367398764e-09, 2.3979377238359896e-09, 2.1755183928405974e-09, 1.908630433034713e-09, 1.7084987600809856e-09, 1.5706817817718466e-09, 1.399179184893643e-09, 1.2483262257735926e-09, 1.1496163698306507e-09, 1.0378816034629021e-09, 9.284484203877767e-10, 8.487878651313274e-10, 7.691073837866921e-10, 6.917843177291433e-10, 6.326029584696329e-10, 5.695785628193519e-10, 5.100568856083964e-10, 4.691534576463986e-10, 4.252197687298619e-10, 3.7517016230582753e-10, 3.420990242244187e-10, 3.1488349451026266e-10, 2.7939263365343005e-10, 2.4997784591530297e-10, 2.2972016302829217e-10, 2.0651055246811604e-10, 1.8538738083569125e-10, 1.7028709419412508e-10, 1.5348842818252097e-10, 1.3728341108008773e-10, 1.2783936052901084e-10, 1.1828978820997496e-10, 1.0616248779129812e-10, 9.817881965365442e-11, 9.319152494770934e-11, 8.616497672901124e-11, 8.071880305746574e-11, 7.826319162056842e-11, 7.448378063451057e-11, 7.039049074541634e-11, 6.967833281868657e-11, 6.914447518018228e-11, 6.703710359907339e-11, 6.681993861039405e-11, 6.826408854155622e-11, 6.770663524297289e-11, 6.741176519310404e-11, 6.971279280567202e-11, 7.166165377698271e-11, 7.209407719158479e-11, 7.454648709251314e-11, 7.785823515011494e-11, 7.885624287278961e-11, 7.981531612906504e-11, 8.36093949391858e-11, 8.696501257250401e-11, 8.874340557230867e-11, 9.259457370452315e-11, 9.793220948426464e-11, 1.005747838729306e-10, 1.021821296117768e-10, 1.0672340159835022e-10, 1.1125329735068575e-10, 1.135768360096436e-10, 1.1782855873925876e-10, 1.2595284539528694e-10, 1.325978911191767e-10, 1.3762051687351653e-10, 1.46131893832034e-10, 1.5708453235968005e-10, 1.6499573522896194e-10, 1.7326628050142462e-10, 1.8920170752289818e-10, 2.1284814155709456e-10, 2.4500635375030593e-10, 2.321229830870368e-10, 2.1125320349560507e-10, 1.8942489375532633e-10, 1.8636142642768122e-10, 2.147816181748105e-10, 2.647690383963561e-10, 3.1094373146257266e-10, 3.4006329356725696e-10, 3.6085066917040344e-10, 3.707428380467803e-10, 3.594673190945762e-10, 3.3384870927264725e-10, 3.090861297537378e-10, 2.819985830867539e-10, 2.462292598994065e-10, 2.1013368058364795e-10, 1.8082245190858126e-10, 1.5454493792788483e-10]}, "strang_0.1": {"err": 0.0023879765002351766, "inband": 0.0023825132469331156, "alias": 0.00016143851418935678, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [3.193972975139289e-17, 3.460906122858277e-17, 3.754470174882814e-17, 4.070586673847296e-17, 4.416463948553175e-17, 4.788761004026969e-17, 5.1917623370206224e-17, 5.626316246081544e-17, 6.090890605715832e-17, 6.592231584668163e-17, 7.123499689635495e-17, 7.696260515931995e-17, 8.303039583776584e-17, 8.957260659046757e-17, 9.658799985809172e-17, 1.042011146448363e-16, 1.1255566912025255e-16, 1.2175752121933166e-16, 1.3211654589201603e-16, 1.43712401219278e-16, 1.5695465121740221e-16, 1.718584503599994e-16, 1.8878195969318392e-16, 2.0763703079680986e-16, 2.285775334311357e-16, 2.514831021402803e-16, 2.763261558840491e-16, 3.032362893080373e-16, 3.3227574793323883e-16, 3.6418245825308127e-16, 3.9932359542643157e-16, 4.3899504410146996e-16, 4.835545907821239e-16, 5.341630335705918e-16, 5.905783402113741e-16, 6.533665565677919e-16, 7.220646128617888e-16, 7.975040207538488e-16, 8.804809413364961e-16, 9.729605046527537e-16, 1.0769962898500827e-15, 1.1941265252194936e-15, 1.3256853643118024e-15, 1.4714555012372505e-15, 1.6330533985367158e-15, 1.8114409035229395e-15, 2.0116406957666067e-15, 2.236152198075705e-15, 2.490070793451192e-15, 2.7727513572595722e-15, 3.0881586215716144e-15, 3.4374323082057094e-15, 3.83095850330245e-15, 4.273849248459813e-15, 4.7753555638670636e-15, 5.3339433322833005e-15, 5.957675018565362e-15, 6.653638831888809e-15, 7.444234687125396e-15, 8.338812980130346e-15, 9.347563891319636e-15, 1.046878999779595e-14, 1.17286359530947e-14, 1.3156581028335411e-14, 1.4789442123325792e-14, 1.6625607334957317e-14, 1.8680919309467742e-14, 2.0991330507831853e-14, 2.3642682229243298e-14, 2.666602987454565e-14, 3.0075507195066316e-14, 3.389126997901102e-14, 3.825964777012224e-14, 4.328344869179365e-14, 4.900789037754232e-14, 5.542605974688698e-14, 6.277062689270069e-14, 7.126302444409505e-14, 8.101800114734833e-14, 9.200826036506265e-14, 1.0464226343776798e-13, 1.1933944788461098e-13, 1.3629862668264435e-13, 1.5553705100930416e-13, 1.778777747523381e-13, 2.0405374528483528e-13, 2.343032672386438e-13, 2.690331972281253e-13, 3.099679348243335e-13, 3.5818279614421586e-13, 4.1404717050520574e-13, 4.796247139999997e-13, 5.580115952806949e-13, 6.505427936724284e-13, 7.59396293904051e-13, 8.909142459762609e-13, 1.048980118944872e-12, 1.2377342812093824e-12, 1.467320398940979e-12, 1.749509242355841e-12, 2.091647924489966e-12, 2.5147796374263653e-12, 3.043589152456308e-12, 3.6991458486570275e-12, 4.5237154552921225e-12, 5.573560536976896e-12, 6.90188408972171e-12, 8.603101210548842e-12, 1.0806446527066335e-11, 1.363652492096106e-11, 1.7326389016731084e-11, 2.2143379793931015e-11, 2.8407503838956965e-11, 3.6635086314378615e-11, 4.738304075375555e-11, 6.139237330395991e-11, 7.969103205192316e-11, 1.0330799839841608e-10, 1.3366066291960899e-10, 1.7220983357455947e-10, 2.2007089591553498e-10, 2.783358918333931e-10, 3.457285808303549e-10, 4.188076098012676e-10, 4.879864652270448e-10, 5.367386214016195e-10, 5.435955907177392e-10, 4.909576563980656e-10, 3.843541725708015e-10, 2.519726924418705e-10, 1.330035017212723e-10, 4.750442852367564e-11, 7.992417088731035e-12, 6.51745142051077e-12, 3.891706424774572e-12, 2.432890286954674e-12, 1.5866412184342501e-12, 1.0215383217081166e-12, 7.004153915149832e-13, 4.595120453587698e-13, 3.182405428363376e-13, 2.1132581733129425e-13, 1.42379916895192e-13, 9.457931690230414e-14, 5.954431910607446e-14, 3.844162613566381e-14, 2.1238208759783956e-14, 1.2388294060786533e-14, 5.063605657671995e-15, 2.030428054136788e-15, 1.7058677549278587e-16, 6.265912805696984e-17, 1.1214874515008527e-15, 2.5750296451115505e-15, 5.104697060355494e-15, 7.412183805647045e-15, 1.0620856638787382e-14, 1.3368203867819984e-14, 1.685390653883146e-14, 1.976069496495012e-14, 2.335528082597475e-14, 2.6208424043700013e-14, 2.986801068759065e-14, 3.25143149956145e-14, 3.623644033969303e-14, 3.858432586707106e-14, 4.237115787765601e-14, 4.437751965133235e-14, 4.8212737720713506e-14, 4.9906217021699505e-14, 5.368778193388988e-14, 5.5231084956838083e-14, 5.872419408391527e-14, 6.039564152539856e-14, 6.331324441493779e-14, 6.537107390074211e-14, 6.752325002524388e-14, 7.006094280593114e-14, 7.148722605699793e-14, 7.430119144181626e-14, 7.538753027544632e-14, 7.793216345878647e-14, 7.929047791343761e-14, 8.102892409108278e-14, 8.29460694100856e-14, 8.394553535346015e-14, 8.597494058178836e-14, 8.6925280255824e-14, 8.83313450915809e-14, 8.973430775071909e-14, 9.043037856083067e-14, 9.185587025065072e-14, 9.262318524661183e-14, 9.32502338860998e-14, 9.446469883225575e-14, 9.463958279689377e-14, 9.526592582337122e-14, 9.611604480519635e-14, 9.568563794476709e-14, 9.646134282299575e-14, 9.66347856275989e-14, 9.578802803480113e-14, 9.669103464670342e-14, 9.593213355758327e-14, 9.493846060828385e-14, 9.576602160847427e-14, 9.402258490011884e-14, 9.300959570778685e-14, 9.357981070320887e-14, 9.092841168949227e-14, 8.981521251637168e-14, 9.010861202540268e-14, 8.665704186037511e-14, 8.517981052716652e-14, 8.534368375774437e-14, 8.125497635365384e-14, 7.898516513041723e-14, 7.921126552647806e-14, 7.485961233637214e-14, 7.125759627716993e-14, 7.150532567034178e-14, 6.764390151866461e-14, 6.234443199261533e-14, 6.194447662055123e-14, 5.954692575394209e-14, 5.303346390002556e-14, 5.060369062886795e-14, 4.993626903927597e-14, 4.4119008960223406e-14, 3.869415339990978e-14, 3.804121692222653e-14, 3.516113474678978e-14, 2.8408200730984324e-14, 2.4929924257083788e-14, 2.431274015088413e-14, 2.0202723244081267e-14, 1.436791636901921e-14, 1.2143659129042369e-14, 1.1319437987822611e-14, 7.817845548415293e-15, 3.898947173320797e-15, 2.5787308273939545e-15, 2.07801735822572e-15, 7.250883584949416e-16, 6.72410210721559e-17, 6.049596800569376e-16, 9.686840321431716e-16, 2.203886996879873e-15, 6.641167583370275e-15, 1.2439865633692185e-14, 1.5717259820746344e-14, 1.8423888078066558e-14, 2.7233663442938432e-14, 4.282329824876396e-14, 5.69512141511665e-14, 6.435082381232237e-14, 7.247125745904392e-14, 9.301999321562898e-14, 1.2548168157186067e-13, 1.558731864846972e-13, 1.743179692174227e-13, 1.8938077193947719e-13, 2.2003369617918774e-13, 2.7372893314692187e-13, 3.364143241266091e-13, 3.8682834056458495e-13, 4.199409182091934e-13, 4.543487240275418e-13, 5.155460413518509e-13, 6.115996734778708e-13, 7.24720828885774e-13, 8.264796143459034e-13, 9.027680418529087e-13, 9.669338790140515e-13, 1.0506720764611166e-12, 1.1806957215114528e-12, 1.3594182369970943e-12, 1.5633422933660078e-12, 1.7591547319109536e-12, 1.9256900161667928e-12, 2.0675131094438666e-12, 2.2127277202021734e-12, 2.397765145014234e-12, 2.648762471606702e-12, 2.9695253677537726e-12, 3.341188603435363e-12, 3.732222591759794e-12, 4.112939999121177e-12, 4.467768346265303e-12, 4.800768799060411e-12, 5.1334433129060006e-12, 5.496955333694134e-12, 5.922409789531311e-12, 6.432663667518117e-12, 7.037830417012456e-12, 7.734980413140093e-12, 8.511195314494763e-12, 9.34843093614654e-12, 1.0228574411798933e-11, 1.113749355954606e-11, 1.2067450096881542e-11, 1.301781269718673e-11, 1.3994390239794083e-11, 1.5007900126130543e-11, 1.607209169239017e-11, 1.7201946933274612e-11, 1.8412229626085837e-11, 1.9716499108624133e-11, 2.112659459735662e-11, 2.2652513414884085e-11, 2.430257600078562e-11, 2.6083764166917616e-11, 2.8002140467219205e-11, 3.00632800191621e-11, 3.2272668756023574e-11, 3.463605663337686e-11, 3.715976391681659e-11, 3.9850957436124167e-11, 4.271791694575597e-11, 4.5770320143740136e-11, 4.901956559513227e-11, 5.247915128581202e-11, 5.616510506838717e-11, 6.009644910625112e-11, 6.42956282438302e-11, 6.878881485176427e-11, 7.360591201635593e-11, 7.878005193453119e-11, 8.434632175625943e-11, 9.033945034825863e-11, 9.679026975098415e-11, 1.0372093114681067e-10, 1.111392457807745e-10, 1.1903301036813331e-10, 1.2736587342032858e-10, 1.360769561512486e-10, 1.4508684515882457e-10, 1.5431235598010897e-10, 1.6369109369761012e-10, 1.7321406974196445e-10, 1.829603799173828e-10, 1.931230745456385e-10, 2.0401149901485895e-10, 2.1601537621852438e-10, 2.295226344879055e-10, 2.4479837872792566e-10, 2.618548263447585e-10, 2.8036461557567587e-10, 2.9968019380102536e-10, 3.190049355282831e-10, 3.3770800664199805e-10, 3.5569208122828266e-10, 3.7364288225111e-10, 3.929665542049168e-10, 4.1530797138376174e-10, 4.4175139441271884e-10, 4.720628761194861e-10, 5.044823042420003e-10, 5.364332942870131e-10, 5.660284286168314e-10, 5.935961898918367e-10, 6.220926933346756e-10, 6.556573717622944e-10, 6.967924367062769e-10, 7.440244866946757e-10, 7.922377380737014e-10, 8.362986608624115e-10, 8.757266184371658e-10, 9.162919934375734e-10, 9.659800316222713e-10, 1.0276677903938533e-09, 1.0952075043127779e-09, 1.1581843137166296e-09, 1.2125701246244978e-09, 1.2666907208515204e-09, 1.3341151026722246e-09, 1.418564745091083e-09, 1.5076569464984388e-09, 1.5858790335960276e-09, 1.654509145681336e-09, 1.7330715214553125e-09, 1.8357549397514534e-09, 1.9506468285097657e-09, 2.053035174974507e-09, 2.140523849032639e-09, 2.2405252404782963e-09, 2.3721752955992595e-09, 2.514667944939572e-09, 2.6359489676675235e-09, 2.7454488652578252e-09, 2.884098294599966e-09, 3.0570123653921246e-09, 3.2199030099036963e-09, 3.3544795013086395e-09, 3.506627936427052e-09, 3.707048222689236e-09, 3.909922331244084e-09, 4.075729919686148e-09, 4.252922867968747e-09, 4.488145101309493e-09, 4.72827529569286e-09, 4.924587800015504e-09, 5.140509028761438e-09, 5.422553355723729e-09, 5.694176341874215e-09, 5.921103350279038e-09, 6.196257563395663e-09, 6.531080609268093e-09, 6.821871695112602e-09, 7.09546995348021e-09, 7.453855798602977e-09, 7.823462838399774e-09, 8.131847127733704e-09, 8.497025684285826e-09, 8.930662050065921e-09, 9.301439380943244e-09, 9.682612688219933e-09, 1.0164384326263988e-08, 1.0606224689032117e-08, 1.102088512264719e-08, 1.1546668378971131e-08, 1.2057330787111996e-08, 1.2519703120057499e-08, 1.3095708164944942e-08, 1.367004939470987e-08, 1.4189651922954393e-08, 1.4827122339861505e-08, 1.5459704171840015e-08, 1.6045159452167055e-08, 1.6755414141972158e-08, 1.744039096457617e-08, 1.8104440453564642e-08, 1.8893208885909724e-08, 1.9626563421169085e-08, 2.038840729852686e-08, 2.1249083900067676e-08, 2.2037529762640944e-08, 2.291562633901536e-08, 2.382877667025878e-08, 2.470124822963065e-08, 2.569243183244236e-08, 2.6646603023203286e-08, 2.7645390251055826e-08, 2.8711336523441198e-08, 2.9739294384290146e-08, 3.087043895676182e-08, 3.1980447434427276e-08, 3.314363952101656e-08, 3.434867750223903e-08, 3.5552185418516096e-08, 3.6836787790625055e-08, 3.809854299942027e-08, 3.944931134248309e-08, 4.0779684790816373e-08, 4.218706077416041e-08, 4.359583166053549e-08, 4.5045967854895634e-08, 4.654482369310525e-08, 4.8023744485561404e-08, 4.961645641322728e-08, 5.112074147922894e-08, 5.279444338549266e-08, 5.433439683719976e-08, 5.606145069202255e-08, 5.765392581820886e-08, 5.940121110306827e-08, 6.10589984745601e-08, 6.279664425915257e-08, 6.452136035216948e-08, 6.622630875987571e-08, 6.800678835334413e-08, 6.966150792439187e-08, 7.14758295775785e-08, 7.306491483900773e-08, 7.488320438490394e-08, 7.639048636370822e-08, 7.817646945289604e-08, 7.958413674676911e-08, 8.129458462273185e-08, 8.258476038406055e-08, 8.416691376090398e-08, 8.532527920454177e-08, 8.671324314273441e-08, 8.773320556494359e-08, 8.884575617189606e-08, 8.972980806279598e-08, 9.047425341643108e-08, 9.122686964984991e-08, 9.151547722161047e-08, 9.212135916012585e-08, 9.190477875152861e-08, 9.229243805557855e-08, 9.160281519305232e-08, 9.161147726540562e-08, 9.058445558540329e-08, 8.997773879583676e-08, 8.880202260572049e-08, 8.737663998361857e-08, 8.61435781821631e-08, 8.391723986711741e-08, 8.245086976136753e-08, 7.977356800371153e-08, 7.765859753472343e-08, 7.501556671995035e-08, 7.198416114122127e-08, 6.950470879845333e-08, 6.590499503558632e-08, 6.312836685698429e-08, 5.976477818925382e-08, 5.6268572247431216e-08, 5.3458476934415924e-08, 4.977280687772504e-08, 4.6934357523348e-08, 4.410841317595129e-08, 4.101713538085931e-08, 3.906276433623123e-08, 3.682835232535573e-08, 3.505632668235556e-08, 3.440448879317244e-08, 3.357626031448745e-08, 3.3726605568767376e-08, 3.5047506880023456e-08, 3.638903866228308e-08, 3.9063553427429056e-08, 4.309376338706979e-08, 4.724447770057051e-08, 5.297836697461722e-08, 6.033465564268106e-08, 6.774771668235621e-08, 7.682380684346717e-08, 8.78311543716146e-08, 9.86673027154098e-08, 1.1089960881589835e-07, 1.25376331257396e-07, 1.3938605893767296e-07, 1.5395481395892496e-07, 1.7093090183725278e-07, 1.8733535281569795e-07, 2.0280297579742809e-07, 2.20257805240628e-07, 2.375420831316213e-07, 2.5215794499989096e-07, 2.671090218294884e-07, 2.826394610937592e-07, 2.947061165731693e-07, 3.0415958739987237e-07, 3.140510668061704e-07, 3.2163588409340673e-07, 3.24167635597362e-07, 3.247271478035705e-07, 3.247855929024271e-07, 3.206868200263844e-07, 3.1161278635902197e-07, 3.0127325530111317e-07, 2.901697970250328e-07, 2.751104556957535e-07, 2.563703431211609e-07, 2.375943555364661e-07, 2.193229273883679e-07, 1.9914819176904954e-07, 1.7744054757973617e-07, 1.5741962275865985e-07, 1.4010509227377175e-07, 1.2375266342950024e-07, 1.0814782866869525e-07, 9.56628673291139e-08, 8.765709180649914e-08, 8.285623623098381e-08, 8.017236545725393e-08, 8.081613252200529e-08, 8.631021341207171e-08, 9.59401176811051e-08, 1.0773194990899645e-07, 1.2125770313882345e-07, 1.3794125518849382e-07, 1.5851644817168693e-07, 1.813902584707699e-07, 2.041837621092817e-07, 2.2631755714047614e-07, 2.492770792411588e-07, 2.743102914360812e-07, 3.0043063130761903e-07, 3.2503829986675164e-07, 3.46355895960456e-07, 3.649764529306091e-07, 3.829809822774552e-07, 4.0166016840408245e-07, 4.2011391664547313e-07, 4.3594430896426097e-07, 4.4725398016825756e-07, 4.541391655817251e-07, 4.585117689461829e-07, 4.6255936928450785e-07, 4.6714072062762876e-07, 4.712710018523163e-07, 4.7291501478409225e-07, 4.703979571926171e-07, 4.634626120657456e-07, 4.5338542233804537e-07, 4.422203645702015e-07, 4.3171591283618716e-07, 4.2252177096910555e-07, 4.140323525994462e-07, 4.048326629919896e-07, 3.934387642374466e-07, 3.789605694672852e-07, 3.6143040146816924e-07, 3.4173425559877946e-07, 3.2125022999158593e-07, 3.0138059643968385e-07, 2.831548894122945e-07, 2.6701304401497346e-07, 2.5279255499610236e-07, 2.3987628727753546e-07, 2.2742359683037321e-07, 2.1460637878769956e-07, 2.0079265050780535e-07, 1.8564969159615038e-07, 1.6916568847942271e-07, 1.5160717045071094e-07, 1.3343769204632484e-07, 1.1522303523587673e-07, 9.754276747575676e-08, 8.092047717142226e-08, 6.577777677884108e-08, 5.2411619179529415e-08, 4.099097897397616e-08, 3.156746038502994e-08, 2.4094295316204075e-08, 1.84490309102919e-08, 1.4456414591766283e-08, 1.1909253122202074e-08, 1.0586121353389433e-08, 1.0265629802632734e-08, 1.0737527539088251e-08, 1.1811240070501983e-08, 1.3322579174278795e-08, 1.5139358350268624e-08, 1.7166553357510227e-08, 1.9351472776349018e-08, 2.168918617253941e-08, 2.4228166745852814e-08, 2.7075771155509217e-08, 3.040278046218168e-08, 3.444578463464e-08, 3.950576045542016e-08, 4.594082574589437e-08, 5.415099718790897e-08, 6.455300693829142e-08, 7.754404016586235e-08, 9.345485803421269e-08, 1.1249529102447944e-07, 1.3469843818155493e-07, 1.5987369803095922e-07, 1.8758217541906785e-07, 2.1714962112994214e-07, 2.47730301508707e-07, 2.784282490493678e-07, 3.0846935796003207e-07, 3.3739954636024855e-07, 3.652641006019912e-07, 3.927080755769933e-07, 4.2093621626376494e-07, 4.514921830071694e-07, 4.858651328604299e-07, 5.250011847009508e-07, 5.688678045527301e-07, 6.162580289025644e-07, 6.649923501410117e-07, 7.125577211877517e-07, 7.570322450805265e-07, 7.979478861215002e-07, 8.366508420797377e-07, 8.758337152252036e-07, 9.182631467826093e-07, 9.651991792357794e-07, 1.015345787715397e-06, 1.065099475740524e-06, 1.110249528909178e-06, 1.1483488689556866e-06, 1.180285705873094e-06, 1.2097683797947357e-06, 1.2406720997990938e-06, 1.27385749561795e-06, 1.305897691233765e-06, 1.3311302229284305e-06, 1.3458866704750576e-06, 1.351538726044844e-06, 1.3533788210365401e-06, 1.3557432082350616e-06, 1.3576041466020042e-06, 1.3531942185828184e-06, 1.3377419361799613e-06, 1.3128202074102992e-06, 1.2852933225277482e-06, 1.2602922732529154e-06, 1.2358766023966021e-06, 1.2061377663529309e-06, 1.1697510621537675e-06, 1.1333929769388633e-06, 1.1048803266691708e-06, 1.0844694615280162e-06, 1.0665043620569022e-06, 1.0499413749049711e-06, 1.0426162563406066e-06, 1.0519116554787704e-06, 1.075333111136912e-06, 1.1064133975105674e-06, 1.1474585653446875e-06, 1.207618894412718e-06, 1.2879672073911223e-06, 1.3792583994170674e-06, 1.4780725718347474e-06, 1.5927574222912533e-06, 1.726233420562324e-06, 1.8669072507656273e-06, 2.00731233256655e-06, 2.1557754087112196e-06, 2.3157704823145853e-06, 2.472942381329504e-06, 2.619112070641302e-06, 2.7652259505635443e-06, 2.913123183893827e-06, 3.045420157639132e-06, 3.158913638760148e-06, 3.2684499383862407e-06, 3.3692498161379285e-06, 3.443917833099205e-06, 3.501118680561063e-06, 3.5536280493021152e-06, 3.585715586184327e-06, 3.5911337223568338e-06, 3.589327415945481e-06, 3.5768013868410787e-06, 3.537196307678196e-06, 3.485961628724446e-06, 3.4315676710947686e-06, 3.3553001559952892e-06, 3.2652178193332054e-06, 3.1766773608684985e-06, 3.072695673926154e-06, 2.9557390701322167e-06, 2.8435177555763594e-06, 2.721018072704215e-06, 2.5885995604907363e-06, 2.4635593473527926e-06, 2.3314108801121335e-06, 2.1938682681071454e-06, 2.065745534806712e-06, 1.932037645302584e-06, 1.7986274690826376e-06, 1.6752264444522492e-06, 1.5473465389164691e-06, 1.4261098339303922e-06, 1.3130838141129808e-06, 1.1982984082084876e-06, 1.0953520016690808e-06, 9.969403553339797e-07, 9.026545083107278e-07, 8.212111585681892e-07, 7.421964283572346e-07, 6.744576100787696e-07, 6.154687617927999e-07, 5.625696527896986e-07, 5.232385677504868e-07, 4.892269056833811e-07, 4.681247888308013e-07, 4.5583347672329603e-07, 4.531851591310584e-07, 4.632888587484476e-07, 4.806207167711092e-07, 5.126131194524796e-07, 5.516912887188448e-07, 6.047824638920076e-07, 6.669291509621838e-07, 7.405631187134868e-07, 8.262725678521345e-07, 9.203836937430821e-07, 1.0292266825296527e-06, 1.1441685265235877e-06, 1.2750351946529265e-06, 1.4112303614358e-06, 1.562747051341072e-06, 1.7203020006578752e-06, 1.8911640435384534e-06, 2.0696613931991564e-06, 2.2587518328233906e-06, 2.457258230152024e-06, 2.6635914311107717e-06, 2.880791366729131e-06, 3.1033910261200136e-06, 3.337739756392331e-06, 3.5755386608464324e-06, 3.8253719837808555e-06, 4.07716811317517e-06, 4.3407557280675275e-06, 4.605221353367205e-06, 4.880776672802888e-06, 5.1565006118375185e-06, 5.442168156631024e-06, 5.727709416765883e-06, 6.021550881791464e-06, 6.315480775040058e-06, 6.615483343830175e-06, 6.916390674105531e-06, 7.220524233778548e-06, 7.526956225585921e-06, 7.8333018622946e-06, 8.14362913802178e-06, 8.450571943320546e-06, 8.76281247275127e-06, 9.069224629436267e-06, 9.380945688752268e-06, 9.686199266218469e-06, 9.994683404565836e-06, 1.0298314061280719e-05, 1.0601109388226058e-05, 1.0902133747605464e-05, 1.119779998197593e-05, 1.149409964224274e-05, 1.1782527972850837e-05, 1.2071035583318075e-05, 1.2352680459132696e-05, 1.263070286119772e-05, 1.2904971756011759e-05, 1.317167642743807e-05, 1.3436098704484715e-05, 1.3692281970277944e-05, 1.3943939644052813e-05, 1.4189736610964202e-05, 1.4427656056723822e-05, 1.4661028166113275e-05, 1.4886064632309624e-05, 1.5104651807997965e-05, 1.5316656315579582e-05, 1.5520229528208726e-05, 1.5717282872512634e-05, 1.5906379653011502e-05, 1.6087466730794126e-05, 1.6261107532994535e-05, 1.6426521522361814e-05, 1.658382946536056e-05, 1.673295089889184e-05, 1.687403624973314e-05, 1.7006517098643238e-05, 1.7130525221487443e-05, 1.7246727340285057e-05, 1.7353780778067045e-05, 1.7452341319630933e-05, 1.7543333113021834e-05, 1.762478474371896e-05, 1.769773743084099e-05, 1.7763472536952292e-05, 1.7819531368229487e-05, 1.786690172298932e-05, 1.7907550327701595e-05, 1.793879645124707e-05, 1.7960881273423907e-05, 1.797669067944872e-05, 1.798400766685378e-05, 1.79815653996511e-05, 1.7972772804633204e-05, 1.7957069317769516e-05, 1.7931528129007762e-05, 1.789860194912384e-05, 1.786033081072829e-05, 1.7813583753715814e-05, 1.77579497483408e-05, 1.7697048086819842e-05, 1.7630365810887514e-05, 1.755480312151168e-05, 1.74720336571058e-05, 1.738506747940005e-05, 1.7292045427731892e-05, 1.719065884484335e-05, 1.708331495661192e-05, 1.6972421890533477e-05, 1.685593070265976e-05, 1.673186476259631e-05, 1.6602436400646585e-05, 1.6470049664276818e-05, 1.6333232599972914e-05, 1.6189810509974708e-05, 1.60410672889816e-05, 1.588966358005548e-05, 1.5735434782813943e-05, 1.5576158276726264e-05, 1.541151917870542e-05, 1.5243745844682576e-05, 1.5074344739252188e-05, 1.4902228860152123e-05, 1.4725754588730084e-05, 1.4545310404152279e-05, 1.436285938186895e-05, 1.4179459016592452e-05, 1.3994234920055153e-05, 1.3805880086249175e-05, 1.361448358749892e-05, 1.3421484397218477e-05, 1.3228097152969534e-05, 1.303419859197435e-05, 1.2838792903723488e-05, 1.2641305561485358e-05, 1.2442261882243562e-05, 1.2242800067384497e-05, 1.2043687621611153e-05, 1.1844825342348271e-05, 1.1645580130901911e-05, 1.1445504175196085e-05, 1.1244778282519987e-05, 1.1044088058182578e-05, 1.0844144485287465e-05, 1.064527252078205e-05, 1.0447339775116588e-05, 1.02499972693163e-05, 1.0053006386167154e-05, 9.85643024084842e-06, 9.660608548641599e-06, 9.465982844873636e-06, 9.2729039645609e-06, 9.08152614888887e-06, 8.891817826354388e-06, 8.703653095271309e-06, 8.516920681242588e-06, 8.331598484564116e-06, 8.147772685399119e-06, 7.965609872970253e-06, 7.785306438760825e-06, 7.607040142440848e-06, 7.43093970008368e-06, 7.2570766784573875e-06, 7.0854751515529104e-06, 6.916130533846226e-06, 6.7490293070046026e-06, 6.58416406528064e-06, 6.421541644608606e-06, 6.261184753519212e-06, 6.10312902298822e-06, 5.9474177800933936e-06, 5.794096498336826e-06, 5.643208183426587e-06, 5.494790257831875e-06, 5.348872978176757e-06, 5.205479103336201e-06, 5.064624406956678e-06, 4.926318634302736e-06, 4.7905665945858055e-06, 4.657369187225834e-06, 4.5267242515734695e-06, 4.398627210035304e-06, 4.273071511903028e-06, 4.150048911772917e-06, 4.02954963391433e-06, 3.911562459078065e-06, 3.7960747690217097e-06, 3.6830725719876485e-06, 3.5725405217378856e-06, 3.4644619416302187e-06, 3.3588188524048183e-06, 3.2555920031542347e-06, 3.1547608966772108e-06, 3.0563037994182655e-06, 2.960197729118127e-06, 2.8664184117587575e-06, 2.7749402028301256e-06, 2.6857359774532617e-06, 2.598777000035371e-06, 2.514032798212323e-06, 2.431471084150393e-06, 2.3510577770074355e-06, 2.272757190190391e-06, 2.196532439839964e-06, 2.1223461087283636e-06, 2.0501611472067235e-06, 1.97994191959747e-06, 1.9116552127477404e-06, 1.8452709387182125e-06, 1.7807622200443626e-06, 1.7181045913114478e-06, 1.6572742040908295e-06, 1.598245220224929e-06, 1.5409869367754622e-06, 1.4854615319990827e-06, 1.4316234566689336e-06, 1.3794212693452337e-06, 1.328802027962262e-06, 1.279717303940901e-06, 1.2321288190755643e-06, 1.1860111681324315e-06, 1.1413496118445262e-06, 1.0981327076715517e-06, 1.056342140419035e-06, 1.015944333415289e-06, 9.768887633819779e-07, 9.391153923527477e-07, 9.025687815341576e-07, 8.672116425660632e-07, 8.330291603138456e-07, 8.000196021645273e-07, 7.681753126267215e-07, 7.374660633467239e-07, 7.07837430495597e-07, 6.792276599928885e-07, 6.515921998114783e-07, 6.249167073561439e-07, 5.992059898989938e-07, 5.744557907534301e-07, 5.506312784313039e-07, 5.276732827503678e-07, 5.055289924037563e-07, 4.84178509376924e-07, 4.6362928260641266e-07, 4.438816872768066e-07, 4.2490150670646525e-07, 4.066311457152713e-07, 3.890291141925848e-07, 3.720920121627419e-07, 3.558307261692782e-07, 3.4022862192574454e-07, 3.2523550029215077e-07, 3.1080709185628493e-07, 2.969376001162483e-07, 2.836390392013683e-07, 2.708954598306639e-07, 2.586592145527259e-07, 2.4689605046308015e-07, 2.3561000122686246e-07, 2.2480806407234215e-07, 2.1446118997240904e-07, 2.0452643259407018e-07, 1.9499313775593956e-07, 1.8587309405591281e-07, 1.771519582267666e-07, 1.687898539086356e-07, 1.6076983178489273e-07, 1.5310263694157516e-07, 1.4577905718231584e-07, 1.3876366655457904e-07, 1.3204174959024062e-07, 1.256232609800301e-07, 1.194965596615893e-07, 1.1363025782861907e-07, 1.0801790783796693e-07, 1.0266720990398147e-07, 9.75593599481236e-08, 9.267071420989339e-08, 8.80050183623429e-08, 8.356123991510864e-08, 7.93153239839456e-08, 7.525863677455963e-08, 7.139736981384531e-08, 6.771640221453188e-08, 6.419936950367744e-08, 6.085111877457081e-08, 5.7665012872309526e-08, 5.4623110673914243e-08, 5.1726700344088336e-08, 4.897401046289694e-08, 4.634847891379429e-08, 4.384895803649849e-08, 4.147571548169193e-08, 3.921407680727361e-08, 3.706211238985755e-08, 3.502053069340046e-08, 3.307630475143129e-08, 3.122795190543596e-08, 2.9475551157998615e-08, 2.780770101877461e-08, 2.6224039008938838e-08, 2.4723055265560307e-08, 2.3295504623117015e-08, 2.1942081730222304e-08, 2.0659046361090746e-08, 1.944027269675747e-08, 1.8286446519188166e-08, 1.7191969902016383e-08, 1.6154469042575695e-08, 1.5172856233024812e-08, 1.4241565621737506e-08, 1.3361014712769648e-08, 1.2527399390178638e-08, 1.1737615714257784e-08, 1.0992033461782063e-08, 1.0285755830848675e-08, 9.618438971632764e-09, 8.988191299994108e-09, 8.392064860176024e-09, 7.82967649611673e-09, 7.298346500801632e-09, 6.797225231293231e-09, 6.324139589525451e-09, 5.878279538310778e-09, 5.457993746297079e-09, 5.061622225531421e-09, 4.688895855139479e-09, 4.337460628770873e-09, 4.007062575808989e-09, 3.6963174557730216e-09, 3.404115208049829e-09, 3.129626174138807e-09, 2.8720443518396125e-09, 2.6301340665036937e-09, 2.403455884017171e-09, 2.1910881174990083e-09, 1.9920883119701527e-09, 1.8061643744954722e-09, 1.632291372782739e-09, 1.469967753722098e-09, 1.3187395462147888e-09, 1.177810079719641e-09, 1.0468105803911842e-09, 9.253279466916274e-10, 8.126303730204931e-10, 7.086584713996293e-10, 6.127467676417203e-10, 5.246446985547581e-10, 4.441053523199728e-10, 3.7068577877516534e-10, 3.042731680230514e-10, 2.4461939009572827e-10, 1.9149163320971017e-10, 1.4487761113520308e-10, 1.0461729385280657e-10, 7.069321213932866e-11, 4.3242365605305846e-11, 2.2228876567036602e-11, 8.024426095012302e-12, 8.198422985052815e-13, 1.1266731211853626e-12, 9.547371174294496e-12, 2.689450408859885e-11, 5.4273768057461246e-11, 9.317733109429466e-11, 1.4548881793524006e-10, 2.1400087030134876e-10, 3.0207305994830437e-10, 4.152297389542914e-10, 5.600574052394458e-10, 7.485216219693116e-10, 9.972474114518946e-10, 1.3383378250659074e-09, 1.8771726775154236e-09, 2.5548623510683918e-09, 3.406924487162728e-09, 4.751012438134211e-09, 6.8638193994841865e-09, 9.831056013381526e-09, 1.3354548210239394e-08, 1.687175867688729e-08, 1.98996851291088e-08, 2.215560550220001e-08, 2.358940812413767e-08, 2.4252113956137138e-08, 2.4254012806853324e-08, 2.3726983002436943e-08, 2.2783634458372303e-08, 2.1549294785419163e-08, 2.0112728806603207e-08, 1.856661666137843e-08, 1.697572676438109e-08, 1.53964699495923e-08, 1.387066590425352e-08, 1.2425361825322419e-08, 1.108311358545744e-08, 9.850114124087442e-09, 8.735432077053656e-09, 7.733269480603328e-09, 6.842979341002729e-09, 6.055083911291538e-09, 5.3622978841514305e-09, 4.75544706391193e-09, 4.224738395861192e-09, 3.762201483592954e-09, 3.358068197716331e-09, 3.00624147655209e-09, 2.6980125337261693e-09, 2.4288677030094024e-09, 2.19197883105094e-09, 1.983865392327093e-09, 1.7995428126913718e-09, 1.6363217514361333e-09, 1.4908069110497669e-09, 1.360815580535028e-09, 1.2441699984698599e-09, 1.139065572908911e-09, 1.0442415143842973e-09, 9.581396716032065e-10, 8.800551145021159e-10, 8.087187976840394e-10, 7.438085481323975e-10, 6.841911376852202e-10, 6.297463217079173e-10, 5.795984837040634e-10, 5.337224032510278e-10, 4.913252808333599e-10, 4.524428320655877e-10, 4.1649680424571416e-10, 3.835144810038814e-10, 3.5295683626917806e-10, 3.2486167359534167e-10, 2.9885971547054553e-10, 2.7497451264494414e-10, 2.5283965999935336e-10, 2.3245961498608642e-10, 2.1359372810567945e-10, 1.962673262329632e-10, 1.8023269162695567e-10, 1.6546765682998575e-10, 1.5179243942554298e-10, 1.3923774007690892e-10, 1.2764596857711693e-10, 1.1699752225339907e-10, 1.0713403826434807e-10, 9.807213841394523e-11, 8.971013412072702e-11, 8.206179401023626e-11, 7.50004125420408e-11, 6.852030919644923e-11, 6.252522971610947e-11, 5.7044227763867066e-11, 5.2001758466154767e-11, 4.740671799043657e-11, 4.31681650223746e-11, 3.928939822911098e-11, 3.5707719257688714e-11, 3.244493620377691e-11, 2.94537091255575e-11, 2.67396640081652e-11, 2.424918916794485e-11, 2.197654812921758e-11, 1.9885249851524117e-11, 1.797765961927987e-11, 1.623626453947312e-11, 1.465830090184012e-11, 1.3227372368861646e-11, 1.1927688737216389e-11, 1.0745585175334803e-11, 9.663951819435934e-12, 8.679991738421326e-12, 7.781137593675513e-12, 6.9708655789557466e-12, 6.23660625978324e-12, 5.579887265456217e-12, 4.9864191322236435e-12, 4.45448996871788e-12, 3.971958377983011e-12, 3.5363969062314084e-12, 3.1408683734280264e-12, 2.783068787966871e-12, 2.4605359333009634e-12, 2.170161137816477e-12, 1.9115053627775364e-12, 1.680234144684631e-12, 1.476117046749105e-12, 1.2944072630368557e-12, 1.1344046696573973e-12, 9.92149645387211e-13, 8.66415339662568e-13, 7.547074711944839e-13, 6.5542072087897e-13, 5.674392879890116e-13, 4.890288176201519e-13, 4.1988000410952413e-13, 3.5843257824916044e-13, 3.045553452145061e-13, 2.5709982395286097e-13, 2.1573109834815324e-13, 1.7976835905270863e-13, 1.4861961886069002e-13, 1.2193793092150845e-13, 9.903873992568336e-14, 7.969814234549631e-14, 6.333268723012077e-14, 4.9691659076490275e-14]}, "strang_0.05": {"err": 0.0005882198335391567, "inband": 0.0005882196602836222, "alias": 4.514694378605305e-07}, "strang_0.025": {"err": 0.00014654743038936796, "inband": 0.0001465474303893241, "alias": 1.133822807316368e-10}, "yoshida_0.4": {"err": 0.08283241584013291, "inband": 0.009315334005695364, "alias": 0.08230694786149612, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [1.4533704123277539e-11, 1.868150026197843e-11, 2.2185176357662897e-11, 2.8444739283585635e-11, 4.099834166572725e-11, 6.047890192816886e-11, 9.061094399513879e-11, 1.3485222928052783e-10, 1.8040745140878605e-10, 2.1453711568542032e-10, 2.486622391094941e-10, 3.2606036473526625e-10, 4.4614590535233904e-10, 5.281243807407707e-10, 5.213359359159911e-10, 4.073472237753902e-10, 2.2142333965695852e-10, 8.067368771027066e-11, 1.1734794797364685e-11, 1.6152758153789493e-11, 1.2581719297338208e-11, 8.207153015525579e-12, 5.235011703091468e-12, 3.350303274709207e-12, 2.1137292275204905e-12, 1.5370788886766112e-12, 1.3091632654380887e-12, 1.0800685111838785e-12, 8.308034227201025e-13, 6.814935946761045e-13, 6.715267565708256e-13, 7.946956460196392e-13, 1.0684488005008896e-12, 1.5336262195277297e-12, 1.9681931914058763e-12, 2.0924425315415702e-12, 2.1259570459304074e-12, 2.39047065155481e-12, 2.984403830039362e-12, 4.038304498493348e-12, 5.621254122033354e-12, 7.1751214588590465e-12, 7.914234655945629e-12, 8.60841040976755e-12, 1.0975923436372512e-11, 1.4313536421446613e-11, 1.8334685686319586e-11, 2.3823996317445392e-11, 2.939516435270803e-11, 3.4159523627576125e-11, 4.2641703690925395e-11, 5.949229855750399e-11, 7.891849950951514e-11, 9.726854504639386e-11, 1.2902447733267015e-10, 1.7185267184630674e-10, 2.220974146699967e-10, 3.0764754289267306e-10, 4.2856049168366345e-10, 5.54986158059445e-10, 7.242815346004064e-10, 1.0389286913563535e-09, 1.399958294735286e-09, 1.7374485900388208e-09, 2.308270998000805e-09, 2.922519990471946e-09, 3.2756284285120026e-09, 3.466170037029514e-09, 3.202666939674651e-09, 2.322284460988062e-09, 1.3189747866306246e-09, 4.872919617724043e-10, 1.7585284965340864e-11, 1.1073659862261887e-10, 8.437035616789456e-11, 6.058292169163413e-11, 4.0860724617759975e-11, 2.915413282073709e-11, 2.2396665848977654e-11, 1.7177578005805648e-11, 1.3652312030195901e-11, 1.1104645674587823e-11, 9.43655035524739e-12, 9.286268670698108e-12, 9.116940420215793e-12, 8.672159124753633e-12, 9.689503382504036e-12, 1.1657899862051187e-11, 1.2588216007954588e-11, 1.40916800150228e-11, 1.8218297139278996e-11, 2.1121304956294388e-11, 2.390817693583969e-11, 3.026252501162776e-11, 3.6676474270953126e-11, 4.203084223780766e-11, 5.224197178214562e-11, 6.455984142941847e-11, 7.498801882759127e-11, 9.377482650908725e-11, 1.1545851872889255e-10, 1.3890401618289834e-10, 1.7319733837449776e-10, 2.1700827469948402e-10, 2.663298055548724e-10, 3.379363504261216e-10, 4.2968460520416513e-10, 5.396270120885483e-10, 7.029253085888668e-10, 9.015789486703451e-10, 1.1768436030867555e-09, 1.5460399433036195e-09, 2.0445365374504577e-09, 2.709783175279506e-09, 3.6462838146979795e-09, 4.8723522649161e-09, 6.59306193860253e-09, 8.903273819563296e-09, 1.198824947041009e-08, 1.62241951690415e-08, 2.158753891030799e-08, 2.8770624624493535e-08, 3.728688591613731e-08, 4.7560480809232796e-08, 5.79006701192687e-08, 6.679066520324441e-08, 7.045950009826949e-08, 6.605574673372159e-08, 5.29502997620535e-08, 3.479355552629888e-08, 1.7452358001953316e-08, 4.755283839339817e-09, 7.935763290168035e-10, 1.4620626030275094e-09, 1.1569308831081835e-09, 8.791891197880717e-10, 6.923549702964389e-10, 5.217461226450367e-10, 4.291467882464962e-10, 3.358061840451804e-10, 2.861615028035285e-10, 2.399561895638073e-10, 2.1161669167531268e-10, 1.9415730259112328e-10, 1.7937340230965032e-10, 1.8014807794026175e-10, 1.766780610550825e-10, 1.9055592791008564e-10, 1.985097791385742e-10, 2.242409539710938e-10, 2.451683231219853e-10, 2.8472477840219143e-10, 3.2187701170516547e-10, 3.7995862179750494e-10, 4.394705298564498e-10, 5.241445100537477e-10, 6.157165328826384e-10, 7.406115894881655e-10, 8.79244879966319e-10, 1.0661548455962656e-09, 1.276281712043986e-09, 1.5588057696719165e-09, 1.88194907838763e-09, 2.311711336282519e-09, 2.8178284738991027e-09, 3.480616870427378e-09, 4.282646212505357e-09, 5.3242254607611865e-09, 6.617315377787438e-09, 8.278013120085749e-09, 1.040435682971899e-08, 1.3102359716823978e-08, 1.664552216329259e-08, 2.1143300575226506e-08, 2.7091149028373892e-08, 3.476994782922702e-08, 4.4864940215671025e-08, 5.81210365584076e-08, 7.547278676210374e-08, 9.847053970165335e-08, 1.284369066504131e-07, 1.6814304563044207e-07, 2.1987481516805702e-07, 2.872184727458758e-07, 3.7495654084649843e-07, 4.862175923529267e-07, 6.276979747006698e-07, 8.025516362021054e-07, 1.0106581371486687e-06, 1.251308886330854e-06, 1.5054099154466721e-06, 1.7407817119188088e-06, 1.9102953005139424e-06, 1.9433562809772796e-06, 1.7944703479526656e-06, 1.4752368883919101e-06, 1.0463727191272136e-06, 6.132683166922947e-07, 2.70061206580644e-07, 4.7256724652462374e-08, 4.925970057038987e-08, 3.947087318228431e-08, 3.1480323016727136e-08, 2.363404453179906e-08, 1.763221710389424e-08, 1.4015273420755933e-08, 1.0836412840573996e-08, 8.525272793514232e-09, 7.087914914312854e-09, 5.748391239529483e-09, 4.813720923045124e-09, 4.262598866840073e-09, 3.714603361978719e-09, 3.382963915413297e-09, 3.2694776170492796e-09, 3.139864603751645e-09, 3.145517687343338e-09, 3.329787653414452e-09, 3.514232924649438e-09, 3.797430602080694e-09, 4.282228356794395e-09, 4.827323356181622e-09, 5.459919829050368e-09, 6.347022020614007e-09, 7.426733413643009e-09, 8.634522223914755e-09, 1.0149397545653876e-08, 1.2069860677599559e-08, 1.4303094282378212e-08, 1.692514294240172e-08, 2.0192175652853155e-08, 2.4186587144519985e-08, 2.8879729728455297e-08, 3.449022883982368e-08, 4.140361078355599e-08, 4.9822389363000174e-08, 5.98595890819796e-08, 7.1936177966329e-08, 8.676088399255439e-08, 1.0493369030913776e-07, 1.269242925572564e-07, 1.5356259104614951e-07, 1.8628314563353088e-07, 2.2673530180227502e-07, 2.7645672707813203e-07, 3.3732471093703305e-07, 4.123170778728984e-07, 5.055653292777856e-07, 6.217317533356416e-07, 7.658949696733593e-07, 9.445971442691249e-07, 1.1671230659243892e-06, 1.4456920234377646e-06, 1.794721116756665e-06, 2.2307522396599835e-06, 2.7740737015832826e-06, 3.4511026703065184e-06, 4.295606372424857e-06, 5.348035059076807e-06, 6.6542371353682225e-06, 8.265321669041514e-06, 1.0238754794116331e-05, 1.2638455190700318e-05, 1.553066478090079e-05, 1.897315995786006e-05, 2.2996639888649722e-05, 2.75773877388184e-05, 3.25996919497172e-05, 3.780770426019855e-05, 4.2754198947233854e-05, 4.6772615047532244e-05, 4.902550049513545e-05, 4.869129243867885e-05, 4.529127708316933e-05, 3.901305789716633e-05, 3.078048019036778e-05, 2.1949022320777984e-05, 1.3810476249523513e-05, 7.225097799961222e-06, 2.5290677124025023e-06, 6.509835724850131e-07, 6.690622650852286e-07, 5.29225327616397e-07, 4.083734650418372e-07, 3.1594192109173503e-07, 2.4717569616034447e-07, 1.964574375999263e-07, 1.5910392963166492e-07, 1.3148202393932049e-07, 1.1087030276389294e-07, 9.529570091589408e-08, 8.33766988724245e-08, 7.417899909520695e-08, 6.708954138911867e-08, 6.171408986344611e-08, 5.780046221570066e-08, 5.5185822422736996e-08, 5.376388267016349e-08, 5.3466828882825234e-08, 5.425702581919876e-08, 5.612453254362437e-08, 5.908766033947936e-08, 6.319489858014625e-08, 6.852736370022247e-08, 7.520147088195422e-08, 8.337183738161306e-08, 9.323457462807243e-08, 1.0503118404631129e-07, 1.1905328334219145e-07, 1.3564838768695603e-07, 1.5522697043406258e-07, 1.7827103935070873e-07, 2.0534449412766534e-07, 2.3710557591429872e-07, 2.743217837586713e-07, 3.1788770709856366e-07, 3.6884631884382217e-07, 4.2841439079175256e-07, 4.980128443328584e-07, 5.793030294804314e-07, 6.74230131649295e-07, 7.850751449258959e-07, 9.145171443473834e-07, 1.0657079398051268e-06, 1.2423615779795305e-06, 1.4488615414167255e-06, 1.6903888812735992e-06, 1.9730749307512396e-06, 2.30418277817489e-06, 2.69232248145444e-06, 3.1477063011481184e-06, 3.6824521914638316e-06, 4.310946616170241e-06, 5.050281981141986e-06, 5.920790176291249e-06, 6.946701515232696e-06, 8.156965881404485e-06, 9.586277220093126e-06, 1.1276339984174406e-05, 1.327740219514908e-05, 1.5650051604470355e-05, 1.846723342049126e-05, 2.1816416929764512e-05, 2.5801845183872754e-05, 3.05468865677844e-05, 3.619669904646146e-05, 4.2921697845098735e-05, 5.092256590136986e-05, 6.043752104951323e-05, 7.17519668649122e-05, 8.520939454511619e-05, 0.00010122084594616388, 0.0001202694468009133, 0.00014290793820179949, 0.00016975159743931001, 0.00020147496168718091, 0.00023882346205455858, 0.0002826437972224087, 0.00033391717921376593, 0.0003937570982036587, 0.0004633309630838431, 0.0005437037866649647, 0.0006356701840695091, 0.0007396742861852083, 0.0008558348993730319, 0.0009839012880489071, 0.0011228430961136707, 0.0012699827090573578, 0.0014201050761655952, 0.001565298991700785, 0.0016957368125477062, 0.0018004881544411565, 0.001867439048575788, 0.0018834332083726441, 0.0018373399400657495, 0.0017258654366781188, 0.00155668605991534, 0.0013447888610770657, 0.001106767835461846, 0.0008602847000783064, 0.000625595649075912, 0.00042064552637426257, 0.0002529828510840472, 0.000120672878049645, 2.281339053694428e-05, 3.1694070031822076e-05, 2.6593226162255693e-05, 2.1125292404236297e-05, 1.7107116693855595e-05, 1.3977426406002211e-05, 1.115490237319968e-05, 8.70017838356661e-06, 6.864642569149804e-06, 5.555355686990752e-06, 4.461622369106726e-06, 3.4713926110047606e-06, 2.6881254609261485e-06, 2.1329397960311343e-06, 1.6811298381536741e-06, 1.2666102877058019e-06, 9.381749027021438e-07, 7.105678410832391e-07, 5.255938723870595e-07, 3.5958861443397586e-07, 2.381414230716706e-07, 1.5856579449277424e-07, 9.451594441890051e-08, 4.5372987987517694e-08, 1.8352914407700332e-08, 4.756462169578605e-09, 1.3814799863882588e-10, 5.843609679919111e-09, 1.7063847793282272e-08, 3.401880132510485e-08, 5.838111851016409e-08, 8.290733620055035e-08, 1.0832981413641428e-07, 1.400955920993355e-07, 1.7046768938503532e-07, 1.9783722325645266e-07, 2.2979825635833542e-07, 2.6017917260096284e-07, 2.857830247779052e-07, 3.139702449523949e-07, 3.4018737176819247e-07, 3.615946401929742e-07, 3.838253805349345e-07, 4.033166496700924e-07, 4.1905561973454034e-07, 4.3394280187032765e-07, 4.4555237668293964e-07, 4.5491176774116314e-07, 4.614528640125077e-07, 4.6534341570095186e-07, 4.678805620657152e-07, 4.65666130416765e-07, 4.6309954467804807e-07, 4.580458033418949e-07, 4.4811503461793304e-07, 4.4042054574831034e-07, 4.2698741395733673e-07, 4.124089000360044e-07, 3.992783385605703e-07, 3.7882598482813824e-07, 3.6284895123384537e-07, 3.426974027381228e-07, 3.2047894318626567e-07, 3.026903812591096e-07, 2.774911744332914e-07, 2.5854009456999373e-07, 2.3631077117062782e-07, 2.1402823836270055e-07, 1.9675225822955077e-07, 1.7415157418168947e-07, 1.597397282579716e-07, 1.4202428236035552e-07, 1.2878122822262628e-07, 1.1906014986055675e-07, 1.0850326474394282e-07, 1.0684769129949111e-07, 1.0288009602950562e-07, 1.0821116385549544e-07, 1.1478318426835107e-07, 1.2690835096397901e-07, 1.4651251214604734e-07, 1.6679109883188335e-07, 2.003746946360499e-07, 2.3119174384913369e-07, 2.7883654892582813e-07, 3.22707210773347e-07, 3.8430964149014784e-07, 4.431953953461621e-07, 5.187975603238422e-07, 5.937760434263481e-07, 6.835687263616681e-07, 7.747442507602973e-07, 8.789033650182457e-07, 9.854041304790141e-07, 1.1038976603187801e-06, 1.2238736416522523e-06, 1.3562918061626479e-06, 1.486918847659141e-06, 1.632295167567121e-06, 1.7698695241459107e-06, 1.926396987569307e-06, 2.066650529755523e-06, 2.2311830007266917e-06, 2.3699179122955896e-06, 2.537246414260061e-06, 2.6711999282422757e-06, 2.833384957124475e-06, 2.960842892783379e-06, 3.107334432468863e-06, 3.227587660146353e-06, 3.347110324448232e-06, 3.4579737113154497e-06, 3.5424345678698333e-06, 3.636510249057691e-06, 3.6849799966962765e-06, 3.7479874165088157e-06, 3.766395497188903e-06, 3.7820184641764594e-06, 3.7755289419802644e-06, 3.736540017535894e-06, 3.6995873661421646e-06, 3.6151988037114134e-06, 3.532483425150571e-06, 3.419443168473427e-06, 3.283765001362652e-06, 3.147038485333791e-06, 2.974650388660651e-06, 2.805905705286213e-06, 2.6231530540088167e-06, 2.427122463943303e-06, 2.2444112724086556e-06, 2.052544955016895e-06, 1.8736495003481353e-06, 1.7162511975704628e-06, 1.570449421647861e-06, 1.4612352004500056e-06, 1.391091984969616e-06, 1.3600040769895224e-06, 1.3909092720434761e-06, 1.4877450390129342e-06, 1.65385248958194e-06, 1.911964735588152e-06, 2.2685061138774414e-06, 2.726324096257472e-06, 3.3094749776777907e-06, 4.025729513997853e-06, 4.875329862881052e-06, 5.883029617330984e-06, 7.057040255230017e-06, 8.392875523599405e-06, 9.913489077329945e-06, 1.162729554873081e-05, 1.3522477548599054e-05, 1.5615938496043166e-05, 1.7916642607924456e-05, 2.0403246838048917e-05, 2.3080018725601733e-05, 2.5956931434198752e-05, 2.9004130938354918e-05, 3.2204068996306287e-05, 3.556524400009304e-05, 3.905792773382075e-05, 4.263598293289281e-05, 4.629362016938487e-05, 5.00153492558164e-05, 5.3738215684505425e-05, 5.741963517431785e-05, 6.105495643686931e-05, 6.46031905978937e-05, 6.798846309947309e-05, 7.117746625207726e-05, 7.41680801548741e-05, 7.691435745120846e-05, 7.934443464385246e-05, 8.143645962870819e-05, 8.320453765732793e-05, 8.46251922806898e-05, 8.564419729007624e-05, 8.624902028594166e-05, 8.647656881947618e-05, 8.634685201763407e-05, 8.583791634054986e-05, 8.493929348158922e-05, 8.369261890022676e-05, 8.21573272063447e-05, 8.035861744977652e-05, 7.829370479788175e-05, 7.598003067499312e-05, 7.347359615794215e-05, 7.083571145673678e-05, 6.809657612224265e-05, 6.526065635912022e-05, 6.234074936388693e-05, 5.937609720343588e-05, 5.6416062523265214e-05, 5.349244113370931e-05, 5.061144827160211e-05, 4.777017000978796e-05, 4.49769282370816e-05, 4.225547388066217e-05, 3.9632237799928514e-05, 3.7121292814715975e-05, 3.472047344378354e-05, 3.241980014883251e-05, 3.021323214742845e-05, 2.810429731543281e-05, 2.610291376215522e-05, 2.421761134120084e-05, 2.2449456678434744e-05, 2.07913084721557e-05, 1.9231790501530428e-05, 1.7760701411647225e-05, 1.6372584049858663e-05, 1.5067005204891812e-05, 1.3846167463041463e-05, 1.2711632624066531e-05, 1.1661896507430374e-05, 1.0691724001168233e-05, 9.793160394997506e-06, 8.957464474702522e-06, 8.177034076875737e-06, 7.446629200882555e-06, 6.7636220515212924e-06, 6.127404057559825e-06, 5.538322769486236e-06, 4.996574367919485e-06, 4.5013817707392255e-06, 4.050620936548884e-06, 3.6408914688436704e-06, 3.267911136800494e-06, 2.9270636713149984e-06, 2.6139382616817466e-06, 2.3247454228006056e-06, 2.0565534916945686e-06, 1.8073437844851257e-06, 1.5759197852788878e-06, 1.361723430362875e-06, 1.1646129018152533e-06, 9.846464035063738e-07, 8.219016576243524e-07, 6.763456278601258e-07, 5.477566030639251e-07, 4.3569229157589246e-07, 3.3949321743944186e-07, 2.5830950722706576e-07, 1.9114021818241596e-07, 1.3687658051320575e-07, 9.434316212055766e-08, 6.233343814990681e-08, 3.963830203118254e-08, 2.5067564629058597e-08, 1.7465511652427768e-08, 1.5722168056574486e-08, 1.8782198091880932e-08, 2.5653413094553954e-08, 3.541673289726159e-08, 4.7239192178823874e-08, 6.039115616414823e-08, 7.426830504298156e-08, 8.841808057744695e-08, 1.0256911196425533e-07, 1.1666065751482418e-07, 1.3086734021938142e-07, 1.4561264636394595e-07, 1.6156316965183162e-07, 1.7959499152225988e-07, 2.007246800197468e-07, 2.2600104803923467e-07, 2.563606755358882e-07, 2.924604489949058e-07, 3.345131225972112e-07, 3.8216459922791246e-07, 4.3446020347733693e-07, 4.899458456596126e-07, 5.469329563850975e-07, 6.039198724603963e-07, 6.601089742774557e-07, 7.158992235653579e-07, 7.731886437559898e-07, 8.353185250733493e-07, 9.065563698738182e-07, 9.91156528085389e-07, 1.0922309118549177e-06, 1.2108402334734726e-06, 1.345779604188238e-06, 1.4943871856727568e-06, 1.6543236900480348e-06, 1.8257504845130052e-06, 2.012912231326639e-06, 2.2241099259510316e-06, 2.46963518292334e-06, 2.7583269838377178e-06, 3.094502909308424e-06, 3.477348991987881e-06, 3.903854374443659e-06, 4.374221246643347e-06, 4.896537689777028e-06, 5.487076314267185e-06, 6.16491563189219e-06, 6.943794751819939e-06, 7.827263544908722e-06, 8.812047057981917e-06, 9.898559226640313e-06, 1.1100601348229862e-05, 1.244489486423649e-05, 1.3958561488800844e-05, 1.565429746137214e-05, 1.752782241283271e-05, 1.957267940677088e-05, 2.1799631070296486e-05, 2.423961862579728e-05, 2.692328628997973e-05, 2.9856247305909868e-05, 3.3018740085655616e-05, 3.639415206072755e-05, 3.999488516909263e-05, 4.3850855667447984e-05, 4.796895104913096e-05, 5.231344374546617e-05, 5.6837856015521784e-05, 6.153070379609247e-05, 6.64101132082075e-05, 7.146740070220163e-05, 7.663849866317172e-05, 8.18525479505569e-05, 8.709172968789862e-05, 9.236690988479013e-05, 9.763913015935147e-05, 0.00010281483700806023, 0.00010783449059530101, 0.00011271067342616672, 0.0001174415193965976, 0.0001219456949863295, 0.00012614608032302177, 0.0001300602086660274, 0.00013372134042869438, 0.0001370692512074606, 0.00014003123781459792, 0.00014264669835801913, 0.00014497539037804026, 0.000146963195851353, 0.00014855620620003078, 0.00014983365750010437, 0.00015085678310571422, 0.0001515532957770229, 0.0001519137975115103, 0.00015205931117118709, 0.0001519995963473369, 0.00015165018547304, 0.00015109111895013797, 0.0001504265479201306, 0.00014956960499630856, 0.0001485141616242241, 0.00014741144050126056, 0.0001462223726547389, 0.00014486486186176734, 0.00014349125708158818, 0.00014211970790281377, 0.00014061883259354707, 0.0001391238604005698, 0.00013769549320413345, 0.0001361713777854368, 0.00013467712515010858, 0.0001332920751189934, 0.00013182974037355432, 0.00013043008725203436, 0.0001291595099329725, 0.00012781401641581168, 0.0001265779816130972, 0.0001254591570009434, 0.00012426380621043305, 0.00012323642525078523, 0.0001222684557435954, 0.00012124853665795011, 0.00012044073114556123, 0.00011959099703286752, 0.00011877617292275983, 0.00011814108831561088, 0.00011737975380810552, 0.00011678629668683488, 0.00011621215715465675, 0.00011556396597467177, 0.00011512190350984004, 0.00011450996124384206, 0.00011402717818229071, 0.00011354065311454074, 0.00011293961515614553, 0.00011252025512563778, 0.00011186032077785708, 0.00011136346138106245, 0.00011072314728028109, 0.00011004863687694804, 0.00010942802737226153, 0.00010857075589293231, 0.00010789542787374658, 0.00010690728480769724, 0.00010608848242781156, 0.00010502104954667733, 0.00010400469577713899, 0.00010288155363448374, 0.00010166127137555487, 0.00010048300669623488, 9.908877382695114e-05, 9.785192445716267e-05, 9.633373298942885e-05, 9.504761362436798e-05, 9.346500468579345e-05, 9.216064510470881e-05, 9.05796929136166e-05, 8.931208488818713e-05, 8.780714338843686e-05, 8.665392324416836e-05, 8.531125094401577e-05, 8.437012557813701e-05, 8.32918141308849e-05, 8.267767694946653e-05, 8.198549494069614e-05, 8.182734537410041e-05, 8.166654086347963e-05, 8.210433802533655e-05, 8.2646980942336e-05, 8.382948189309647e-05, 8.527560241831474e-05, 8.736184498490107e-05, 8.993497611609314e-05, 9.310332779465991e-05, 9.703682358096796e-05, 0.00010150387951332356, 0.00010701879515554576, 0.00011306249084568206, 0.00012034931608166366, 0.00012831660911959023, 0.00013754678532697695, 0.00014781792636919046, 0.0001592074392754749, 0.00017211136348945177, 0.00018601301280011344, 0.0002017549337263927, 0.00021868146985939087, 0.00023740042556313467, 0.00025787691752012935, 0.0002798681875122288, 0.00030419558920773463, 0.0003300756799202954, 0.0003583363709427055, 0.0003888159570181155, 0.0004212974057916877, 0.00045670619894465527, 0.0004942141317824334, 0.0005345664360049704, 0.0005779172030914732, 0.0006237047459334025, 0.0006730463361498029, 0.0007253735864696316, 0.0007808184840560809, 0.0008402586629603896, 0.0009028816704667848, 0.0009693754596185658, 0.0010401933586780111, 0.0011146315205761953, 0.001193634166096647, 0.0012773522875165729, 0.001365287767717412, 0.001458427051524304, 0.0015568278027770248, 0.0016601476254522341, 0.0017693061628681716, 0.001884455880016686, 0.0020053452026006, 0.002132751210659625, 0.002267055937324993, 0.0024081191889213714, 0.0025564833709474594, 0.0027127908992833002, 0.0028771831933885232, 0.003049917836298079, 0.0032317215904209685, 0.003423280054037204, 0.003624781855468616, 0.0038366452685810876, 0.004060110937307457, 0.004295986492733152, 0.004544237050291465, 0.004805936650325195, 0.005083167934948264, 0.0053764960046659765, 0.00568591072490505, 0.006013844879040326, 0.0063633444692818494, 0.0067347551837270555, 0.007128567917596727, 0.0075492384482127054, 0.008001606959307286, 0.008486543669274014, 0.009005373966280886, 0.009565694803296922, 0.01017707818661825, 0.010843755845808161, 0.011568862926986117, 0.01236567673714994, 0.013257941041974974, 0.014268426983436862, 0.015417047060863043, 0.01674474497551173, 0.018371958152845813, 0.020930383031832096, 0.022562555249667104, 0.02428861825429557, 0.026223437640152916, 0.028501409483052013, 0.03129610024708401, 0.034779034477720856, 0.03905975587336393, 0.04413397537490673, 0.0498621490689526, 0.055986342544024854, 0.06217582624628738, 0.06808310041828428, 0.07339556069553514, 0.07787429647430442, 0.08137387660666576, 0.08384005482090982, 0.08528999887252443, 0.08578651289180395, 0.08541706613971621, 0.08428145119703352, 0.08248541194042426, 0.08013606648179662, 0.0773372453079844, 0.07418536268610353, 0.0707670500587945, 0.0671588467805763, 0.06342816431286696, 0.05963443676526939, 0.05582979849529596, 0.052059250383614836, 0.04836065624148962, 0.04476492590481609, 0.04129652177059103, 0.03797420025198128, 0.034811812506497904, 0.031819027805836286, 0.029001925254455548, 0.026363466419468323, 0.023903895111120663, 0.0216211128996309, 0.019511058179841757, 0.01756808762064106, 0.015785340170605525, 0.014155064003862409, 0.012668897903614864, 0.011318107981102506, 0.010093784182567732, 0.008987001524573934, 0.007988950855242698, 0.007091043470001664, 0.0062849930878210334, 0.00556287810822327, 0.004917186984465814, 0.004340849260828075, 0.0038272540877081623, 0.0033702577183707103, 0.0029641818830245304, 0.0026038051267792627, 0.002284348736240607, 0.002001458348817592, 0.001751182204563366, 0.0015299470676370787, 0.0013345328231205503, 0.0011620466034999303, 0.001009897084324059, 0.000875769377710186, 0.000757600797996173, 0.0006535576975628708, 0.0005620135464480635, 0.0004815283985331871, 0.00041082982379928257, 0.00034879532221601694, 0.0002944362017945365, 0.0002468828902913512, 0.00020537163410594485, 0.00016923251600199245, 0.0001378787058804476, 0.00011079685321977217, 8.753853411736945e-05, 6.771267312746314e-05, 5.097886491022005e-05, 3.70415238400547e-05, 2.564479613893842e-05, 1.65681836997088e-05, 9.622849756298074e-06, 4.6485952451824774e-06, 1.5115033176145005e-06, 1.0224667145458583e-07, 3.350405878340664e-07, 2.1472079173685756e-06, 5.499312073958933e-06, 1.0375834336477717e-05, 1.678645630713956e-05, 2.476819268629186e-05, 3.4388932995754816e-05, 4.5753415506821834e-05, 5.901330678067824e-05, 7.438402253290275e-05, 9.217265568054618e-05, 0.00011282537007258766, 0.00013701395592720419, 0.00016582078661948817, 0.00020127459293093578, 0.0002497271209642784, 0.00031037119173934964, 0.0003611697601436265, 0.00042155338669553645, 0.0005011979351765863, 0.000612025907213027, 0.000763308584832077, 0.0009556467791758332, 0.0011779422483782038, 0.0014102037938753297, 0.001630359989264513, 0.0018204806278948292, 0.001969571114741879, 0.002073260223020025, 0.0021320637844996887, 0.002149535832425951, 0.002130839355316522, 0.002081784310499545, 0.0020082230472173823, 0.0019156953545738248, 0.0018092488825204565, 0.001693375425601664, 0.0015720037612042147, 0.0014484999736381757, 0.0013256583870508718, 0.0012057031415174794, 0.001090329984446673, 0.0009807886922618915, 0.0008779685179590837, 0.0007824477456305518, 0.0006945119070999158, 0.0006141850860440053, 0.0005413022060351825, 0.0004755918806360101, 0.0004167152967975601, 0.00036425672884851895, 0.00031772281655185824, 0.0002765904866723456, 0.0002403649893022942, 0.00020858627132617626, 0.00018079600029138174, 0.00015653558172129268, 0.0001353889457621828, 0.00011700252726354275, 0.00010105110721373189, 8.721380670735526e-05, 7.520533507477997e-05, 6.480202409322249e-05, 5.5808942276854496e-05, 4.8027413063517967e-05, 4.1281852293572936e-05, 3.544628352545983e-05, 3.0412561218053983e-05, 2.606358479745365e-05, 2.2302301109256687e-05, 1.9067210223526635e-05, 1.629746670724606e-05, 1.3923040582314033e-05, 1.1897223102659207e-05, 1.0193862641557374e-05, 8.77520435473013e-06, 7.602044030988023e-06, 6.6576473561816605e-06, 5.929021896923161e-06, 5.3912061236186504e-06, 5.0289229745223135e-06, 4.841282071520255e-06, 4.8188241696457096e-06, 4.94875471259417e-06, 5.235732947178854e-06, 5.685738765365263e-06, 6.293531319811541e-06, 7.070033662734351e-06, 8.036926447410054e-06, 9.20367247349548e-06, 1.06043964398212e-05, 1.2292211623079382e-05, 1.4311438462201875e-05, 1.679090245036106e-05, 1.994007670350624e-05, 2.416022096629185e-05, 3.0816035238297e-05, 3.5273305771284804e-05, 4.048025639573614e-05, 4.718100573994122e-05, 5.628082351172959e-05, 6.784578606285716e-05, 8.077265970547907e-05, 9.329472217484426e-05, 0.00010371629827596256, 0.00011109482433200648, 0.00011512149648224591, 0.00011598496595539002, 0.00011424907377263031, 0.00011031402605037224, 0.00010473040874669848, 9.808973775318033e-05, 9.064341451695118e-05, 8.284395369580831e-05, 7.498964874066821e-05, 6.721429164819645e-05, 5.978983115368878e-05, 5.2776851995614593e-05, 4.626406240797795e-05, 4.030811649791744e-05, 3.493174372300276e-05, 3.01095204749929e-05, 2.582866720963764e-05, 2.2092049257888487e-05, 1.8793203042826924e-05, 1.596694679803085e-05, 1.3510558794555027e-05, 1.1410728909449662e-05, 9.623055011951111e-06, 8.094624795284815e-06, 6.809758680136846e-06, 5.7170757921165205e-06, 4.8057371820916e-06, 4.0282280627228615e-06, 3.392674659398411e-06, 2.842723796095718e-06, 2.400717832702756e-06, 2.0171165785932288e-06, 1.709822936840576e-06, 1.4447139610459552e-06, 1.2330269248079487e-06, 1.050721607396064e-06, 9.07776696585221e-07, 7.838079198166711e-07, 6.898092325491364e-07, 6.08854695139013e-07, 5.493527944691373e-07, 5.00643116278692e-07, 4.673381691817837e-07, 4.42560168900181e-07, 4.304030736194448e-07, 4.2461107330090895e-07, 4.3029385356192867e-07, 4.4121753305590357e-07, 4.6293507508844116e-07, 4.907582213463758e-07, 5.286433676376734e-07, 5.75543818863039e-07, 6.336125709695416e-07, 7.044722388172971e-07, 7.93513116164558e-07, 9.02925712573049e-07, 1.052291835791782e-06, 1.2961622376322865e-06, 1.5373532921127872e-06, 1.7026278043458203e-06, 1.9405933638636905e-06, 2.267315936281558e-06, 2.738170949730608e-06, 3.260990009575124e-06, 3.7657910825440396e-06, 4.134948234504495e-06, 4.371769802463357e-06, 4.421838222987416e-06, 4.381462474782306e-06, 4.188393630737783e-06, 3.970505083532017e-06, 3.659143478386955e-06, 3.3493798604062885e-06, 3.0189614766933746e-06, 2.6820927195336003e-06, 2.3788162398864417e-06, 2.0728389248950233e-06, 1.8045371089471226e-06, 1.557945703062084e-06, 1.3380417180537951e-06, 1.1380585421280887e-06, 9.80797009828558e-07, 8.194432882049247e-07, 7.03396739891337e-07, 5.952524890602092e-07, 4.972352611902103e-07, 4.2763651536483916e-07, 3.614332946831373e-07, 3.021506771545852e-07, 2.621392513844559e-07, 2.2469231104410493e-07, 1.8591123479183496e-07, 1.670495992675505e-07, 1.4332721031574222e-07, 1.2034640170247268e-07, 1.0978486524910417e-07, 9.734142159992391e-08, 8.204675279764179e-08, 7.605987638095457e-08, 7.08588255845249e-08, 5.996218613175974e-08, 5.681424688784791e-08, 5.480450759624105e-08, 4.873259305586102e-08, 4.592333127810539e-08, 4.629772095209982e-08, 4.365578716969535e-08, 4.175454297803183e-08, 4.3642013160398866e-08, 4.314551087866354e-08, 4.3400473238106394e-08, 4.703920614220962e-08, 4.875057919617709e-08, 5.132049488977155e-08, 5.864169395919523e-08, 6.674522603906871e-08, 7.366128476691657e-08, 9.700721548821813e-08, 1.1369008753157177e-07, 1.231133760215943e-07, 1.4648791337488893e-07, 1.826922047922101e-07, 2.1318694832375877e-07, 2.418591657531553e-07, 2.7425375049985226e-07, 2.813121112729468e-07, 2.7474419288298097e-07, 2.869326064436438e-07, 2.7461625983797477e-07, 2.4310732406162095e-07, 2.3310262507866457e-07, 2.232523558250704e-07, 1.9675304821364776e-07, 1.7137156350637116e-07, 1.569705913461645e-07, 1.3748160174102282e-07, 1.192133598794427e-07, 1.108114665225324e-07, 9.472557524826107e-08, 7.531348036372842e-08, 6.566341901909721e-08, 6.13642970547509e-08, 5.411492435887354e-08, 4.523754969168313e-08, 3.8093486852201104e-08, 3.118682964214192e-08, 2.5590304479597123e-08, 2.4675038887697722e-08, 2.4023817762943584e-08, 2.0511920169414755e-08, 1.6192567514128593e-08, 1.3069489161628362e-08, 1.1157587795443006e-08, 1.0246916755272879e-08, 1.0416118071327447e-08, 1.0519352650794316e-08, 9.025560484369563e-09, 7.010084805478825e-09, 5.9165807383962505e-09, 5.490281983100811e-09, 5.487564512684934e-09, 5.801292821442929e-09, 6.0731616520651245e-09, 5.642731630783201e-09, 4.710141355315659e-09, 4.464068053058956e-09, 5.202994627004904e-09, 6.160476008769384e-09, 7.4277232753385066e-09, 8.93469093078211e-09, 9.964702391638631e-09, 1.0886282564577673e-08, 1.1776487502045807e-08, 1.6134070384774484e-08, 2.2951865574492724e-08, 2.9491975093237574e-08, 3.5009094410253965e-08, 3.760221817909039e-08, 3.5726220679444e-08, 3.547549231636071e-08, 4.0534768228266006e-08, 4.532513168698161e-08, 4.444759101626614e-08, 3.8315600769351306e-08, 3.2256918683148016e-08, 2.7204698158304225e-08, 2.2966415579939648e-08, 2.143193811905072e-08, 2.1474520627093455e-08, 1.96350996515048e-08]}, "yoshida_0.2": {"err": 0.006228312044223173, "inband": 0.0024599369694334535, "alias": 0.00572193857242718, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [1.871238863330706e-12, 2.4842848987497092e-12, 3.302450815696681e-12, 4.579243746227754e-12, 6.387670848105246e-12, 8.597129920503094e-12, 1.154709999916871e-11, 1.6076330625757227e-11, 2.208531409291714e-11, 2.8884886550420977e-11, 3.731264345648385e-11, 4.850188220555293e-11, 5.901063582861194e-11, 6.374542726242674e-11, 6.186403138907364e-11, 5.1803803527329595e-11, 3.4044471012275944e-11, 1.722913351525853e-11, 7.581199843335975e-12, 8.245091606599752e-13, 2.4640255554763016e-13, 2.41015993254937e-13, 2.564541292209032e-13, 2.533755970626228e-13, 2.289549156920778e-13, 2.0435879092698356e-13, 1.8812319090093386e-13, 1.6980985514911025e-13, 1.4879197258721823e-13, 1.3618996390810773e-13, 1.282416661544318e-13, 1.1606206805567823e-13, 1.0302403041637691e-13, 9.469567273045093e-14, 8.616283787085635e-14, 7.503624065277826e-14, 6.727988368526597e-14, 6.388339104244968e-14, 6.001622595149298e-14, 5.5770906903517925e-14, 5.4191465240929905e-14, 5.233567894538361e-14, 4.791711462812993e-14, 4.4237172416968544e-14, 4.320816449671301e-14, 4.20877086086162e-14, 4.1294245540813766e-14, 4.2952265707407235e-14, 4.4760030148466794e-14, 4.422827638997861e-14, 4.439343321616997e-14, 4.680078680597803e-14, 4.8979663407486417e-14, 5.195162677911452e-14, 5.837201257592152e-14, 6.451537336123787e-14, 6.796861136230891e-14, 7.413328540577876e-14, 8.408654591968015e-14, 9.318750204862862e-14, 1.0491672787602846e-13, 1.2225891752047873e-13, 1.3647396158507805e-13, 1.4910072582329175e-13, 1.7343335895961098e-13, 2.0334678928214654e-13, 2.281644809472482e-13, 2.610467050683775e-13, 3.0289357781744066e-13, 3.402625519806325e-13, 3.9287730535556875e-13, 4.683161790133894e-13, 5.282437269080636e-13, 5.900261971200418e-13, 7.03448905171221e-13, 8.232218887212865e-13, 9.22054685710199e-13, 1.0710641503038326e-12, 1.2564215268106443e-12, 1.4319491506440109e-12, 1.672404165191636e-12, 1.950306856498711e-12, 2.2066773745634944e-12, 2.5959725957108833e-12, 3.082931755269774e-12, 3.4610226579181873e-12, 4.024023158938914e-12, 4.870138561309849e-12, 5.542424944431052e-12, 6.335885545887811e-12, 7.716092423195135e-12, 8.966941433131048e-12, 1.0225206939799351e-11, 1.2398186482967982e-11, 1.4684095211590943e-11, 1.6893067624681017e-11, 2.044388140433313e-11, 2.4523481972511845e-11, 2.8666092705002533e-11, 3.484753644012316e-11, 4.2229787125865236e-11, 5.0349848535369925e-11, 6.18260301297593e-11, 7.586292807714531e-11, 9.235039782688297e-11, 1.1521910702273442e-10, 1.4333538443944078e-10, 1.7865066727818296e-10, 2.266240996155941e-10, 2.865780590340419e-10, 3.653820988680977e-10, 4.702945423514257e-10, 6.045731867515986e-10, 7.839906745988069e-10, 1.0191778220048968e-09, 1.3246762526568918e-09, 1.7304496487371781e-09, 2.2505082828254013e-09, 2.9268642770880533e-09, 3.786882228486411e-09, 4.8553421970335295e-09, 6.167978937652114e-09, 7.67289579624074e-09, 9.325503732170883e-09, 1.086325947061729e-08, 1.1961835529256275e-08, 1.208900017939557e-08, 1.0910924933879285e-08, 8.523961569233456e-09, 5.633901798001793e-09, 3.0658063864986607e-09, 1.3328087791644463e-09, 2.588583752785402e-10, 1.8535618918142322e-11, 3.3946268718582823e-11, 4.0580799124738254e-11, 4.436745386865255e-11, 4.0947643953958024e-11, 4.006642485461389e-11, 3.5260521800582704e-11, 3.309036200339804e-11, 2.924962384289734e-11, 2.6718848151803627e-11, 2.4083883678747738e-11, 2.1593348911857664e-11, 1.986684459256477e-11, 1.7635396665450186e-11, 1.6490643717775872e-11, 1.460822373541115e-11, 1.3820204192721352e-11, 1.2290160099233277e-11, 1.1727844113182169e-11, 1.0513266590011634e-11, 1.0102875838315244e-11, 9.15665508448672e-12, 8.859866432791922e-12, 8.13159269628803e-12, 7.936178069524457e-12, 7.37647096658037e-12, 7.284330202795943e-12, 6.85471671788538e-12, 6.868008684393545e-12, 6.5475932005400934e-12, 6.6667797773044075e-12, 6.446757319546747e-12, 6.676516071683862e-12, 6.556123888702599e-12, 6.902990027876647e-12, 6.8991869739846965e-12, 7.359553441697661e-12, 7.517054709124054e-12, 8.076517359772716e-12, 8.462315651992114e-12, 9.109613731969068e-12, 9.801384938123419e-12, 1.0542236343938855e-11, 1.161641742395201e-11, 1.2501778297477766e-11, 1.3994899771337548e-11, 1.5177726913071424e-11, 1.7045657224147353e-11, 1.8792887541928645e-11, 2.0970560816053557e-11, 2.3550423871960052e-11, 2.6120733462121073e-11, 2.9642500431565286e-11, 3.297689319436617e-11, 3.7346636713443565e-11, 4.204797816195703e-11, 4.72208955518442e-11, 5.3714991938320574e-11, 6.023035326564614e-11, 6.83935013655462e-11, 7.736642419381541e-11, 8.718362228608716e-11, 9.923098699738598e-11, 1.1188940161199411e-10, 1.2680436597746707e-10, 1.4398068001306615e-10, 1.6246448675792157e-10, 1.845859499812233e-10, 2.0910310110125325e-10, 2.3639870731758647e-10, 2.68667559852213e-10, 3.0406905593197457e-10, 3.4425858622197315e-10, 3.9112833623142533e-10, 4.427156420502251e-10, 5.016254555619655e-10, 5.698465052058175e-10, 6.454662412250304e-10, 7.316956808920571e-10, 8.313951634498285e-10, 9.428179266956444e-10, 1.0693412187370482e-09, 1.215692884994712e-09, 1.3808311860040358e-09, 1.567611004789913e-09, 1.783533960372718e-09, 2.0299132077303972e-09, 2.3083707388862732e-09, 2.629193730150219e-09, 2.9993623944902904e-09, 3.419968350636508e-09, 3.902067036177039e-09, 4.46236277554685e-09, 5.106883473837487e-09, 5.844296467684298e-09, 6.701329206196014e-09, 7.701660930350725e-09, 8.855800722466817e-09, 1.0192282745810535e-08, 1.1763545510185938e-08, 1.3608380317748698e-08, 1.5755828513421223e-08, 1.8275242063332664e-08, 2.126980820615067e-08, 2.482108291753544e-08, 2.900719807385288e-08, 3.3980618465741565e-08, 3.995982567436855e-08, 4.714646681249542e-08, 5.5742033471016226e-08, 6.607333120126206e-08, 7.862449385178691e-08, 9.392218807924176e-08, 1.1249772794068006e-07, 1.3505819760830988e-07, 1.6265525198073144e-07, 1.9661681127810384e-07, 2.3838247340496022e-07, 2.8958222509474365e-07, 3.523815194368329e-07, 4.2972247313528295e-07, 5.252030867672215e-07, 6.428336151823548e-07, 7.871240415002353e-07, 9.635760927727266e-07, 1.1791273191111184e-06, 1.4420584043170173e-06, 1.7613727436089963e-06, 2.146110828391186e-06, 2.6049414793591615e-06, 3.1457548092237568e-06, 3.7744235671433322e-06, 4.4918548840690226e-06, 5.288901668361513e-06, 6.139327307838569e-06, 6.991738828566086e-06, 7.762723670673063e-06, 8.33605772851823e-06, 8.576164671134339e-06, 8.363591032862452e-06, 7.64851477198596e-06, 6.495405311305902e-06, 5.080562698485445e-06, 3.6317670554634944e-06, 2.3471820784204512e-06, 1.3438239399390924e-06, 6.551618914018496e-07, 6.083654304450888e-08, 3.4360502757668077e-10, 3.1909991417852743e-09, 7.938897967365672e-09, 1.085815574186112e-08, 1.2291211160599265e-08, 1.2849619667301807e-08, 1.2941340223148978e-08, 1.2776236290703265e-08, 1.24420268477831e-08, 1.1970830336391775e-08, 1.1380941055972052e-08, 1.0695860631146982e-08, 9.947810264138013e-09, 9.173348871033673e-09, 8.406941264913126e-09, 7.67589477858673e-09, 6.99794772735592e-09, 6.3813669589100485e-09, 5.826725449869272e-09, 5.329406175993707e-09, 4.882072367484395e-09, 4.476650834511131e-09, 4.10565927280401e-09, 3.762909037881055e-09, 3.443721288121388e-09, 3.144825609198218e-09, 2.8640938659933715e-09, 2.6002235038806097e-09, 2.352442271802884e-09, 2.120270318078697e-09, 1.903349936704519e-09, 1.7013377148365647e-09, 1.5138465170862537e-09, 1.3404229610709755e-09, 1.1805473214876941e-09, 1.0336456723749375e-09, 8.991071123662941e-10, 7.763016972815487e-10, 6.645968292491416e-10, 5.633713962552686e-10, 4.720278686791493e-10, 3.900030471134433e-10, 3.167782416251822e-10, 2.5188947467338746e-10, 1.9493769998675618e-10, 1.4559831859536195e-10, 1.0362820335232625e-10, 6.886743282825007e-11, 4.123205528455494e-11, 2.0693890785434728e-11, 7.244211784654636e-12, 8.405986782541227e-13, 1.3408926953372296e-12, 8.434758086881422e-12, 2.1591029653866528e-11, 4.0045482266843725e-11, 6.285538640004002e-11, 8.903980188172686e-11, 1.178043622227116e-10, 1.4881572864609322e-10, 1.8244961010952843e-10, 2.1990108879573864e-10, 2.6303867609448997e-10, 3.139275306780381e-10, 3.7405608581868193e-10, 4.4346078359975245e-10, 5.201029163770132e-10, 5.999190815588922e-10, 6.778423004138019e-10, 7.497242473861112e-10, 8.145515816840897e-10, 8.758743113907329e-10, 9.412994396663977e-10, 1.0195374803499337e-09, 1.1157952643143762e-09, 1.22774533322474e-09, 1.3448962592946642e-09, 1.4530358573366252e-09, 1.5424801120776836e-09, 1.615538825484557e-09, 1.6874173736437908e-09, 1.777755966384954e-09, 1.8965857480657104e-09, 2.0344970542345293e-09, 2.166535714714688e-09, 2.270270014204762e-09, 2.3455951309040475e-09, 2.4183335184353745e-09, 2.5201072983939993e-09, 2.658618996755169e-09, 2.80637378328965e-09, 2.9238417061280896e-09, 2.999505584041256e-09, 3.0657579870673576e-09, 3.1675690412659605e-09, 3.311659447527062e-09, 3.4540816814732796e-09, 3.5485610962979936e-09, 3.6043130990451814e-09, 3.679065109230999e-09, 3.806375227897065e-09, 3.947566094455811e-09, 4.039879540944025e-09, 4.084450818586955e-09, 4.148768111406746e-09, 4.269022850413736e-09, 4.392150397276826e-09, 4.454329113661031e-09, 4.483101476850469e-09, 4.555803681010191e-09, 4.670952375866148e-09, 4.747622639875115e-09, 4.76483687539118e-09, 4.800489613702841e-09, 4.890750488793908e-09, 4.9615690658021805e-09, 4.9677259086645355e-09, 4.980329556755302e-09, 5.046667447522093e-09, 5.0950674404384186e-09, 5.081837126981099e-09, 5.081426731289136e-09, 5.126925886347518e-09, 5.139776799843488e-09, 5.103997293386842e-09, 5.0992685782375525e-09, 5.117915712424344e-09, 5.0862719098143795e-09, 5.0384072649651086e-09, 5.029874905283264e-09, 5.004196617037947e-09, 4.936960624377891e-09, 4.892910236159954e-09, 4.858311360016871e-09, 4.782793288410871e-09, 4.710829643133514e-09, 4.657494703022828e-09, 4.573057992904036e-09, 4.482110518847656e-09, 4.408512087872917e-09, 4.311571159272353e-09, 4.207327424702656e-09, 4.115882926835144e-09, 4.004469232186523e-09, 3.8906488211514976e-09, 3.7841501355262725e-09, 3.6588580475963762e-09, 3.538926987991057e-09, 3.419074161590987e-09, 3.283255890079734e-09, 3.160547063006436e-09, 3.0280879052312525e-09, 2.888243615011472e-09, 2.764337329999299e-09, 2.6211234991239657e-09, 2.486108228966664e-09, 2.35901355112739e-09, 2.2119859830097233e-09, 2.088590999585504e-09, 1.95483362799108e-09, 1.8180407442179412e-09, 1.704288943418487e-09, 1.5679142071724687e-09, 1.4547971293788587e-09, 1.3414717359056938e-09, 1.220859635479538e-09, 1.1292149605488476e-09, 1.0177522967639318e-09, 9.311701414065006e-10, 8.462690177160695e-10, 7.596599258603199e-10, 7.005241852660735e-10, 6.257417218716413e-10, 5.804400286219161e-10, 5.313443967254682e-10, 4.928511512923119e-10, 4.728859400920778e-10, 4.447839905827734e-10, 4.475446817832719e-10, 4.384587842445629e-10, 4.552039375300573e-10, 4.711651154204392e-10, 4.964307937425336e-10, 5.374840197457079e-10, 5.69804577064366e-10, 6.309609577059771e-10, 6.705795278532189e-10, 7.443930419825634e-10, 7.907097666217964e-10, 8.693339800629751e-10, 9.195066106024943e-10, 9.956236099346381e-10, 1.0443999114679681e-09, 1.1113790383994998e-09, 1.1516968928628221e-09, 1.2035424722691336e-09, 1.2274883090604051e-09, 1.2589438766270957e-09, 1.2589155714092601e-09, 1.2658429863761477e-09, 1.2359759172509673e-09, 1.2159761368536574e-09, 1.153968545738898e-09, 1.1072092927584487e-09, 1.0165895706379304e-09, 9.469855991970453e-10, 8.395732840224183e-10, 7.568177602330802e-10, 6.547277330456301e-10, 5.779882811567769e-10, 5.143978908099918e-10, 4.781831993123288e-10, 4.969603450497475e-10, 5.580099632927702e-10, 7.14595524536729e-10, 9.559855340676293e-10, 1.324071373420942e-09, 1.8521672709189915e-09, 2.5382342974522464e-09, 3.4744997032209464e-09, 4.632029713353004e-09, 6.113615701410252e-09, 7.939443284596428e-09, 1.0143101168934198e-08, 1.2851865532491911e-08, 1.6026404142847058e-08, 1.983795243500856e-08, 2.4297100934256355e-08, 2.9478206396755107e-08, 3.554336563031398e-08, 4.24628875283835e-08, 5.0444426681414185e-08, 5.9537297680109797e-08, 6.981604147935025e-08, 8.148854628612289e-08, 9.456009327847459e-08, 1.0921650667499895e-07, 1.2558428261773624e-07, 1.4372670589780226e-07, 1.6384733525995028e-07, 1.860160956748278e-07, 2.103793646979194e-07, 2.3707432623677664e-07, 2.661728411543618e-07, 2.978669525333824e-07, 3.321857630375784e-07, 3.692340032074759e-07, 4.0920442695525385e-07, 4.519931174314609e-07, 4.977248371564186e-07, 5.465768443791209e-07, 5.982799546740438e-07, 6.529173012858274e-07, 7.106754505625854e-07, 7.710936725661443e-07, 8.340846478979202e-07, 8.998905279452995e-07, 9.679053695972516e-07, 1.0376709834426856e-06, 1.1094620076498486e-06, 1.1827344365100054e-06, 1.25649895571956e-06, 1.330805243693448e-06, 1.4054830709000518e-06, 1.4792037748540403e-06, 1.5512943465491563e-06, 1.6219485433306996e-06, 1.6902482996922164e-06, 1.7546645460369978e-06, 1.8149731401545375e-06, 1.8712513870250357e-06, 1.9221870719134295e-06, 1.966439637439517e-06, 2.004167083781555e-06, 2.0355442775806384e-06, 2.05938675765801e-06, 2.074665030727492e-06, 2.081882843687152e-06, 2.081707472888015e-06, 2.0735439566363063e-06, 2.056662467961639e-06, 2.0317262422099063e-06, 2.0000366722818705e-06, 1.961925030358521e-06, 1.916995875158469e-06, 1.8656538575988368e-06, 1.8093797918627105e-06, 1.749430221588961e-06, 1.6860329071955508e-06, 1.6191657035681102e-06, 1.5496154105686479e-06, 1.4788083320039883e-06, 1.4077756487383013e-06, 1.3366965276004825e-06, 1.265505538184775e-06, 1.1946595567078004e-06, 1.1251209717687084e-06, 1.0576931547411695e-06, 9.925562912910551e-07, 9.294783420009037e-07, 8.683677848641701e-07, 8.095462567818348e-07, 7.535239615505503e-07, 7.005885259973152e-07, 6.50629380801499e-07, 6.033153725388288e-07, 5.584059877888931e-07, 5.159113395681647e-07, 4.7600535390598566e-07, 4.3881512005518937e-07, 4.042751921269645e-07, 3.7214129793151224e-07, 3.421200167115985e-07, 3.1400158295543744e-07, 2.8770974752775167e-07, 2.632582524053662e-07, 2.406638363982985e-07, 2.1987768190815338e-07, 2.0076935128820756e-07, 1.8315850950409432e-07, 1.6686575140923084e-07, 1.5175246958906057e-07, 1.377340673860339e-07, 1.2476807382341586e-07, 1.1282959445914586e-07, 1.0188802388177636e-07, 9.189396099138101e-08, 8.277820425584268e-08, 7.445941303501137e-08, 6.685493791304893e-08, 5.98900665909488e-08, 5.3503115938093555e-08, 4.764608682458761e-08, 4.228210064794576e-08, 3.738140815824179e-08, 3.2917530792156e-08, 2.88644955055487e-08, 2.519547017999688e-08, 2.188263073466957e-08, 1.8897829796746414e-08, 1.621361478353722e-08, 1.3804211713082107e-08, 1.1646254423605128e-08, 9.719167515167595e-09, 8.005219697150318e-09, 6.48932094638741e-09, 5.158658908578026e-09, 4.002263327002986e-09, 3.0105665303565226e-09, 2.1750042633060684e-09, 1.4876801981505538e-09, 9.41099784779982e-10, 5.279708431603923e-10, 2.4106170220181047e-10, 7.310922258246626e-11, 1.676937052905233e-11, 6.460815617127336e-11, 2.0913444420725037e-10, 4.428804636957054e-10, 7.585394098357629e-10, 1.1491710008941582e-09, 1.6084853181416584e-09, 2.1312110567201084e-09, 2.713544022420625e-09, 3.35365792579738e-09, 4.052236382593841e-09, 4.81295733160548e-09, 5.642831627986336e-09, 6.5522700125491444e-09, 7.55473754539676e-09, 8.665871665423627e-09, 9.90199403083543e-09, 1.1278057524255823e-08, 1.2805245186655623e-08, 1.448864343013456e-08, 1.6325630220492465e-08, 1.8305746118004247e-08, 2.0412767987806403e-08, 2.2629376451554165e-08, 2.4944141584960834e-08, 2.735961208869765e-08, 2.989931154595577e-08, 3.261082115996071e-08, 3.556236978916649e-08, 3.883189144896122e-08, 4.249031014467941e-08, 4.658423940143534e-08, 5.1125859013335834e-08, 5.6097550611898175e-08, 6.147458261494145e-08, 6.726093495119156e-08, 7.352421267227204e-08, 8.041071928469216e-08, 8.812648917889409e-08, 9.68860851852109e-08, 1.0685261930359902e-07, 1.1810697739999995e-07, 1.3067741208438972e-07, 1.4462789047316763e-07, 1.6015903103990942e-07, 1.7765046174648064e-07, 1.9759755700835712e-07, 2.2046893050469608e-07, 2.4658817276976493e-07, 2.761539932924816e-07, 3.0941987837760767e-07, 3.469081228100878e-07, 3.894616329443065e-07, 4.380439830534237e-07, 4.934358574209874e-07, 5.56129204503401e-07, 6.265832733585033e-07, 7.056355708781914e-07, 7.946195265621987e-07, 8.949729720332429e-07, 1.0076943173165622e-06, 1.1332866608190333e-06, 1.2723498155098514e-06, 1.4261456808531073e-06, 1.5963279033335435e-06, 1.7840044321810622e-06, 1.989300460571306e-06, 2.2121187806521517e-06, 2.4531424046463733e-06, 2.713535766656114e-06, 2.9935191506756892e-06, 3.2918499804371673e-06, 3.6071829170980162e-06, 3.939329012120998e-06, 4.288223925960844e-06, 4.652014676385667e-06, 5.027531742354516e-06, 5.4126906933761985e-06, 5.806720729208026e-06, 6.207525542430137e-06, 6.610903854006408e-06, 7.01350241230148e-06, 7.414224355188061e-06, 7.811136283447232e-06, 8.199791449040473e-06, 8.576773202816566e-06, 8.941607597319125e-06, 9.292783355193473e-06, 9.626095813531594e-06, 9.939361442894151e-06, 1.0233443660872065e-05, 1.0506852210043422e-05, 1.0756049190632443e-05, 1.0981288051487253e-05, 1.1184257401074762e-05, 1.1362579697701685e-05, 1.1514686092908649e-05, 1.1643496208817596e-05, 1.174921542871965e-05, 1.1829223235889512e-05, 1.188588259069783e-05, 1.1921731892589057e-05, 1.1934204035236163e-05, 1.192446443161982e-05, 1.1896491163150085e-05, 1.1848267283188245e-05, 1.1779926463399177e-05, 1.1696174032994595e-05, 1.1595402448566072e-05, 1.147719017065027e-05, 1.1346622781181454e-05, 1.120198925903054e-05, 1.1042924136227973e-05, 1.0874694990033999e-05, 1.0694861114475678e-05, 1.0503923112015656e-05, 1.0306874315973755e-05, 1.0100155494813192e-05, 9.886129108477261e-06, 9.668378791344085e-06, 9.442716257142481e-06, 9.213984854052113e-06, 8.982613066061207e-06, 8.745834385663217e-06, 8.50983090992649e-06, 8.271013002297929e-06, 8.030972225613199e-06, 7.793348215251148e-06, 7.553321907277597e-06, 7.316966447602227e-06, 7.081667476603809e-06, 6.847593513846467e-06, 6.618990925694306e-06, 6.390556884567772e-06, 6.168597951238042e-06, 5.9493430768422344e-06, 5.734476223413269e-06, 5.526151452090696e-06, 5.3202435814162726e-06, 5.122974868352985e-06, 4.928389609391607e-06, 4.741937404254099e-06, 4.560369657592364e-06, 4.384978115555979e-06, 4.21706594875167e-06, 4.053483210711784e-06, 3.899104724685876e-06, 3.748179760720423e-06, 3.606920592740724e-06, 3.4692430207114034e-06, 3.3406979392715574e-06, 3.2164625854588536e-06, 3.100321923209523e-06, 2.9893724381393427e-06, 2.8853863930850616e-06, 2.787330120078746e-06, 2.695247724032763e-06, 2.6095648419140034e-06, 2.52909701897125e-06, 2.455216130008025e-06, 2.386032218663e-06, 2.3233733544102767e-06, 2.2651212901863545e-06, 2.213118187721999e-06, 2.165455052399334e-06, 2.1235684513337173e-06, 2.086189197633768e-06, 2.053921978921081e-06, 2.0265757097607225e-06, 2.0034998878726117e-06, 1.985983217087234e-06, 1.9717879376585547e-06, 1.9639089361090264e-06, 1.958471279392408e-06, 1.9599902415310324e-06, 1.9634499775423984e-06, 1.974033153605832e-06, 1.9868167273861915e-06, 2.006075578955347e-06, 2.028786875157397e-06, 2.0564801533330335e-06, 2.089612468198128e-06, 2.125992981911636e-06, 2.1695788501593287e-06, 2.2156484465009143e-06, 2.2691982548809977e-06, 2.3264600062712e-06, 2.3895513710000494e-06, 2.4591056115098846e-06, 2.5324000248576875e-06, 2.614094019740487e-06, 2.6996281187637155e-06, 2.792588842305884e-06, 2.8923289302778627e-06, 2.99697199667623e-06, 3.110905859239842e-06, 3.2298174714359555e-06, 3.3567510752528362e-06, 3.4921401659145558e-06, 3.633067637127875e-06, 3.7841604042221273e-06, 3.942433793129906e-06, 4.108301985883395e-06, 4.284907884629064e-06, 4.4683904610793885e-06, 4.661524071852647e-06, 4.865258358163661e-06, 5.0764742342498094e-06, 5.2987788399293205e-06, 5.531606483669487e-06, 5.772876647825186e-06, 6.026108760149147e-06, 6.290115573345471e-06, 6.563488105878011e-06, 6.8493325891444566e-06, 7.1465020508322595e-06, 7.453797795724627e-06, 7.773819517042203e-06, 8.10587883753077e-06, 8.448722217517046e-06, 8.804311521135039e-06, 9.172616421701226e-06, 9.552392570446317e-06, 9.94476811296169e-06, 1.0350244978570833e-05, 1.0767940980390172e-05, 1.1198159133334792e-05, 1.1641405493924897e-05, 1.2097400115075315e-05, 1.256616204471517e-05, 1.3047694670354737e-05, 1.3541837398104705e-05, 1.4049006099409039e-05, 1.4569152285328428e-05, 1.510138380320056e-05, 1.564595992861001e-05, 1.620387943627933e-05, 1.677428712709185e-05, 1.7355763324671943e-05, 1.7949260604533708e-05, 1.855607230384917e-05, 1.9174628718267284e-05, 1.9803012538034677e-05, 2.044250563634768e-05, 2.1094929330574106e-05, 2.17586067869412e-05, 2.2430739495809457e-05, 2.3112044973053644e-05, 2.3805192260831594e-05, 2.4509635356736473e-05, 2.522178398869137e-05, 2.594030593072451e-05, 2.6667834279660415e-05, 2.7406335003661908e-05, 2.8153426867306767e-05, 2.8905235992310253e-05, 2.9661428601675502e-05, 3.04251381287582e-05, 3.1198065597405486e-05, 3.197758017868124e-05, 3.275953354669885e-05, 3.3542902245486546e-05, 3.433042009951542e-05, 3.512470813985051e-05, 3.592470755328581e-05, 3.672638791739602e-05, 3.7526602985167466e-05, 3.8325776578907743e-05, 3.912682080405882e-05, 3.993172911535537e-05, 4.073929910492098e-05, 4.154591669502455e-05, 4.234834797822474e-05, 4.314594559214647e-05, 4.394057283970852e-05, 4.4734621014422885e-05, 4.552886556447769e-05, 4.632171225967192e-05, 4.711013473956761e-05, 4.78914204592838e-05, 4.8664497855708536e-05, 4.94301212999878e-05, 5.019000967855886e-05, 5.094560142903214e-05, 5.169715153260598e-05, 5.244355767838828e-05, 5.3182852657733346e-05, 5.39129990707752e-05, 5.4632575541581964e-05, 5.534109546008951e-05, 5.603891871254087e-05, 5.6726887448810875e-05, 5.740588457768242e-05, 5.807648474623746e-05, 5.87387851681025e-05, 5.939241784856466e-05, 6.003668849651274e-05, 6.067076862283003e-05, 6.129387642162269e-05, 6.19054058226407e-05, 6.250498967643302e-05, 6.309250393150625e-05, 6.366803078352367e-05, 6.423180107005735e-05, 6.478413320577484e-05, 6.5325380997709e-05, 6.58558972217495e-05, 6.637601450560477e-05, 6.688604094815769e-05, 6.738626603547634e-05, 6.787697258782932e-05, 6.835845128391471e-05, 6.883101501788008e-05, 6.929501121177872e-05, 6.975083131622779e-05, 7.0198917826302e-05, 7.063976971479032e-05, 7.107394706048799e-05, 7.15020753246264e-05, 7.192484953364818e-05, 7.23430387079864e-05, 7.275749099339974e-05, 7.316913973077733e-05, 7.357901031542485e-05, 7.398822739935824e-05, 7.439802197291982e-05, 7.480973790114583e-05, 7.522483731197602e-05, 7.564490395720867e-05, 7.607164354009548e-05, 7.650688023311834e-05, 7.69525494256438e-05, 7.741068825626319e-05, 7.788342765250356e-05, 7.837299236060435e-05, 7.88817184440057e-05, 7.941210038688849e-05, 7.996688103739423e-05, 8.054919553667927e-05, 8.116277324964894e-05, 8.181218844662904e-05, 8.250313176055038e-05, 8.324265402027732e-05, 8.40393194395147e-05, 8.490320800945204e-05, 8.584574032697515e-05, 8.687937278249032e-05, 8.801732787015542e-05, 8.92736691165238e-05, 9.066417306102533e-05, 9.220856297617808e-05, 9.393476989774943e-05, 9.588615954235662e-05, 9.813377388654917e-05, 0.0001007998884436206, 0.00010411642316478013, 0.00010863522492085598, 0.00011691123670735754, 0.0001246995791471603, 0.00012114281406233338, 0.00011546242031198379, 0.00010938298005002077, 0.00010584056049052163, 0.00010829845335994735, 0.00011942513926104966, 0.00013979706731611768, 0.00016754888706922263, 0.00019918985718717544, 0.0002309092305144872, 0.0002595733671759965, 0.00028312678153665486, 0.00030054613383817823, 0.00031159757547453694, 0.0003165673393693215, 0.0003160415822129049, 0.00031075537033502476, 0.00030150238709537104, 0.0002890833428322452, 0.000274270153438753, 0.00025777411380477236, 0.00024022106631989076, 0.0002221421692030759, 0.00020398080205233352, 0.00018610450027368677, 0.00016881010888148527, 0.00015232229013655184, 0.00013679581746065979, 0.00012232790258189332, 0.00010897401536294857, 9.67567962709826e-05, 8.56678056127645e-05, 7.567108220462484e-05, 6.671265079302096e-05, 5.872963621627855e-05, 5.16530794450738e-05, 4.5408114400590736e-05, 3.991742473265921e-05, 3.510608628221507e-05, 3.090283345936084e-05, 2.723929192210652e-05, 2.4051402558380965e-05, 2.1281314582262297e-05, 1.8876428727426563e-05, 1.6788315146451015e-05, 1.4974262912233772e-05, 1.3397695500095708e-05, 1.2025599297280402e-05, 1.0828001982945431e-05, 9.780214602472489e-06, 8.861856556216476e-06, 8.053726048452843e-06, 7.338928655632142e-06, 6.704972790992704e-06, 6.141053009766495e-06, 5.636185713044471e-06, 5.181992053727972e-06, 4.7727579692131005e-06, 4.402223571923958e-06, 4.064543898794515e-06, 3.7563249589993604e-06, 3.474427119256093e-06, 3.215091040481936e-06, 2.97591118784725e-06, 2.7552459500165116e-06, 2.5509842955001896e-06, 2.361407773135016e-06, 2.1853319456601366e-06, 2.021674110891832e-06, 1.8693913601759927e-06, 1.7273591216241108e-06, 1.5949889758163732e-06, 1.4718078165626916e-06, 1.3567085670812691e-06, 1.2493114612978016e-06, 1.1494758154552033e-06, 1.0561844923793408e-06, 9.69190062388434e-07, 8.884182942457229e-07, 8.130515594876465e-07, 7.429431533897502e-07, 6.778954630122929e-07, 6.174084563743306e-07, 5.613176402196399e-07, 5.093110376498283e-07, 4.612363150480013e-07, 4.1674479062346206e-07, 3.756233654513859e-07, 3.3786035374829643e-07, 3.029476075668102e-07, 2.709337462120756e-07, 2.416353165210529e-07, 2.1469197332546604e-07, 1.9020332530864548e-07, 1.6783946829028703e-07, 1.4752837439912524e-07, 1.2913555134164239e-07, 1.1253032242736288e-07, 9.759678932290635e-08, 8.41878851504777e-08, 7.229561654483828e-08, 6.167027221220521e-08, 5.236956455009649e-08, 4.42048228996556e-08, 3.711746117117127e-08, 3.106024132253507e-08, 2.590804900388569e-08, 2.1634413714901137e-08, 1.8142900013197687e-08, 1.5406419196138586e-08, 1.331579772556529e-08, 1.188765040746174e-08, 1.1000498106548896e-08, 1.0661350498473247e-08, 1.0803082097519473e-08, 1.1386417847810986e-08, 1.2381392720362026e-08, 1.3755859777078123e-08, 1.5467184806350975e-08, 1.7498022252232528e-08, 1.9831680153685846e-08, 2.2406341931289288e-08, 2.5268927180405825e-08, 2.8328097191126326e-08, 3.162454121719673e-08, 3.512911791986035e-08, 3.880918315982274e-08, 4.270987519830408e-08, 4.677046530909081e-08, 5.1037678587368135e-08, 5.5477470668403035e-08, 6.014907924135959e-08, 6.496165302545306e-08, 7.012004823469992e-08, 7.535618819838227e-08, 8.108281079866018e-08, 8.691192064760462e-08, 9.32947969216732e-08, 1.0000382250345832e-07, 1.072499005667765e-07, 1.1523527287564852e-07, 1.238368981289325e-07, 1.3373735298214408e-07, 1.4480314063730355e-07, 1.5826280654126594e-07, 1.7519078385559232e-07, 2.0751132035104077e-07, 2.2519354219844304e-07, 2.1869175900244703e-07, 2.0893163281792177e-07, 2.0537077654088843e-07, 2.230728792127144e-07, 2.66954979040983e-07, 3.2784098771485143e-07, 3.943110537984104e-07, 4.51175585918006e-07, 4.940031053006426e-07, 5.196253828996782e-07, 5.271421007613145e-07, 5.222263589405472e-07, 5.03023993338874e-07, 4.7633825523550026e-07, 4.4330557104348984e-07, 4.049562993404388e-07, 3.670905713119944e-07, 3.272516561066621e-07, 2.890248503246173e-07, 2.540406110026335e-07, 2.1979019451101985e-07, 1.8998754286774343e-07, 1.6350695965576012e-07, 1.3861164122749637e-07, 1.1861495770014977e-07, 1.007044538891045e-07, 8.452102597942637e-08, 7.230754739222633e-08, 6.11087908055578e-08, 5.125921561709834e-08, 4.424605602720179e-08, 3.7639425562288333e-08, 3.174146077928331e-08, 2.789831522561766e-08, 2.4110271304797112e-08, 2.0536092608438317e-08, 1.840273815293595e-08, 1.630080877048847e-08, 1.4035890416147828e-08, 1.274427169806851e-08, 1.1599246376984728e-08, 1.0120764613337458e-08, 9.212185919906343e-09, 8.547499240864023e-09, 7.597483316705292e-09, 6.887724966598213e-09, 6.425219543467437e-09, 5.79986390021937e-09, 5.271554783785925e-09, 4.892367884576729e-09, 4.430194690605769e-09, 4.04090487156555e-09, 3.7624636954209306e-09, 3.3854456599513256e-09, 3.055580496352452e-09, 2.8634375255752415e-09, 2.597144176336118e-09, 2.297453907199537e-09, 2.1270436658804575e-09, 1.9565443911823412e-09, 1.7266334849120384e-09, 1.5646236464188548e-09, 1.4376808082745825e-09, 1.2693124921094125e-09, 1.13593690480809e-09, 1.0449029915340137e-09, 9.22728763360946e-10, 8.070881861092604e-10, 7.394210050252354e-10, 6.637654274894583e-10, 5.752720794605717e-10, 5.192667313783202e-10, 4.733546923354355e-10, 4.1085439204853594e-10, 3.6600401906020567e-10, 3.4271765000137737e-10, 3.092745713414981e-10, 2.7484160977247755e-10, 2.6004021536669474e-10, 2.453604183338044e-10, 2.258334590867598e-10, 2.2206083584990027e-10, 2.266853067545727e-10, 2.1851155207802202e-10, 2.1378043961790863e-10, 2.2476050964005727e-10, 2.3384188059945297e-10, 2.3835906491912486e-10, 2.5821039440386063e-10, 2.8029201655652794e-10, 2.866778879085419e-10, 2.9638172390644386e-10, 3.250505511053114e-10, 3.4794866802585467e-10, 3.6402362645987185e-10, 3.988851665043036e-10, 4.4106478734711764e-10, 4.6014598755541213e-10, 4.772647085447593e-10, 5.177240878000466e-10, 5.519246801007274e-10, 5.687694349776669e-10, 6.080597073548223e-10, 6.75333416079298e-10, 7.216601912210053e-10, 7.583768078587111e-10, 8.298282002978952e-10, 9.134961384684206e-10, 9.61262069153974e-10, 1.0189125577856848e-09, 1.1412635381666242e-09, 1.3014540816773898e-09, 1.5030990990340475e-09, 1.4259121632858199e-09, 1.296458179091958e-09, 1.1242043918367068e-09, 1.0693254935362106e-09, 1.2481694589368358e-09, 1.5907591706167548e-09, 1.8973363391662688e-09, 2.0920274358876605e-09, 2.261660209870069e-09, 2.3522826934190235e-09, 2.2653281013979293e-09, 2.087885053743434e-09, 1.942842989636829e-09, 1.76830323651845e-09, 1.515268901636682e-09, 1.2721953846334004e-09, 1.089573534079446e-09, 9.190571123918237e-10]}, "yoshida_0.1": {"err": 0.00031779855800453835, "inband": 0.00030152535921790875, "alias": 0.00010039114113443997, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [5.63923826200626e-17, 6.23662824559154e-17, 6.911045316157802e-17, 7.64533760517845e-17, 8.468747365029178e-17, 9.368319551187302e-17, 1.0361113615469863e-16, 1.1454223287848577e-16, 1.2639377819190564e-16, 1.395128403141039e-16, 1.535729192563264e-16, 1.6912772871778187e-16, 1.8579934069613171e-16, 2.041565837775264e-16, 2.2409701671335405e-16, 2.4599266942531926e-16, 2.703231568476943e-16, 2.97143802963576e-16, 3.2763292253208966e-16, 3.6152522700658363e-16, 4.0048343797157614e-16, 4.439844062533243e-16, 4.936328537749011e-16, 5.488116281831603e-16, 6.10446599617662e-16, 6.782981639874054e-16, 7.52407617200637e-16, 8.338366009561721e-16, 9.221926321274717e-16, 1.0207362048784787e-15, 1.129048003625366e-15, 1.2522251070283595e-15, 1.3891473179854729e-15, 1.5447888664107618e-15, 1.7165062930831597e-15, 1.908049804829046e-15, 2.1172669586543224e-15, 2.348602590890691e-15, 2.6043610206593372e-15, 2.8902320213912012e-15, 3.211993672906786e-15, 3.5711210563672105e-15, 3.972787231859577e-15, 4.412975664642462e-15, 4.9024598306996885e-15, 5.4408094249651216e-15, 6.0503777974862426e-15, 6.729276668154563e-15, 7.497034161833982e-15, 8.338385382580403e-15, 9.27522744804295e-15, 1.0303333299671596e-14, 1.1469652149211191e-14, 1.277507947139749e-14, 1.425227684701767e-14, 1.5872668957965167e-14, 1.7672771174137872e-14, 1.9664844233398617e-14, 2.1937083196196867e-14, 2.4492321243942528e-14, 2.735774790462242e-14, 3.0495262754422946e-14, 3.400595308734077e-14, 3.79677272379448e-14, 4.2500326309072175e-14, 4.7538401074387964e-14, 5.312422107409639e-14, 5.93391088563053e-14, 6.647800542913268e-14, 7.456281575900295e-14, 8.36067088468275e-14, 9.358152363827149e-14, 1.0497893265067781e-13, 1.1801255303779387e-13, 1.3278805916824915e-13, 1.4909109940676895e-13, 1.676737539141548e-13, 1.8902041266174945e-13, 2.134564409443183e-13, 2.405419080260947e-13, 2.715438126165826e-13, 3.073407520689227e-13, 3.484972586357493e-13, 3.9444422358015276e-13, 4.4759428491225397e-13, 5.093974665354949e-13, 5.804062072583611e-13, 6.60782191388027e-13, 7.551750186000594e-13, 8.655336233195225e-13, 9.922257708272933e-13, 1.1394713875929813e-12, 1.3146054700109783e-12, 1.5197667706278757e-12, 1.7583615590129116e-12, 2.0452385150231455e-12, 2.3870762996223596e-12, 2.792188443440375e-12, 3.2798994873184443e-12, 3.877132005995095e-12, 4.59300029747163e-12, 5.47271690376912e-12, 6.563222796672644e-12, 7.905033169496709e-12, 9.577348355522846e-12, 1.1691450778936689e-11, 1.434531886877297e-11, 1.771077913189444e-11, 2.2042666568398437e-11, 2.7549356634912183e-11, 3.467637824371037e-11, 4.38915608658056e-11, 5.5778331082676624e-11, 7.123890266259659e-11, 9.126191859890296e-11, 1.171195992242186e-10, 1.505518648529317e-10, 1.933474695135738e-10, 2.47721100281361e-10, 3.1620293453056735e-10, 4.0025948247317396e-10, 5.015415102744993e-10, 6.173857970691496e-10, 7.411700398029239e-10, 8.564899735066924e-10, 9.34465563767507e-10, 9.398814698924247e-10, 8.438766698262096e-10, 6.580021851124807e-10, 4.3130508131084846e-10, 2.2924730109946208e-10, 8.518068341163378e-11, 1.6878590494516198e-11, 1.0916881933228242e-11, 6.043688063769806e-12, 3.560654495452709e-12, 2.1946525937137444e-12, 1.3491584484913146e-12, 8.752708544593516e-13, 5.478294617189958e-13, 3.5792576511812413e-13, 2.2440374819035975e-13, 1.414689253639691e-13, 8.673750205837203e-14, 4.992881127340804e-14, 2.833313038733546e-14, 1.3260955700721847e-14, 5.850004609250297e-15, 1.3207954161608186e-15, 6.592735366157995e-17, 4.969712104529266e-16, 1.898637611903903e-15, 4.446980377930823e-15, 6.89817022959293e-15, 1.0144558692927076e-14, 1.2870566513458496e-14, 1.612864462048559e-14, 1.8749454155788416e-14, 2.1716372850750878e-14, 2.4029853922984997e-14, 2.6617659655788984e-14, 2.8507299009376593e-14, 3.0714708346837926e-14, 3.2155265314906716e-14, 3.396702641916925e-14, 3.501888328161371e-14, 3.640521618942994e-14, 3.714352724808161e-14, 3.810129581352894e-14, 3.859243649766335e-14, 3.910784783339866e-14, 3.945413800898632e-14, 3.9485982317304155e-14, 3.9762765667328615e-14, 3.937030381459893e-14, 3.9486118261852604e-14, 3.8900213071015653e-14, 3.863937221251358e-14, 3.812028891760449e-14, 3.732363722545567e-14, 3.699992453723177e-14, 3.569690243853893e-14, 3.543424242546072e-14, 3.398541194297149e-14, 3.330086641750726e-14, 3.229224448755863e-14, 3.076548725743646e-14, 3.032616577473162e-14, 2.8326242560310343e-14, 2.770346997750734e-14, 2.6227389787230827e-14, 2.4601713395656432e-14, 2.401820133178674e-14, 2.1773286344462946e-14, 2.1061514659070257e-14, 1.9585761640323305e-14, 1.7672337687883056e-14, 1.7207092730461166e-14, 1.5025317457233585e-14, 1.3910160785464766e-14, 1.3039459008782633e-14, 1.0842485550784956e-14, 1.0286361429399006e-14, 8.954309187592734e-15, 7.191461112599018e-15, 6.835509112745129e-15, 5.351933681215483e-15, 4.1132470891170975e-15, 3.80053204109287e-15, 2.5136833116973337e-15, 1.7295464593966245e-15, 1.4842867688160666e-15, 6.609077828079996e-16, 2.84303913674222e-16, 1.8014120751216464e-16, 1.2068034517690762e-17, 1.2463614961685582e-16, 1.933356822713892e-16, 7.7887272506847e-16, 1.6630042483774267e-15, 1.931099840239174e-15, 3.1474914868724256e-15, 5.267256751840964e-15, 6.019869191256811e-15, 7.392160350391461e-15, 1.1034612865423842e-14, 1.3237418280769084e-14, 1.429338533864188e-14, 1.8739274970335298e-14, 2.3848275322666513e-14, 2.549900425589985e-14, 2.8811696520956595e-14, 3.669671513542346e-14, 4.221835705971919e-14, 4.417263690110452e-14, 5.087889526373771e-14, 6.196343048963264e-14, 6.816338322723374e-14, 7.116914452088783e-14, 8.120113610497048e-14, 9.597421299724901e-14, 1.0432082369360025e-13, 1.0839246752502641e-13, 1.2056760191585755e-13, 1.4005166005306429e-13, 1.5344956623919293e-13, 1.5899741779712454e-13, 1.7062753789690096e-13, 1.9418007329860639e-13, 2.1685232399121915e-13, 2.2796267011583513e-13, 2.3674943172243216e-13, 2.5846685529469693e-13, 2.908185117607805e-13, 3.168892316360347e-13, 3.2979642409102673e-13, 3.429405545035977e-13, 3.7180655774061924e-13, 4.1303841063089687e-13, 4.486306570825405e-13, 4.688371820520973e-13, 4.843752155963402e-13, 5.137000981923888e-13, 5.616179878773636e-13, 6.139995762900534e-13, 6.533511282425828e-13, 6.772857805921375e-13, 7.007573293206093e-13, 7.411417567514517e-13, 8.018539073348915e-13, 8.697001235388001e-13, 9.27004351779115e-13, 9.666773141998113e-13, 9.975507886990005e-13, 1.0368576551404783e-12, 1.0970591736667362e-12, 1.1772906644558487e-12, 1.264791739019518e-12, 1.344021093761195e-12, 1.4065489118084785e-12, 1.4555628640119068e-12, 1.503182618086575e-12, 1.5632286933055587e-12, 1.6440515182642922e-12, 1.7450483693447424e-12, 1.857889319917351e-12, 1.9710071257937134e-12, 2.0747522961958617e-12, 2.164933696365418e-12, 2.2436817125194567e-12, 2.3178882014022506e-12, 2.3963219453678705e-12, 2.4867028868939488e-12, 2.5936841902942564e-12, 2.71813470332504e-12, 2.8575975809771074e-12, 3.007490248307466e-12, 3.1625350674633805e-12, 3.3179977565703026e-12, 3.470500209914463e-12, 3.618346559644236e-12, 3.761439501893783e-12, 3.9009273323426e-12, 4.038735471432125e-12, 4.177104288492056e-12, 4.318213220734616e-12, 4.463926009466663e-12, 4.615656979922759e-12, 4.774338690311051e-12, 4.940460609627745e-12, 5.1141487158165266e-12, 5.295260629191659e-12, 5.483479443886921e-12, 5.67839613164031e-12, 5.879573904719508e-12, 6.08659757223534e-12, 6.2991078360078536e-12, 6.516825941753072e-12, 6.7395710794577534e-12, 6.967275841581217e-12, 7.2000004028673225e-12, 7.437947761716392e-12, 7.681478366122774e-12, 7.931122654509156e-12, 8.187582239560942e-12, 8.451717976902216e-12, 8.724507437060754e-12, 9.006965080352443e-12, 9.300011327545158e-12, 9.604282770121002e-12, 9.919889764269758e-12, 1.0246133399691815e-11, 1.0581231720526538e-11, 1.0922116639267002e-11, 1.1264401737286093e-11, 1.1602630329768904e-11, 1.1930901608226855e-11, 1.2243924718846877e-11, 1.2538433454532528e-11, 1.2814744611575056e-11, 1.3078047506403742e-11, 1.3338867255533492e-11, 1.3612109697956302e-11, 1.3914302094740665e-11, 1.4259132137771247e-11, 1.465215191827049e-11, 1.508633362833759e-11, 1.5540677050005787e-11, 1.5983824843971006e-11, 1.6383242875809843e-11, 1.6718060601484327e-11, 1.6990911913578073e-11, 1.7232469198908046e-11, 1.7493543897297342e-11, 1.78244329720412e-11, 1.8248553400033944e-11, 1.8743812605998044e-11, 1.9245611812540793e-11, 1.9676595545616574e-11, 1.9991998853538048e-11, 2.0214418737392873e-11, 2.0430289619025034e-11, 2.0739783647660517e-11, 2.118549754241358e-11, 2.1710584660328108e-11, 2.2188146213006167e-11, 2.2514707099058735e-11, 2.2701266149926496e-11, 2.287883967429281e-11, 2.3194080742286907e-11, 2.3672126582385034e-11, 2.4176846045382194e-11, 2.452921214882752e-11, 2.4688887724071084e-11, 2.4811958666542534e-11, 2.5097059057778945e-11, 2.55615607865932e-11, 2.6003641897989857e-11, 2.6227212868779218e-11, 2.6286599066982063e-11, 2.643619035191216e-11, 2.6809421891679492e-11, 2.7228741501594313e-11, 2.7430798528583712e-11, 2.743581810167488e-11, 2.75340487328482e-11, 2.786509356402628e-11, 2.819537529616101e-11, 2.8266794896384792e-11, 2.8209651377244805e-11, 2.8342755406240338e-11, 2.8643707765084527e-11, 2.877628718255959e-11, 2.8670764200269617e-11, 2.8653811064588374e-11, 2.8858615369705082e-11, 2.897364835885943e-11, 2.882910678884253e-11, 2.8725427586182143e-11, 2.884121918525345e-11, 2.8874945567624113e-11, 2.8663958772283975e-11, 2.8520115728750754e-11, 2.85624442195917e-11, 2.846552625725388e-11, 2.8181336322301864e-11, 2.8036657865676962e-11, 2.798356659548601e-11, 2.7724757699680187e-11, 2.7414788852965904e-11, 2.7272725888450646e-11, 2.7056184953893427e-11, 2.667754880761472e-11, 2.640811575549346e-11, 2.617764610790647e-11, 2.5780187133973224e-11, 2.5411402344973333e-11, 2.5126260571383717e-11, 2.471132180474014e-11, 2.4279452190134346e-11, 2.3930921838987495e-11, 2.3484907617199484e-11, 2.3013907049119364e-11, 2.260956792548685e-11, 2.2123035115288373e-11, 2.1628062749517604e-11, 2.1177283964479663e-11, 2.064973572869335e-11, 2.014362635573116e-11, 1.9650855742737838e-11, 1.9092131437463787e-11, 1.8585928272996236e-11, 1.8050536821366005e-11, 1.748285083875424e-11, 1.6978988523222844e-11, 1.640352177916863e-11, 1.5858493071848507e-11, 1.5342598572125713e-11, 1.4750246635820127e-11, 1.4249657965375582e-11, 1.3699391693317067e-11, 1.3143774934733975e-11, 1.2668705721890518e-11, 1.2095646497388636e-11, 1.1624909851695562e-11, 1.1123590982815461e-11, 1.0606079263574327e-11, 1.018944773646452e-11, 9.66966374029137e-12, 9.274194545631356e-12, 8.828344899211617e-12, 8.407189171136446e-12, 8.058831383131889e-12, 7.630761273722857e-12, 7.345290340672199e-12, 6.9647743468176755e-12, 6.69809543745216e-12, 6.4058986707416755e-12, 6.142149148763959e-12, 5.945990363886158e-12, 5.700080623332294e-12, 5.585824390562587e-12, 5.386537704206875e-12, 5.337720256852395e-12, 5.212605804904502e-12, 5.222958676854781e-12, 5.1934277766243524e-12, 5.270499430100414e-12, 5.354963740519362e-12, 5.519455804828092e-12, 5.73969974771932e-12, 6.02499065042739e-12, 6.412795089170058e-12, 6.866755602978824e-12, 7.470019519532469e-12, 8.159493386295224e-12, 9.048317224247753e-12, 1.0065973480818696e-11, 1.1339391949627529e-11, 1.281263647127018e-11, 1.4606679490977205e-11, 1.6708254767550345e-11, 1.9206027256022172e-11, 2.2165791917033445e-11, 2.5610547188159254e-11, 2.9727426155276714e-11, 3.443983453123865e-11, 4.0092834182691616e-11, 4.649330236607445e-11, 5.415136612992676e-11, 6.278598121938661e-11, 7.301982874135627e-11, 8.458403972960541e-11, 9.808756241075365e-11, 1.1343778704467692e-10, 1.31067474402645e-10, 1.5121518962168483e-10, 1.7404372248143958e-10, 2.0014602616802842e-10, 2.2950166680795567e-10, 2.628844530395608e-10, 3.003389223253837e-10, 3.425706844955958e-10, 3.8988930943717635e-10, 4.4284569477877466e-10, 5.01991501370618e-10, 5.678151180002684e-10, 6.410434766376758e-10, 7.220675326015531e-10, 8.119206074496657e-10, 9.107892948028652e-10, 1.019860989787768e-09, 1.1396846173536516e-09, 1.2706624468787392e-09, 1.414541433328764e-09, 1.5708623224613976e-09, 1.7412943735444482e-09, 1.926886470809539e-09, 2.1269067944100357e-09, 2.344297726509157e-09, 2.578518946165263e-09, 2.8295868586319996e-09, 3.1009426888818483e-09, 3.3903440469863053e-09, 3.699014866658234e-09, 4.030184496077108e-09, 4.3800991816719494e-09, 4.751001384682171e-09, 5.145725938997456e-09, 5.559028846250186e-09, 5.993509743690354e-09, 6.452018789537933e-09, 6.927634315461039e-09, 7.42214755471794e-09, 7.939279921713088e-09, 8.470524062946037e-09, 9.014952802163517e-09, 9.577920659619545e-09, 1.0150677267180844e-08, 1.0727103036726601e-08, 1.1313449361741167e-08, 1.1904072094535021e-08, 1.2486471305106237e-08, 1.3063712365290297e-08, 1.3636974354378746e-08, 1.419129248966679e-08, 1.4720180502574868e-08, 1.5229886551828358e-08, 1.5712953654386075e-08, 1.6153133060578825e-08, 1.6550589751433485e-08, 1.6910672486672057e-08, 1.722167650921e-08, 1.7470131845487144e-08, 1.7660628542897677e-08, 1.779918315174195e-08, 1.7875327875183966e-08, 1.7878682283330385e-08, 1.7816417488327795e-08, 1.769856509197041e-08, 1.7520279750589733e-08, 1.7273356467010828e-08, 1.6964588562514462e-08, 1.6608693267992944e-08, 1.620962534151325e-08, 1.5761821307741415e-08, 1.526738820356175e-08, 1.4740649008839735e-08, 1.4194192551688139e-08, 1.3628915421607697e-08, 1.3041839763300875e-08, 1.2438459756811753e-08, 1.1831984267105399e-08, 1.1232016160601549e-08, 1.0638657020256828e-08, 1.004868792005181e-08, 9.464509437632269e-09, 8.894747569632592e-09, 8.347048066657622e-09, 7.822374859546485e-09, 7.3168283164383545e-09, 6.82787805346943e-09, 6.357909383210567e-09, 5.912043464727856e-09, 5.493358221341176e-09, 5.1004710118846165e-09, 4.729280281550374e-09, 4.376606311823283e-09, 4.042327824057148e-09, 3.728588182113994e-09, 3.437291088217469e-09, 3.1681518173432674e-09, 2.91863470706102e-09, 2.6854413445614444e-09, 2.4662208024188954e-09, 2.2603447943789065e-09, 2.0684725160475342e-09, 1.8914469624906427e-09, 1.729315992782893e-09, 1.5810007462809352e-09, 1.444634071078949e-09, 1.3182372963148094e-09, 1.200320556947481e-09, 1.0901464793017432e-09, 9.876229011531457e-10, 8.929693136658235e-10, 8.063504733509571e-10, 7.276306757783787e-10, 6.563062414793859e-10, 5.915904448160406e-10, 5.325786089945142e-10, 4.784163649178252e-10, 4.284178343896215e-10, 3.821137890112925e-10, 3.3923611179721516e-10, 2.9966243691477833e-10, 2.6334661653104436e-10, 2.3025605718994117e-10, 2.0032775876856197e-10, 1.7344678735495072e-10, 1.494436242331256e-10, 1.2810539918753347e-10, 1.0919335797296183e-10, 9.246173942508597e-11, 7.767406225335571e-11, 6.461496813421483e-11, 5.309719501470596e-11, 4.296418029250543e-11, 3.408937791986879e-11, 2.6373338036688436e-11, 1.9739571217861423e-11, 1.4130039961598374e-11, 9.500726024960159e-12, 5.817690809915152e-12, 3.053673732530104e-12, 1.1853597365758589e-12, 1.9119510847844402e-13, 4.974507358731633e-14, 7.385065436831278e-13, 2.2331514100084315e-12, 4.507179711406313e-12, 7.532013415555908e-12, 1.127758077763969e-11, 1.571349063462691e-11, 2.0810812959405534e-11, 2.654456738019753e-11, 3.289686083113647e-11, 3.986048532069546e-11, 4.744269629766369e-11, 5.566865974868164e-11, 6.458368685614662e-11, 7.425353309087368e-11, 8.476181884646698e-11, 9.620384779036431e-11, 1.0867707647688345e-10, 1.2226893650169175e-10, 1.370445589984106e-10, 1.5303787708184402e-10, 1.7025049816305045e-10, 1.8866246605148293e-10, 2.0825696181394728e-10, 2.2905674228435512e-10, 2.511649319153716e-10, 2.747973752798219e-10, 3.0029081440741884e-10, 3.2807539829347004e-10, 3.5860986526615615e-10, 3.922956916714815e-10, 4.2940466872005945e-10, 4.700621532214688e-10, 5.143189787953442e-10, 5.623095781617184e-10, 6.144442125408829e-10, 6.715429135081e-10, 7.348178409410237e-10, 8.056731960431891e-10, 8.854022198864829e-10, 9.7496454167263e-10, 1.0750381481635135e-09, 1.1864099256230711e-09, 1.3105308445839676e-09, 1.449875591545547e-09, 1.6077831637373745e-09, 1.7877954525358468e-09, 1.9929607959431733e-09, 2.2257564235391387e-09, 2.4889116314824837e-09, 2.7866271678823787e-09, 3.1251330640162166e-09, 3.51189157039539e-09, 3.9539866186239765e-09, 4.457291866457965e-09, 5.027580191506596e-09, 5.6728018810036e-09, 6.404122980268344e-09, 7.2341619654831865e-09, 8.173930797383837e-09, 9.232055056212811e-09, 1.0417701642354806e-08, 1.1743930872677254e-08, 1.3226708456469446e-08, 1.4879768580252815e-08, 1.6711586631276478e-08, 1.8729005986712393e-08, 2.0942906921109953e-08, 2.336700841888902e-08, 2.60098350703256e-08, 2.8871037161575e-08, 3.194841961029559e-08, 3.5245216269839906e-08, 3.876463145994356e-08, 4.249870763185854e-08, 4.6430292626845065e-08, 5.0546517576094945e-08, 5.4840489085019205e-08, 5.9296398614791295e-08, 6.388476711386782e-08, 6.857918977091124e-08, 7.336467399177923e-08, 7.82201875522485e-08, 8.310924827241954e-08, 8.800041252898181e-08, 9.287821917483804e-08, 9.772054663985647e-08, 1.0248972657689494e-07, 1.071599525843976e-07, 1.1172263172445215e-07, 1.1615547797918852e-07, 1.2042552992166683e-07, 1.2452250015786004e-07, 1.284440500302904e-07, 1.3216512021775958e-07, 1.3566726077443384e-07, 1.389582032156693e-07, 1.420296750124217e-07, 1.448591845843459e-07, 1.4745446829508197e-07, 1.4982317041188503e-07, 1.5194472699287065e-07, 1.538226897713637e-07, 1.5547566242553323e-07, 1.5688758234812206e-07, 1.5805814771108112e-07, 1.5901259249820426e-07, 1.597383541297998e-07, 1.6023358451041184e-07, 1.6052770324056961e-07, 1.6060848018514255e-07, 1.6047591798999218e-07, 1.6016193275536608e-07, 1.5965074777166055e-07, 1.58949130091226e-07, 1.5808805912815337e-07, 1.5704596325024084e-07, 1.5584246958111e-07, 1.544998743625507e-07, 1.5299437049027195e-07, 1.513618489218909e-07, 1.4960451052698453e-07, 1.4771005640665955e-07, 1.4572212796924955e-07, 1.4361790557020663e-07, 1.4141559000115455e-07, 1.3913989351798174e-07, 1.3676329216201132e-07, 1.3433291569944354e-07, 1.3183089159433407e-07, 1.2926732515734455e-07, 1.2667248720487454e-07, 1.240145745063141e-07, 1.213444824959489e-07, 1.1863542121586695e-07, 1.1590948075490951e-07, 1.1318141960352017e-07, 1.1042923466631572e-07, 1.0770191959355887e-07, 1.0495807879730851e-07, 1.0224682243597484e-07, 9.954205677296633e-08, 9.68644379054914e-08, 9.422140821963387e-08, 9.159824607048871e-08, 8.903261334063213e-08, 8.648528469031949e-08, 8.400878776787457e-08, 8.155621357930581e-08, 7.917901826102052e-08, 7.683613609151528e-08, 7.456767909425007e-08, 7.234531106866223e-08, 7.019413641332413e-08, 6.809963811132609e-08, 6.607292887682413e-08, 6.411091997216941e-08, 6.221414291960982e-08, 6.038711547811339e-08, 5.862393115469842e-08, 5.693263822354561e-08, 5.530501210199485e-08, 5.374873962694796e-08, 5.225717979159352e-08, 5.083394893399683e-08, 4.9477745005700786e-08, 4.818457415773489e-08, 4.696195608521763e-08, 4.579523796872558e-08, 4.470335401515066e-08, 4.3659392564003055e-08, 4.2694140296738204e-08, 4.176978101968497e-08, 4.092555959209998e-08, 4.0118711307480226e-08, 3.9388470248005906e-08, 3.869804691381336e-08, 3.8074117996956636e-08, 3.749893733020261e-08, 3.697495226904459e-08, 3.651165024348375e-08, 3.608492827416495e-08, 3.572618609302264e-08, 3.539861182984631e-08, 3.51341215933542e-08, 3.490921032952439e-08, 3.4730742872176835e-08, 3.4607409601295416e-08, 3.451482856471154e-08, 3.448375328152663e-08, 3.4484381829958284e-08, 3.4534022003371056e-08, 3.463199637361509e-08, 3.476092337066395e-08, 3.4947789948720145e-08, 3.516632672414629e-08, 3.542963928155635e-08, 3.57427346395771e-08, 3.608488381906171e-08, 3.6480884671633875e-08, 3.6915077886955686e-08, 3.73852450911548e-08, 3.7909295904864946e-08, 3.846544147586849e-08, 3.9065087850776506e-08, 3.9714507967880435e-08, 4.0395352274653535e-08, 4.1124086522462785e-08, 4.1898812841618014e-08, 4.2706652370439604e-08, 4.3563883984295124e-08, 4.4465213427356365e-08, 4.540151447696069e-08, 4.638697490703833e-08, 4.741635732520171e-08, 4.848202653129606e-08, 4.959555425648917e-08, 5.075382273473347e-08, 5.19493799258586e-08, 5.319062883891171e-08, 5.44774888366743e-08, 5.5802885301859216e-08, 5.717127050204661e-08, 5.858505512719738e-08, 6.003901738203871e-08, 6.153369523792425e-08, 6.307174353152959e-08, 6.465092589508448e-08, 6.627002237999752e-08, 6.792960693832491e-08, 6.962882158327129e-08, 7.136761052224553e-08, 7.314558175112571e-08, 7.495997810531565e-08, 7.681067721521322e-08, 7.87000665561775e-08, 8.062539303834237e-08, 8.258167215752459e-08, 8.457096730785764e-08, 8.659697144637365e-08, 8.86545663820364e-08, 9.073693503413374e-08, 9.284722533071315e-08, 9.499088997626158e-08, 9.71624501697902e-08, 9.93522887618919e-08, 1.0156170358139342e-07, 1.0379867193792612e-07, 1.0606131578876378e-07, 1.0833777227403241e-07, 1.106228822090169e-07, 1.1292412330883979e-07, 1.152473192704034e-07, 1.175847480201933e-07, 1.1992366510549286e-07, 1.222620759103207e-07, 1.2460888783038225e-07, 1.2696891847011787e-07, 1.2933376097010796e-07, 1.3169011902527522e-07, 1.3403393825509504e-07, 1.363725792601534e-07, 1.3871334501472997e-07, 1.4105268931987264e-07, 1.4337809344724763e-07, 1.4567940444456087e-07, 1.4795688359286288e-07, 1.5021823117229332e-07, 1.5246870037573011e-07, 1.547043516925436e-07, 1.5691416326176244e-07, 1.5908803852613905e-07, 1.6122321393651922e-07, 1.6332413271626656e-07, 1.653968473061872e-07, 1.6744294030055995e-07, 1.6945736905708792e-07, 1.714310759260337e-07, 1.7335585434945242e-07, 1.7522800872583194e-07, 1.7704882736483365e-07, 1.788222104499847e-07, 1.805513107687322e-07, 1.822361421889303e-07, 1.8387315282685656e-07, 1.8545655668099379e-07, 1.8698042466459462e-07, 1.884404498905755e-07, 1.898347388085581e-07, 1.9116356369407341e-07, 1.9242842353622644e-07, 1.9363091945267036e-07, 1.947718776752545e-07, 1.9585094161477545e-07, 1.9686662570361772e-07, 1.9781667601387434e-07, 1.9869855305357374e-07, 1.995098781001767e-07, 2.0024874221080715e-07, 2.0091384116304413e-07, 2.015044613922645e-07, 2.0202037303478506e-07, 2.0246168505627165e-07, 2.0282869933646347e-07, 2.0312178881510251e-07, 2.0334131604179173e-07, 2.034875953113152e-07, 2.0356088817411794e-07, 2.0356141668634043e-07, 2.0348938557601663e-07, 2.0334500975937063e-07, 2.031285425343826e-07, 2.0284029966951772e-07, 2.0248067470234887e-07, 2.0205014642776137e-07, 2.0154928376735848e-07, 2.0097874923248164e-07, 2.0033930027378427e-07, 1.99631787512886e-07, 1.9885715044349073e-07, 1.9801641388153917e-07, 1.9711068575829602e-07, 1.9614115569151478e-07, 1.951090917784725e-07, 1.9401583421903111e-07, 1.9286278645805031e-07, 1.9165140403714156e-07, 1.9038318015765775e-07, 1.890596272048263e-07, 1.8768225320603345e-07, 1.8625253469496096e-07, 1.847718906201172e-07, 1.832416631868501e-07, 1.8166311325000354e-07, 1.8003743741779147e-07, 1.783658139622908e-07, 1.7664948015274882e-07, 1.7488983744745362e-07, 1.730885696060297e-07, 1.7124774609805886e-07, 1.6936987162574662e-07, 1.674578409972277e-07, 1.6551476718965667e-07, 1.635436839540028e-07, 1.6154716837494518e-07, 1.5952698528944685e-07, 1.574838934337731e-07, 1.5541775132339963e-07, 1.533279930792411e-07, 1.5121440856478557e-07, 1.4907799169970072e-07, 1.4692149130646425e-07, 1.447493029546536e-07, 1.4256654522110892e-07, 1.4037754944891666e-07, 1.3818440462778633e-07, 1.3598638977259338e-07, 1.3378086648813515e-07, 1.3156546882235954e-07, 1.293405279326877e-07, 1.271101896346758e-07, 1.2488115464261194e-07, 1.2265940417196981e-07, 1.204468957647492e-07, 1.1824075369478253e-07, 1.1603609221262283e-07, 1.1383083918467139e-07, 1.1162881214686881e-07, 1.0943802292768296e-07, 1.0726495245285415e-07, 1.0510954718101292e-07, 1.0296592971033581e-07, 1.0082895861709057e-07, 9.870065219527946e-08, 9.658956911921243e-08, 9.450290958198408e-08, 9.243942387288413e-08, 9.039154178303858e-08, 8.835520239553129e-08, 8.633601310230747e-08, 8.434349313811415e-08, 8.237978359911268e-08, 8.043752865471493e-08, 7.851067851988524e-08, 7.66039538146982e-08, 7.472706180679698e-08, 7.288115329699178e-08, 7.105773045633892e-08, 6.925258411614768e-08, 6.747329711455292e-08, 6.572752387812637e-08, 6.401069225151891e-08, 6.231438144862997e-08, 6.064172006747251e-08, 5.9002282181077246e-08, 5.739479949627379e-08, 5.580980341166537e-08, 5.424821409624354e-08, 5.271996496316378e-08, 5.122424328377291e-08, 4.975103765136867e-08, 4.830211594618513e-08, 4.688765924448893e-08, 4.550422453395231e-08, 4.4141788488836363e-08, 4.280604843355399e-08, 4.1505814730446176e-08, 4.023235487222949e-08, 3.897898019189719e-08, 3.7756754428428344e-08, 3.656797246834041e-08, 3.539984502180965e-08, 3.425517785633117e-08, 3.314507130926675e-08, 3.2060514792462825e-08, 3.099462095654132e-08, 2.995948817557246e-08, 2.8953881117610324e-08, 2.7966158648828847e-08, 2.7004410326183368e-08, 2.607310578664774e-08, 2.516060073483435e-08, 2.427083477738255e-08, 2.341025525225396e-08, 2.2568907247601295e-08, 2.1748867697398677e-08, 2.0956021530778756e-08, 2.018172075835633e-08, 1.9428427811409035e-08, 1.8700186329317184e-08, 1.7989118216205085e-08, 1.7299325209211208e-08, 1.6632084932983786e-08, 1.5980778929501727e-08, 1.535114345262697e-08, 1.4740874926994474e-08, 1.4146288151970576e-08, 1.3573136160167505e-08, 1.3015792688768787e-08, 1.2475266534474547e-08, 1.1954244811039702e-08, 1.1446498250265402e-08, 1.0957145342280583e-08, 1.0483487926923555e-08, 1.0023173472502257e-08, 9.58086257515651e-09, 9.1507716333018e-09, 8.735840845957283e-09, 8.335412994457095e-09, 7.947105317357315e-09, 7.573569215875641e-09, 7.211373034209385e-09, 6.863046084381771e-09, 6.525746314625391e-09, 6.200701824327447e-09, 5.887758323175291e-09, 5.5843210208786015e-09, 5.293836819016246e-09, 5.012085109499822e-09, 4.741526968906236e-09, 4.4806984823783915e-09, 4.229356085948354e-09, 3.987412074440614e-09, 3.754648015977708e-09, 3.530675132917769e-09, 3.3147614232349395e-09, 3.1081804889869364e-09, 2.908214479771634e-09, 2.717336284412021e-09, 2.5331645535586875e-09, 2.3566363256591297e-09, 2.1871729994532644e-09, 2.024746959092518e-09, 1.868560141746372e-09, 1.7196866478205264e-09, 1.5762844360537351e-09, 1.4397451739749708e-09, 1.3089588542198067e-09, 1.1840210986209807e-09, 1.0651013847968468e-09, 9.51762759586871e-10, 8.439185912933289e-10, 7.4207962590764e-10, 6.452451324356696e-10, 5.5453182099411e-10, 4.691444797054534e-10, 3.895934042018071e-10, 3.1613684286802207e-10, 2.4862659071135936e-10, 1.878891254264481e-10, 1.34043367429385e-10, 8.783293577809131e-11, 5.015443570435687e-11, 2.1909910312543378e-11, 4.6787536133584754e-12, 2.5373658631094507e-13, 1.1192476700722842e-11, 4.0847573574190196e-11, 9.4060144246649e-11, 1.7725697384435598e-10, 3.001348405259326e-10, 4.773506519399558e-10, 7.313022405843883e-10, 1.1035972580810183e-09, 1.706272667498321e-09, 2.561207484533106e-09, 3.772010297926508e-09, 5.776530156618694e-09, 9.009679458918053e-09, 1.362795083225737e-08, 1.9221600867748375e-08, 2.4942112905440655e-08, 3.005259114465014e-08, 3.406281632224571e-08, 3.685928928501211e-08, 3.846769997208607e-08, 3.901615712841412e-08, 3.86956096402384e-08, 3.764130295550839e-08, 3.606530544802863e-08, 3.4078758498252665e-08, 3.185042636019985e-08, 2.9476016955380476e-08, 2.7056296061998043e-08, 2.4673201639937716e-08, 2.236658532177791e-08, 2.0198324138767516e-08, 1.8170376512867085e-08, 1.6318860180403457e-08, 1.4630037610907609e-08, 1.311590683044999e-08, 1.1759778526251167e-08, 1.0556076566330803e-08, 9.492404870419308e-09, 8.550801948491508e-09, 7.725871896762782e-09, 6.995158617473116e-09, 6.355526219222122e-09, 5.787548357973524e-09, 5.2891251120871465e-09, 4.843325917741066e-09, 4.4495500553846974e-09, 4.096070640194705e-09, 3.7796006187939445e-09, 3.4939717779380862e-09, 3.236110914996243e-09, 3.0018816655003837e-09, 2.7871880514140503e-09, 2.592287659161442e-09, 2.4121118656764602e-09, 2.2470837455511576e-09, 2.0932796423392036e-09, 1.952980320768173e-09, 1.821114105188659e-09, 1.6996806770964263e-09, 1.5855870173882557e-09, 1.48102451321859e-09, 1.3819769631848887e-09, 1.2903406606019918e-09, 1.2040537526549145e-09, 1.1246924955494357e-09, 1.0493938433893425e-09, 9.793872998194259e-10, 9.134653970640534e-10, 8.52749234120371e-10, 7.952828188726738e-10, 7.416101112991666e-10, 6.909848295633663e-10, 6.443544455499889e-10, 6.004933233241666e-10, 5.594895702519117e-10, 5.206100375446667e-10, 4.846826280591004e-10, 4.511219377111576e-10, 4.200084464698802e-10, 3.904204145626048e-10, 3.628298466587178e-10, 3.369526253163544e-10, 3.132607942980104e-10, 2.9097610098789334e-10, 2.7021485749486566e-10, 2.504199488019676e-10, 2.3217396872583287e-10, 2.1512580499408394e-10, 1.9960580667006856e-10, 1.8491860868061296e-10, 1.7127550222780932e-10, 1.582352321257928e-10, 1.4627947910294886e-10, 1.3511173249153192e-10, 1.2502045786511677e-10, 1.1553200355890865e-10, 1.0676194618377448e-10, 9.837930313233156e-11, 9.061001380044887e-11, 8.334218508223012e-11, 7.67429910576173e-11, 7.068627140275512e-11, 6.514004531213418e-11, 5.998015393540425e-11, 5.5119085374097674e-11, 5.056956754600469e-11, 4.6278987292244776e-11, 4.235823723008886e-11, 3.872964600281493e-11, 3.5488264941775466e-11, 3.2499648418973896e-11, 2.9813889864447084e-11, 2.72948526442786e-11, 2.4977551018763622e-11, 2.278171643037843e-11, 2.073756051654437e-11, 1.8826990208158866e-11, 1.705828575889345e-11, 1.544930534869925e-11, 1.3975148742485404e-11, 1.266380486722591e-11, 1.1467157600784853e-11, 1.0409319241663484e-11, 9.440377378154328e-12, 8.574205789214493e-12, 7.776971518153733e-12, 7.04948277090223e-12, 6.380420375388047e-12, 5.758462431324128e-12, 5.190145948914766e-12, 4.657390746580216e-12, 4.173884321170893e-12, 3.722621171956455e-12, 3.3139849656854544e-12, 2.9382249812343533e-12, 2.597040687206968e-12, 2.2892931450573842e-12, 2.0089458631853138e-12, 1.760101569189553e-12, 1.533938265592104e-12, 1.3346231306433155e-12]}, "yoshida_0.05": {"err": 2.1305582348109022e-05, "inband": 2.1304292416827346e-05, "alias": 2.3444361873941944e-07}, "yoshida_0.025": {"err": 1.368888110181436e-06, "inband": 1.368888108540631e-06, "alias": 6.7023556617998e-11}}, "off": {"Ec": 2.375, "T": 60.0, "lie_0.4": {"err": 0.06576906681817724, "inband": 0.02241645828908224, "alias": 0.06183099989412835}, "lie_0.2": {"err": 0.005474310169495206, "inband": 0.004978033066665935, "alias": 0.002277555404160169}, "lie_0.1": {"err": 0.0012163961814339937, "inband": 0.0012156381097216367, "alias": 4.2937820154350256e-05}, "lie_0.05": {"err": 0.0003037414251964003, "inband": 0.0003037414247943579, "alias": 1.5627983251986367e-08}, "lie_0.025": {"err": 7.728542284679739e-05, "inband": 7.72854228467974e-05, "alias": 3.5183363519795525e-13}, "strang_0.4": {"err": 0.06576851023275121, "inband": 0.02241482186477946, "alias": 0.061831001115991206, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [9.233824996261447e-13, 7.057913300406238e-13, 5.684970008508162e-12, 2.3463483434032744e-12, 4.840382134205589e-13, 3.6450051699112165e-11, 1.3033404116860847e-11, 2.020296407681366e-10, 1.5986639417038518e-11, 4.3171162201176015e-10, 2.7177966561100293e-10, 8.741571483400372e-11, 7.101865313232161e-10, 1.0061024443147999e-09, 1.031645967559609e-09, 7.521842553239167e-10, 3.8735583256294533e-10, 1.6382850335174776e-10, 1.0281995084560798e-13, 5.606936573500203e-12, 4.003450691257465e-12, 3.0254681045915723e-12, 2.3616123109214185e-12, 1.8829017253863755e-12, 1.522388111408656e-12, 1.2417990795287923e-12, 1.0176901188698426e-12, 8.350047941541188e-13, 6.83641764930274e-13, 5.566683486021334e-13, 4.491590903131566e-13, 3.576016169454423e-13, 2.7959883787920236e-13, 2.1317245068810526e-13, 1.5692413436810194e-13, 1.1058226078380504e-13, 7.238834929028555e-14, 4.378988732736475e-14, 2.440195290304704e-14, 1.3508431408839116e-14, 1.679452131502626e-14, 2.7706109438330382e-14, 5.148765892087633e-14, 1.0927346655393322e-13, 1.2245788918030095e-13, 2.793980576793332e-13, 2.738059064270707e-13, 5.91773355075084e-13, 3.001901896449065e-13, 1.7927228121434523e-12, 4.628691460040761e-13, 2.5644027728540587e-12, 3.8927921450252945e-14, 1.504872594710447e-11, 1.1806674192241269e-11, 6.139455072903859e-12, 2.0298888614196347e-11, 5.8175196195849556e-11, 3.852152520270769e-10, 3.0867204529333607e-10, 7.440337566910775e-11, 1.21996349334269e-09, 2.689796889757635e-09, 2.827634706466514e-09, 2.9345715014940948e-09, 4.6194773617131205e-09, 6.761973351004317e-09, 8.000271542386458e-09, 7.905749123925959e-09, 5.944238513411613e-09, 2.7613989542541945e-09, 4.087899250146115e-10, 2.1438713005503736e-11, 1.1865786327942184e-11, 8.72086586514859e-12, 6.782047571074422e-12, 5.4061516050953046e-12, 4.376215752460506e-12, 3.5784262502052773e-12, 2.94475921393928e-12, 2.4313839913985995e-12, 2.009033979547236e-12, 1.6571475596353973e-12, 1.3612044845156209e-12, 1.110299432989581e-12, 8.969143778138404e-13, 7.145950085028165e-13, 5.593270338202363e-13, 4.279392096452826e-13, 3.1617265608852133e-13, 2.2507158169907557e-13, 1.504012982333256e-13, 9.128986443743989e-14, 5.3246313225694135e-14, 2.669486681728955e-14, 2.3521901088802977e-14, 3.853680414729402e-14, 6.036308140292371e-14, 1.5273971923338526e-13, 2.1408111535060633e-13, 2.2572473744144916e-13, 5.562022933821305e-13, 8.93355169568309e-13, 4.0414339040113377e-13, 8.93942082750157e-13, 3.4801586916374605e-12, 3.819124701257921e-12, 4.4753126814482826e-13, 5.199776558362033e-12, 2.7495936113425654e-11, 4.556293713512074e-11, 4.464221164708213e-11, 6.282026046756092e-11, 2.1009190479884118e-10, 5.759254845064509e-10, 1.0664430977687806e-09, 1.7491447906351292e-09, 2.9316109454850384e-09, 4.913966506375423e-09, 8.294014147112041e-09, 1.3417933773496271e-08, 2.1960873913689348e-08, 3.9205729069307296e-08, 6.5250916296335e-08, 9.068713425191573e-08, 1.1032624433062718e-07, 1.1670016887543826e-07, 1.0841891972592536e-07, 7.75965696827913e-08, 4.014937723043758e-08, 1.6781001973895272e-08, 2.925780193125306e-09, 4.628898609926321e-11, 1.648558829231683e-11, 1.161370707284727e-11, 8.986528636482879e-12, 7.200436857910994e-12, 5.876918461282594e-12, 4.851296701910543e-12, 4.033815045375127e-12, 3.3692208180550454e-12, 2.8207825985405237e-12, 2.3628136353954718e-12, 1.976710510511517e-12, 1.648818676298129e-12, 1.3689267193756588e-12, 1.1292349388034772e-12, 9.236202018989136e-13, 7.46851368756498e-13, 5.948071853710162e-13, 4.641311477557467e-13, 3.5217025736319416e-13, 2.576622301431642e-13, 1.8031596342971042e-13, 1.192029962407267e-13, 7.479718357974599e-14, 4.6164614618885524e-14, 2.9964722200788067e-14, 2.3404414383965582e-14, 2.3396634238402257e-14, 2.2211833860867575e-14, 2.246787162277569e-14, 2.7137984643444922e-14, 3.8433819173110313e-14, 9.523804909040188e-14, 2.8518049842339117e-13, 6.144543270936856e-13, 1.3912860909031997e-12, 3.42941265042478e-12, 7.671470837518076e-12, 1.476639656917102e-11, 2.987075873302237e-11, 7.063310148675034e-11, 1.4723418869512576e-10, 2.830762143550951e-10, 5.651689133485339e-10, 1.2474637591610756e-09, 2.538832919061458e-09, 4.433187445114654e-09, 8.042970651538749e-09, 1.51387188989691e-08, 2.6926943034130278e-08, 4.1620856823700485e-08, 6.677053468955674e-08, 1.236244083643166e-07, 2.1111844401190393e-07, 3.2034644503445714e-07, 4.6563507086370816e-07, 7.285480696898789e-07, 1.0529088588801336e-06, 1.3734853162097147e-06, 1.7598430954509955e-06, 2.03941003557685e-06, 2.0923487555715687e-06, 1.8820502591839364e-06, 1.416792094928213e-06, 8.646173491651952e-07, 3.94407097738515e-07, 1.1758059321795016e-07, 9.552881580006442e-09, 1.2068992245495812e-10, 3.694722725087371e-11, 2.0520665642621457e-11, 1.3863875432310855e-11, 1.0276839655117542e-11, 8.028327239772313e-12, 6.483017971978789e-12, 5.354136154462644e-12, 4.493165976862149e-12, 3.815353741039219e-12, 3.268724824706093e-12, 2.819466625087658e-12, 2.444352888786938e-12, 2.126841653447437e-12, 1.8552183400139975e-12, 1.6214357190681493e-12, 1.4193799913817853e-12, 1.2425896141099924e-12, 1.0841231030721476e-12, 9.409942278585385e-13, 8.176800088180085e-13, 7.178901393870107e-13, 6.28676505408208e-13, 5.275096311558202e-13, 4.246074732465629e-13, 3.708026762250672e-13, 3.637670902754702e-13, 2.949403015083699e-13, 1.4571165768264374e-13, 1.3531679172146008e-13, 3.0312243509529177e-13, 2.4226919576617653e-13, 2.0723249530210527e-14, 4.3850762563068453e-13, 1.0777417193464877e-12, 1.1143151224878077e-12, 2.694728696042486e-12, 6.540704226620338e-12, 9.78682191188348e-12, 2.030314992783659e-11, 4.3673232873170686e-11, 7.210233786101115e-11, 1.3797994224894673e-10, 2.805611175811658e-10, 4.687113148234497e-10, 8.866081226557568e-10, 1.6510457658219624e-09, 2.829244381682594e-09, 5.144454208516219e-09, 9.167020939242062e-09, 1.545329578609987e-08, 2.770175996192209e-08, 4.6178348138390695e-08, 7.900502075485752e-08, 1.328394537701109e-07, 2.1770179603138596e-07, 3.6214587329408874e-07, 5.783130682065491e-07, 9.384929706965448e-07, 1.462893495244023e-06, 2.3081402990145797e-06, 3.5033659422718765e-06, 5.340413822183821e-06, 7.862565593422329e-06, 1.1505346371576839e-05, 1.6278413522793315e-05, 2.2603509590919016e-05, 3.0335191625530216e-05, 3.9231408290198686e-05, 4.85151103441334e-05, 5.678545739756985e-05, 6.20316809724006e-05, 6.230705948676981e-05, 5.68278928627026e-05, 4.605984682278007e-05, 3.240449033091764e-05, 1.929688773239514e-05, 9.261859237782545e-06, 3.153456373100311e-06, 4.38872208935066e-07, 5.413997176740852e-09, 9.908095279487379e-10, 4.25105653423326e-10, 2.4262195762048296e-10, 1.601516518526797e-10, 1.154661164290175e-10, 8.82852544968443e-11, 7.0399294343952e-11, 5.7923630353768753e-11, 4.882162539020245e-11, 4.1957433699406406e-11, 3.661251226726113e-11, 3.237718286028655e-11, 2.8923416736399e-11, 2.6095730290627265e-11, 2.3702741596374e-11, 2.1705735346358163e-11, 1.995151757390844e-11, 1.848680222972615e-11, 1.713171863244443e-11, 1.603549576802088e-11, 1.4935731620622208e-11, 1.4099816263359113e-11, 1.3195845617056614e-11, 1.248763442510321e-11, 1.184639423429304e-11, 1.1037725836482863e-11, 1.083883689118675e-11, 9.740487693768447e-12, 9.892507447555892e-12, 9.000190335302155e-12, 8.3692195914362e-12, 9.270128448646284e-12, 6.496431188246431e-12, 8.983006087084537e-12, 7.448105737815165e-12, 4.895028963763285e-12, 1.2033264396386641e-11, 3.600936910689999e-12, 7.8176812528536e-12, 1.9496191423167393e-11, 1.2540091879175157e-12, 2.461407900795186e-11, 4.786676735386482e-11, 2.1773373479508082e-11, 9.466374649824874e-11, 1.8031690160128533e-10, 1.7998394561799083e-10, 3.978103544214037e-10, 7.802201440267497e-10, 1.0500156092876647e-09, 1.7569764178647247e-09, 3.3117553585949855e-09, 5.1857984674803334e-09, 7.932535236850775e-09, 1.3532825533060275e-08, 2.2564982214637512e-08, 3.501538216306047e-08, 5.486998089477487e-08, 8.915427220238602e-08, 1.4250042917012374e-07, 2.2028661644532318e-07, 3.396336161133726e-07, 5.305944677649976e-07, 8.25628893007305e-07, 1.261407494996067e-06, 1.9043994923925439e-06, 2.8743357299698587e-06, 4.339816773837895e-06, 6.506541327267483e-06, 9.64432020924633e-06, 1.4161426331526772e-05, 2.06809920622462e-05, 3.0076624777563396e-05, 4.348340717301892e-05, 6.234621704634661e-05, 8.854794594244165e-05, 0.0001245974024915461, 0.00017381202025929483, 0.00024043707632499076, 0.00032968009248490927, 0.00044766184014956783, 0.0006012680385127005, 0.0007978361126695062, 0.0010445561981958262, 0.0013474312787958576, 0.0017096476622016766, 0.0021292763834168814, 0.0025963962308296917, 0.0030900497324472457, 0.003575936818735394, 0.004006321631952698, 0.004323945592298009, 0.004471212933949407, 0.004403999761039496, 0.0041064093590847, 0.003600430946512706, 0.0029453128782925913, 0.002226211223691406, 0.0015366040917451354, 0.0009573800742576007, 0.0005282436875735559, 0.0002290016832730681, 6.473308884581595e-05, 3.154463143472256e-06, 2.543131355548578e-07, 8.927130727317651e-08, 4.670096820844664e-08, 2.937326596583545e-08, 2.0565765839048667e-08, 1.5447133238037065e-08, 1.2192158349437885e-08, 9.984021284871832e-09, 8.41134219299037e-09, 7.24797832405703e-09, 6.360915353372022e-09, 5.667586646933901e-09, 5.114440813883828e-09, 4.665455983100034e-09, 4.2956440369909635e-09, 3.987206616161502e-09, 3.727170845550718e-09, 3.5058861881652455e-09, 3.3160410883794925e-09, 3.1520034773048653e-09, 3.0093690205725766e-09, 2.8846461840787655e-09, 2.775033969706833e-09, 2.678264725530067e-09, 2.592494747377563e-09, 2.5162323450685184e-09, 2.4482974035877804e-09, 2.387808569668313e-09, 2.3341936044021246e-09, 2.2872140609489477e-09, 2.2469858189702945e-09, 2.213961598126056e-09, 2.1888218476342834e-09, 2.1722036337121073e-09, 2.1641990756281007e-09, 2.163601865378417e-09, 2.167004806920001e-09, 2.168073530649702e-09, 2.157611774340447e-09, 2.1252607103305424e-09, 2.0635648130292934e-09, 1.9743158253229708e-09, 1.8752945512451093e-09, 1.8030614547459856e-09, 1.8056843714634832e-09, 1.9208404707680517e-09, 2.1423304261693423e-09, 2.391629442154911e-09, 2.5238596269729597e-09, 2.3946678262600116e-09, 1.980409403740071e-09, 1.4814745298959605e-09, 1.2892847647156804e-09, 1.7369878311635936e-09, 2.730072988199197e-09, 3.5829930764782383e-09, 3.417725392540288e-09, 2.062101216737595e-09, 6.685882128863197e-10, 1.0256231397809309e-09, 3.583724382307184e-09, 6.134251894790084e-09, 5.546831074939926e-09, 1.9158904784622966e-09, 6.818016837539645e-11, 4.285310107502356e-09, 1.1055872105625902e-08, 1.1426496682284545e-08, 4.314887941246896e-09, 2.126147133339133e-09, 1.3527823962354331e-08, 2.5181128211884316e-08, 1.9281846163899036e-08, 8.6099664181867e-09, 2.211552083781372e-08, 4.857009919813351e-08, 4.661198944151835e-08, 2.905732809781392e-08, 5.3386189822674354e-08, 9.958077770762222e-08, 9.335601050582271e-08, 7.727761088267727e-08, 1.4109245073182492e-07, 2.005951437620196e-07, 1.7224823006046387e-07, 2.0741211342210158e-07, 3.392632776872771e-07, 3.5516766070477965e-07, 3.538685130187576e-07, 5.431400058268976e-07, 6.424603752795511e-07, 6.267580615964545e-07, 8.794221480870512e-07, 1.0777916241945046e-06, 1.0757116488091873e-06, 1.437900007857191e-06, 1.7293276677058724e-06, 1.7762345919323743e-06, 2.3333881891692226e-06, 2.6732236414367964e-06, 2.858042597860387e-06, 3.6913916160397695e-06, 3.990499859514749e-06, 4.537948108424946e-06, 5.577457511409949e-06, 5.845114530497542e-06, 7.063089451920401e-06, 7.942313278821573e-06, 8.651419512440095e-06, 1.0391057567069714e-05, 1.094175930445817e-05, 1.2829689060280987e-05, 1.4076310425247296e-05, 1.5450643101760595e-05, 1.7723279406973608e-05, 1.8648612443443543e-05, 2.1555769592300968e-05, 2.258883446525395e-05, 2.5496323287938284e-05, 2.7144584342641775e-05, 2.9620437172236303e-05, 3.205962801426111e-05, 3.397821733620259e-05, 3.7087733927635875e-05, 3.850833517176721e-05, 4.203189577241325e-05, 4.304957587979913e-05, 4.672693786568724e-05, 4.7394652070003394e-05, 5.1020849357791994e-05, 5.1349279469516565e-05, 5.47798775610066e-05, 5.478847549952702e-05, 5.792000468538531e-05, 5.771393150384572e-05, 6.0462072598903544e-05, 6.031346931678366e-05, 6.261113614195502e-05, 6.301611712900556e-05, 6.486244205443668e-05, 6.653310043797259e-05, 6.812982827551246e-05, 7.187981536817549e-05, 7.387718583504844e-05, 8.038525247128869e-05, 8.420713791065482e-05, 9.373123578875461e-05, 0.00010178503981631596, 0.00011417030195439434, 0.00012935847304017804, 0.00014507700216290063, 0.0001689318207110003, 0.000191163394127416, 0.00022201168678667358, 0.0002563519311713415, 0.0002924001311329232, 0.0003401733836176582, 0.00038664037305345336, 0.00044112266055545854, 0.0005047852560951261, 0.0005654179346398739, 0.0006378676811001994, 0.0007151702456685984, 0.0007883297556005565, 0.0008735629850846658, 0.0009598559024441683, 0.001038875552589142, 0.0011272968572560785, 0.0012146262346940766, 0.0012891915234501403, 0.0013673744560863674, 0.0014448072375366332, 0.0015044639546712547, 0.0015579446371125879, 0.0016122081462050773, 0.0016497855909504316, 0.0016696491764854177, 0.0016871819481846593, 0.001697235245617555, 0.0016863808751174758, 0.0016623055293518184, 0.001636697394815204, 0.0016024830612889074, 0.0015508597883034545, 0.0014896805429991855, 0.0014291399444256623, 0.001365639297553223, 0.0012917425535266403, 0.0012108203899004217, 0.0011320540478187034, 0.0010574258332470084, 0.0009816051653411385, 0.0009020293288072659, 0.0008230395295816096, 0.0007500217480051445, 0.0006833709765455291, 0.0006196267271213505, 0.0005566157264506677, 0.0004958381464122648, 0.000440327722315443, 0.00039143510590680767, 0.0003479681159833151, 0.00030779856046317627, 0.00026978880307256453, 0.00023433656752118765, 0.0002025490070784674, 0.0001751195021777301, 0.00015181648553727235, 0.00013173064636972946, 0.00011386461092593787, 9.758844608342405e-05, 8.274820688477206e-05, 6.949593099167652e-05, 5.803275047670144e-05, 4.842345814969418e-05, 4.054070601647296e-05, 3.411274437790317e-05, 2.881426433544402e-05, 2.4347884942888e-05, 2.0490220899693047e-05, 1.710105183930377e-05, 1.410775070007407e-05, 1.147991684675189e-05, 9.20547514762744e-06, 7.273903523623367e-06, 5.6676063536619065e-06, 4.359777783142635e-06, 3.3162140478569377e-06, 2.498776498990056e-06, 1.8689237461263724e-06, 1.3904800986678447e-06, 1.0313771841291486e-06, 7.644476137031484e-07, 5.675020185582632e-07, 4.229483091951412e-07, 3.17174313439472e-07, 2.3985417710896817e-07, 1.8327947631983794e-07, 1.417685267900604e-07, 1.1117446351883464e-07, 8.849248561135318e-08, 7.155603515691664e-08, 5.8807404755175356e-08, 4.9127763993247995e-08, 4.1713026135213404e-08, 3.598418947340627e-08, 3.1523108062467666e-08, 2.8026753659916842e-08, 2.5274780034454652e-08, 2.3106592683254358e-08, 2.140518715987643e-08, 2.0085806144844675e-08, 1.908805082328008e-08, 1.837049722326662e-08, 1.790717984561273e-08, 1.76855250897002e-08, 1.770549165477387e-08, 1.797981103235382e-08, 1.853534106717337e-08, 1.941565952317174e-08, 2.06851496997549e-08, 2.2434972845637202e-08, 2.479149041258835e-08, 2.792793115503459e-08, 3.208037491126412e-08, 3.756950513952604e-08, 4.483007474815593e-08, 5.4450678686275834e-08, 6.722725303201004e-08, 8.423475973608393e-08, 1.0692266417951657e-07, 1.3724094784747938e-07, 1.7780394080673127e-07, 2.32098279344479e-07, 3.047371254398785e-07, 4.017528446414048e-07, 5.309018217757505e-07, 7.019258057985331e-07, 9.266760614557284e-07, 1.2189704187471912e-06, 1.5940449990408168e-06, 2.06752698672529e-06, 2.654050070261312e-06, 3.3660018820788764e-06, 4.213399850662697e-06, 5.206345018291673e-06, 6.361487009280677e-06, 7.712867870260376e-06, 9.324966643684946e-06, 1.1302086070052467e-05, 1.3785254226391772e-05, 1.6929038950793484e-05, 2.085971906206796e-05, 2.563315426242763e-05, 3.122728970573951e-05, 3.760331220246233e-05, 4.4833973496026916e-05, 5.32313155259411e-05, 6.33531050228616e-05, 7.580154781520257e-05, 9.08890149126536e-05, 0.00010844915793600938, 0.00012809620657881456, 0.0001498962646269001, 0.00017487112276436728, 0.0002046021273979398, 0.00023996224527106453, 0.0002802386450057882, 0.00032407520477298275, 0.0003717451649318435, 0.0004259384957671772, 0.00048912828659645, 0.0005602204327169068, 0.000635742333955156, 0.0007153965825720172, 0.000803860025426722, 0.0009040425810396448, 0.0010112372618182733, 0.0011197705209579274, 0.001233274829503518, 0.0013588074832941886, 0.0014918967746075404, 0.0016218192582093329, 0.0017515246673677422, 0.0018914891532941917, 0.002034599464900931, 0.002166438655433062, 0.002295035180456803, 0.0024314786671623856, 0.0025591839316046424, 0.002668325515015517, 0.0027786278955981816, 0.002887640365139499, 0.0029716073199053, 0.0030454785396624366, 0.0031227862406736874, 0.003175317354264693, 0.0032097036325614316, 0.0032498821388938512, 0.003266867641056882, 0.003263516675658243, 0.003268303717409632, 0.003249347501799295, 0.0032142851644947276, 0.003189200015135912, 0.003137220530703324, 0.0030805056560415035, 0.0030303489863415752, 0.0029522426543144953, 0.0028852619103774068, 0.002811092880450478, 0.0027206271493011363, 0.002647998520386759, 0.0025525839824641523, 0.0024669903584117595, 0.0023806934972771957, 0.0022816404385511387, 0.0022014824471959225, 0.0021004607125934237, 0.002017789477442709, 0.0019245491385725254, 0.00183596637314939, 0.0017528717358965514, 0.0016609836510971382, 0.0015857287099135474, 0.0014950858038547182, 0.0014247773588917723, 0.0013388276160835046, 0.0012719079333691986, 0.0011922475540268097, 0.001128531480077252, 0.0010553934464447075, 0.0009954508467615363, 0.0009283862570027157, 0.0008729928148728376, 0.0008113439849467973, 0.0007611546143444994, 0.0007043309967862435, 0.0006596815322145132, 0.0006073635891378615, 0.0005680915401747597, 0.0005204313003894937, 0.0004857142490015248, 0.00044345420966860905, 0.000411834913599548, 0.000376097491658353, 0.0003459868218244409, 0.00031747894354395846, 0.00028823641834764953, 0.0002660757131211746, 0.00023901991908506777, 0.0002203157551833806, 0.00019818696257306638, 0.00017979675943526885, 0.00016395616782019832, 0.00014570050543598288, 0.00013366683098624642, 0.00011878944678807497, 0.00010662162034354758, 9.690898051905679e-05, 8.483759060167049e-05, 7.701087079151622e-05, 6.864392905010687e-05, 5.991528963517703e-05, 5.456701169768228e-05, 4.777230873462717e-05, 4.169241682630299e-05, 3.792414769204518e-05, 3.276452613307385e-05, 2.8474198643344394e-05, 2.5881838646603424e-05, 2.2191054382137043e-05, 1.904193951197719e-05, 1.731792563996864e-05, 1.4891697824865743e-05, 1.2484565509958817e-05, 1.1283690036471463e-05, 9.913249265390697e-06, 8.119284830471288e-06, 7.092904551395623e-06, 6.4523230650017866e-06, 5.352238431923602e-06, 4.362188850488576e-06, 3.952621797242468e-06, 3.5261121643209e-06, 2.808647564390305e-06, 2.2864759869688646e-06, 2.107771961447671e-06, 1.8774987876163583e-06, 1.463389639458586e-06, 1.146545908759996e-06, 1.051722911342793e-06, 9.779137607234935e-07, 7.80617117552509e-07, 5.670949551275112e-07, 4.728906016056742e-07, 4.6320521753583875e-07, 4.2145515482270136e-07, 3.1698231833509906e-07, 2.1600931024622483e-07, 1.7505321407122148e-07, 1.788532509560727e-07, 1.76048860580988e-07, 1.4143340893907104e-07, 9.203469509276696e-08, 5.747445322755835e-08, 4.910289053034789e-08, 5.587467381618536e-08, 6.002835308654651e-08, 5.237690819234148e-08, 3.583979272673128e-08, 1.9224261106049505e-08, 9.394878300180815e-09, 7.661007811451939e-09, 1.0910634192911368e-08, 1.4808809094317755e-08, 1.6367777487977583e-08, 1.4812376140760317e-08, 1.1069775230001208e-08, 6.716072988268647e-09, 3.0819931011547592e-09, 8.391320674158866e-10, 2.2420675971743282e-11, 2.7173312750294127e-10, 1.097389651211196e-09, 2.068811654631796e-09, 2.902295676589619e-09, 3.4674485898929498e-09, 3.749126097799905e-09, 3.7976758149442134e-09, 3.6872593566353332e-09, 3.4897144323550614e-09, 3.2623658243320335e-09, 3.0445984362262214e-09, 2.8591543404161743e-09, 2.715912121219723e-09, 2.6164283158251576e-09, 2.557820537733872e-09, 2.5353717536866355e-09, 2.5439914532017573e-09, 2.5789362503954997e-09, 2.6361318474402663e-09, 2.71231236324921e-09, 2.8051102097057387e-09, 2.9131558616720617e-09, 3.036133129781351e-09, 3.174790467907402e-09, 3.3311877644891773e-09, 3.509418269060135e-09, 3.71662108532248e-09, 3.964063716250956e-09, 4.268450348123499e-09, 4.653759032479754e-09, 5.153947262040154e-09, 5.8172783350707964e-09, 6.714043909970429e-09, 7.951669687279866e-09, 9.706400012698727e-09, 1.2294190671148849e-08, 1.63429932125135e-08, 2.326685401333452e-08, 3.684166862799617e-08, 7.026294497257077e-08, 2.0159994752354312e-07, 2.6608532442146958e-06, 5.210479427620832e-05, 0.0001580662569941695, 0.0003445753305132256, 0.0006114148343431008, 0.001025932786342628, 0.0017118727943735688, 0.002871248896161153, 0.004778900941971999, 0.007731413378836558, 0.011962760370886116, 0.017558949108298805, 0.02440819005410246, 0.03220627156050942, 0.040510409646742795, 0.04881692641258755, 0.056636544716944064, 0.06355071464218258, 0.06924392613523142, 0.07351474891915544, 0.0762714970824088, 0.07751850131047443, 0.0773377738612082, 0.07586940837163371, 0.07329272532280687, 0.06980911939838687, 0.06562699268853084, 0.060949153661753644, 0.055963335042840484, 0.05083638855500916, 0.04571182124742777, 0.040709176997481375, 0.03592366369599631, 0.031425942800156335, 0.02726353702599266, 0.02346450691097442, 0.020041447183711075, 0.016993492073874475, 0.014307559316121373, 0.011962219175150592, 0.009933308905445599, 0.00819579057006793, 0.006721179836747614, 0.005477882397628809, 0.004436920058160893, 0.003574050470821962, 0.0028646771196537495, 0.0022827988584717828, 0.0018077686157805949, 0.0014249984169491649, 0.0011186340758366047, 0.0008724754690976529, 0.0006767081490026259, 0.0005238393626443876, 0.0004033737421741575, 0.0003080235955114766, 0.0002349688051588867, 0.0001788243038631184, 0.00013453767905205924, 0.00010119723334844194, 7.626958149850814e-05, 5.655030400876336e-05, 4.197593093404954e-05, 3.1329724661050667e-05, 2.2852133078499955e-05, 1.681264998526965e-05, 1.2415123549880442e-05, 8.903531138090535e-06, 6.532612050972698e-06, 4.7257587335925705e-06, 3.360518141875878e-06, 2.4575321036269457e-06, 1.7281744012716117e-06, 1.2448024105670187e-06, 8.800515269578638e-07, 6.204459078120824e-07, 4.434594713211439e-07, 3.0348745059073114e-07, 2.2153545409059196e-07, 1.463829290736823e-07, 1.0808319805377703e-07, 7.102157787749395e-08, 5.111206385492944e-08, 3.4491364082490035e-08, 2.3676117800825494e-08, 1.6534956848406525e-08, 1.0860918498990751e-08, 7.842156337849573e-09, 4.888098184063923e-09, 3.7058092488714665e-09, 2.163273278293393e-09, 1.733956256351818e-09, 9.624180165800275e-10, 7.828557262192526e-10, 4.547926056524871e-10, 3.28235872923999e-10, 2.501283804139194e-10, 1.132718997544364e-10, 1.783248487281123e-10, 1.9101899986881848e-11, 1.7093635656002125e-10, 1.549791942690639e-11, 2.5275012620190834e-10, 3.6104082685438454e-10, 2.8991540555757593e-09, 2.8983424609816984e-07, 1.6117378061849355e-06, 4.125066530438473e-06, 8.601378347823218e-06, 1.8070213552076005e-05, 3.8644592207856726e-05, 7.997970220650548e-05, 0.00015224225082300158, 0.0002559660341955405, 0.0003871131682492958, 0.0005362263945704877, 0.0006792413088338733, 0.0008170645154492695, 0.0009215458965111268, 0.0009969514063451952, 0.001044424036751021, 0.0010440348780177502, 0.0010344131156619137, 0.0009749121415536599, 0.0009240108475531719, 0.0008328325021711598, 0.0007566724216436431, 0.0006622791318767834, 0.0005769613732339434, 0.0004936792485793034, 0.0004142449652406238, 0.00034802232530731773, 0.00028250152333976345, 0.0002321910211614642, 0.00018497166501977856, 0.0001474935536030688, 0.00011558923232625519, 9.099267664886637e-05, 6.855673429286182e-05, 5.407027033234483e-05, 4.0013127767803226e-05, 3.0061877992200725e-05, 2.2893376753472342e-05, 1.6694189461531455e-05, 1.1908886573334708e-05, 9.227976551830425e-06, 6.4590645413188805e-06, 4.410829685722534e-06, 3.4122506910876322e-06, 2.450264451752932e-06, 1.5164962410688011e-06, 1.1368084353518785e-06, 8.896252043289444e-07, 5.410160218614204e-07, 3.3161633584535084e-07, 2.767263316654512e-07, 2.0015822412810048e-07, 1.111635306233951e-07, 6.910085063254867e-08, 5.5386941680140453e-08, 3.971800496036873e-08, 2.5113463511423164e-08, 1.4305545759420349e-08, 8.13108417016213e-09, 6.0851125563763464e-09, 5.607437850323601e-09, 3.770361902894991e-09, 1.6520686297905688e-09, 5.969318792727995e-10, 5.253758681090686e-10, 6.087588886210626e-10, 5.621657887069287e-10, 3.684723989924184e-10, 1.4854957373874167e-10, 1.713027432915356e-11, 1.0078369196644569e-11, 6.76046316609301e-11, 1.2418500427906972e-10, 1.528418247830592e-10, 1.5884498882696798e-10, 1.5753841968756396e-10, 1.630433953306356e-10, 1.8832865820909471e-10, 2.446904023621921e-10, 3.959185430821149e-10, 2.9617537684617935e-08, 2.5640301359113145e-07, 8.21829105555815e-07, 1.6912086369678721e-06, 3.816071219495291e-06, 7.253916588537227e-06, 1.3417592131622052e-05, 2.3129576532586515e-05, 3.3138977505654925e-05, 4.316119804903462e-05, 5.609330157213116e-05, 6.335610697549748e-05, 6.225363653774099e-05, 6.618160113301154e-05, 6.926713472317225e-05, 6.392792309037249e-05, 5.216871537700306e-05, 4.741366870710117e-05, 4.48676155060107e-05, 3.646864608542705e-05, 2.8096438303537114e-05, 2.315890857532727e-05, 2.0469450895193144e-05, 1.54440281063923e-05, 1.0753941139063834e-05, 8.333953733394365e-06, 6.6355396835402566e-06, 4.8417836760128415e-06, 3.0689446374242182e-06, 2.1862627743820987e-06, 1.668402318108794e-06, 1.1318578716396165e-06, 6.956213887844067e-07, 4.3651779546733454e-07, 3.188986991133473e-07, 2.1149966112715145e-07, 1.1978064313105178e-07, 7.158111854652948e-08, 4.8843544863250674e-08, 3.6111598673008854e-08, 2.440116566527385e-08, 1.6227123735816337e-08, 1.3272421919244612e-08, 1.1147193910174503e-08, 8.417723715632039e-09, 5.335947978815244e-09, 3.2151226063451974e-09, 1.8150000561064016e-09, 6.852214762850428e-10, 1.2868814712649605e-10, 1.378527500177016e-11, 8.46550310047673e-11, 2.1181257070635024e-10, 2.7075261632219603e-10, 2.355741982963428e-10, 1.7075829021490509e-10, 1.0341115279533658e-10, 6.752260889237255e-11, 8.946589054336618e-11, 1.4138778146748913e-10, 1.9243933925598435e-10, 2.2423315720453808e-10, 2.444511889327279e-10, 2.9018414148352833e-10, 3.7694642101075505e-10, 4.976312768609104e-10, 6.509198764616379e-10, 9.257260263338558e-10, 4.544712581779102e-09, 3.602849805428743e-08, 7.410323451461721e-08, 2.4791405554119486e-07, 5.390221373984749e-07, 9.793739468424836e-07, 1.6578867138875514e-06, 2.487958973781645e-06, 3.2736084110115675e-06, 3.5619988972352635e-06, 3.5670095801639038e-06, 3.858381029660518e-06, 4.143102205277879e-06, 4.041243547630292e-06, 3.6209728123398307e-06, 2.9875114851564498e-06, 2.5215061587907375e-06, 2.149509603413957e-06, 1.6566028438674642e-06, 1.2710084479821906e-06, 1.0008011366692332e-06, 7.48609116864952e-07, 5.138864633035975e-07, 3.6251816602589524e-07, 2.9324703265825926e-07, 2.1845374450561247e-07, 1.1430267908067862e-07, 5.857976339633111e-08, 7.514037913240404e-08, 6.289582081820088e-08, 1.599448516222589e-08, 7.072961028630027e-09, 2.225162058654806e-08, 1.332825012335079e-08, 2.6975580548716956e-10, 4.6901306682432e-09, 5.181057932436857e-09, 5.944708455417192e-10, 6.228501017837604e-10, 1.0802296914364165e-09, 7.144208638565584e-11, 1.8312017968730527e-10, 1.260255735880549e-10, 2.507540413872967e-11, 1.9461462532964077e-10, 7.426344918177712e-11, 7.383041013639898e-11, 1.0293442820890768e-10, 4.927656408596547e-11, 9.487125470206218e-11, 9.291517995453361e-11, 1.2435794715018866e-10, 1.512255639751545e-10, 1.689684947102458e-10, 2.183905877267621e-10, 2.625117237619825e-10, 3.442495364617009e-10, 4.338731269053126e-10, 5.855200455121384e-10, 1.2930092651050277e-09, 3.0104651950645387e-09, 1.2619768249206158e-08, 2.4592861848450943e-08, 4.973210301711839e-08, 9.001836477011185e-08, 1.237589583508152e-07, 1.1204275775575413e-07, 1.536646321322412e-07, 4.190921460131334e-07, 6.281664965318968e-07, 3.5601825035561533e-07, 5.680270951091591e-08, 3.352920408405513e-07, 5.302626316589405e-07, 2.830080238497516e-07, 7.708139240843179e-08, 4.448502537337979e-08, 1.6906124762931094e-07, 1.335569383595918e-07, 5.533440157141176e-08, 9.972408284497071e-09, 2.5548656340344938e-08, 2.9174045543025158e-08, 1.6240888822085468e-08, 8.89358898297992e-09, 2.8537224844610184e-09, 3.711105984263194e-09, 4.26622789612127e-09, 3.2217731557777055e-09, 8.201836596787388e-10, 4.741327931588173e-10, 1.4599448555357562e-09, 2.358850510442736e-10, 4.662172951904312e-10, 5.350997117930618e-11, 1.0043717250868362e-10, 2.0355846805751918e-11, 1.8887373579210904e-11, 3.6347424852043744e-11, 1.704067899985281e-11, 3.441563268166854e-11, 3.716600453994628e-11, 2.6058810243487043e-11, 3.8202728309906104e-11, 3.8004802959284404e-11, 4.788580109909656e-11, 6.44117696330286e-11, 7.307263950191087e-11, 8.793610143919779e-11, 1.1211244543148462e-10, 1.4222108251133678e-10, 1.8251174136249013e-10, 2.47951528709331e-10, 3.9747280475043605e-10, 8.004220652362982e-10, 1.5918693903304772e-09, 6.109677303488728e-09, 9.634261828024856e-09, 7.747034391624142e-09, 3.1214723077260475e-08, 6.701566980748956e-09, 5.1152231691358355e-08, 9.342715095159193e-08, 1.7708812147338016e-08, 1.3096894226822613e-07, 3.179496462029735e-09, 5.449448463776521e-08, 1.0368170180900549e-08, 3.1509609179167916e-08, 4.281648046881843e-08, 3.237504875608315e-10, 9.01937010830277e-09], "born": 0.08222600976889231}, "strang_0.2": {"err": 0.005472610729307974, "inband": 0.004976164334623208, "alias": 0.00227755498492588, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [1.2819125366644093e-13, 2.368799196090591e-13, 7.385320509026112e-13, 1.818843099145966e-14, 1.0542191501791845e-14, 4.8759290561761e-12, 1.2364743729584532e-12, 2.0621029422665862e-11, 2.35757321355767e-12, 3.331027465420781e-11, 1.9347482771700023e-11, 2.2742744552809874e-11, 7.012232152393368e-11, 3.53393231407958e-11, 3.9044751757458e-11, 4.962094491243537e-11, 3.240239111040415e-11, 1.2063862003439607e-11, 3.282429391499721e-13, 4.829336927159489e-13, 3.915410077162822e-13, 3.214015046841574e-13, 2.686985717435886e-13, 2.2822264465453555e-13, 1.9641078162933167e-13, 1.7088865670736822e-13, 1.5004266134026035e-13, 1.3274846199474293e-13, 1.1820333843600295e-13, 1.0582179396612057e-13, 9.516829973646895e-14, 8.591334410917305e-14, 7.78037483486502e-14, 7.064224200702889e-14, 6.427332400028064e-14, 5.857298458078544e-14, 5.344136626741698e-14, 4.879732156353423e-14, 4.4574437610421656e-14, 4.0717873752752823e-14, 3.7182139803928457e-14, 3.392924297010663e-14, 3.092729004778557e-14, 2.8149417989643474e-14, 2.5572938702442723e-14, 2.3178572419419165e-14, 2.0949993792756975e-14, 1.8873304625563657e-14, 1.6936692392958347e-14, 1.5130150326362052e-14, 1.344523450093635e-14, 1.1874835103024778e-14, 1.0413020658109962e-14, 9.05492877853368e-15, 7.796634218834888e-15, 6.635055518733318e-15, 5.5679013235422105e-15, 4.5935823603840076e-15, 3.711176110989982e-15, 2.9204087116111106e-15, 2.22160048603573e-15, 1.6156740978099503e-15, 1.1041200063307518e-15, 6.890173957836497e-16, 3.7302734870407977e-16, 1.5941396315981967e-16, 5.206510758520294e-17, 5.551436798651368e-17, 1.7498890008245335e-16, 4.164499942263455e-16, 7.866535467943892e-16, 1.2932174841356918e-15, 1.944692848801321e-15, 2.750687337673052e-15, 3.721921498141453e-15, 4.870420027420991e-15, 6.209711449301189e-15, 7.75443867664256e-15, 9.522680389552988e-15, 1.153028772397514e-14, 1.3805128800358023e-14, 1.6358339160990887e-14, 1.923813069291399e-14, 2.2446199688640533e-14, 2.6042210325367477e-14, 3.007546697589224e-14, 3.44854514679329e-14, 3.959794981745655e-14, 4.501247054570258e-14, 5.1243181346118256e-14, 5.850555151989092e-14, 6.533740338761229e-14, 7.508931613212577e-14, 8.483474414634236e-14, 9.263616407278773e-14, 1.1061615114323864e-13, 1.2241627803288308e-13, 1.2664892748303879e-13, 1.6713599289002208e-13, 1.8692704737494476e-13, 1.561537994312898e-13, 2.4634526803632837e-13, 3.6599407799224455e-13, 2.0779972098149067e-13, 2.0121028594199494e-13, 8.390306479869269e-13, 1.0944262391895122e-12, 2.340131827513956e-13, 5.61987068121879e-13, 4.423232119988929e-12, 8.862234219160708e-12, 9.234723562443428e-12, 9.68295490022019e-12, 2.6762958582386034e-11, 7.652798676338526e-11, 1.5811356226687358e-10, 2.6958120898318924e-10, 4.162354723023518e-10, 6.319527381746901e-10, 1.0374772084212654e-09, 1.7515350515305916e-09, 2.9146652391848016e-09, 4.812648413420257e-09, 7.376227576253999e-09, 1.0402948824267213e-08, 1.3477445620565181e-08, 1.4707003299048142e-08, 1.307384170885035e-08, 9.137317150069366e-09, 5.132134502415131e-09, 2.1222512810572908e-09, 4.300524535428117e-10, 4.78313463537664e-12, 1.8268663562391295e-12, 1.3894455538454578e-12, 1.1352465511412536e-12, 9.518321638777687e-13, 8.103951736610282e-13, 6.977418900986371e-13, 6.061243132016425e-13, 5.30442192459125e-13, 4.671289489326952e-13, 4.1359533657551617e-13, 3.679114347821557e-13, 3.2860926480466e-13, 2.9455361622056803e-13, 2.6485396485515647e-13, 2.3880327253743795e-13, 2.1583375424224231e-13, 1.954851892546118e-13, 1.7738106018375606e-13, 1.6121083854647236e-13, 1.4671647768037534e-13, 1.3368209605927462e-13, 1.219258244514209e-13, 1.1129366579973417e-13, 1.0165434928677278e-13, 9.289548805460373e-14, 8.492034749673957e-14, 7.764525846439113e-14, 7.099761865554676e-14, 6.491406332993393e-14, 5.933910315135911e-14, 5.422403754198705e-14, 4.952585756556823e-14, 4.520654916064401e-14, 4.1232349637058714e-14, 3.7573215691917006e-14, 3.420229895871744e-14, 3.1095576880814763e-14, 2.8231464386836825e-14, 2.5590557491836554e-14, 2.3155337661210658e-14, 2.090996637834244e-14, 1.8840119193135704e-14, 1.6932744223252727e-14, 1.5176027161827883e-14, 1.3559172070258829e-14, 1.2072329437184492e-14, 1.0706527929679414e-14, 9.4535417628298e-15, 8.305836744795399e-15, 7.256537359881926e-15, 6.299319377794151e-15, 5.428399196249063e-15, 4.638463198690051e-15, 3.924669387190658e-15, 3.282564072389165e-15, 2.7081031568479005e-15, 2.1975779534441983e-15, 1.7476457666336218e-15, 1.3552720429551537e-15, 1.017726865706723e-15, 7.325896038017078e-16, 4.977155758522558e-16, 3.1123419783848687e-16, 1.7155649720711689e-16, 7.73568082434687e-17, 2.7585764403095032e-17, 2.147268946146168e-17, 5.854509565080385e-17, 1.3864875309888767e-16, 2.619452224350126e-16, 4.2886867646695233e-16, 6.399865103550414e-16, 8.957603927346275e-16, 1.196537118757827e-15, 1.543147561621758e-15, 1.9385611931431972e-15, 2.3907389979190796e-15, 2.9130183209814416e-15, 3.5166833167744065e-15, 4.193939746903559e-15, 4.900654774099658e-15, 5.576692632141309e-15, 6.2433964233964086e-15, 7.116579850737425e-15, 8.527060466280267e-15, 1.0457029224099144e-14, 1.2005812612976284e-14, 1.1944173869008804e-14, 1.1080851749717555e-14, 1.3670868103234883e-14, 2.2473195071206006e-14, 2.961324694846556e-14, 2.1541558658152985e-14, 7.844764787460761e-15, 3.0034554524209406e-14, 9.031308979393437e-14, 9.446018226835767e-14, 1.461239075094833e-14, 9.02382820790644e-14, 4.4565990887019474e-13, 5.933748909032109e-13, 4.303893687289025e-13, 1.3710699229707625e-12, 3.5841700314455873e-12, 4.719189820914309e-12, 7.301113926276056e-12, 1.7939299953496596e-11, 3.081645451482975e-11, 4.726854667018698e-11, 9.519280580415598e-11, 1.7311701419654032e-10, 2.7655375494267123e-10, 5.177373100997421e-10, 9.043875037297018e-10, 1.5007635712137776e-09, 2.6676555438684585e-09, 4.5248341708636135e-09, 7.516598162767939e-09, 1.2972477750317998e-08, 2.1156897121141817e-08, 3.532332726831493e-08, 5.790996383196175e-08, 9.323751269130337e-08, 1.516423385385531e-07, 2.3830480398823277e-07, 3.7946370731865616e-07, 5.841763714839828e-07, 9.053279829890877e-07, 1.361468879372579e-06, 2.0444931723680586e-06, 2.986826793127207e-06, 4.317283608616306e-06, 6.073848762548116e-06, 8.363248574815538e-06, 1.115847234707138e-05, 1.438609041865629e-05, 1.773076180542811e-05, 2.0745864474644462e-05, 2.2695960961704113e-05, 2.287260556027293e-05, 2.098557261531948e-05, 1.7139791192031483e-05, 1.2169174366911204e-05, 7.3310693467068706e-06, 3.5732234846774222e-06, 1.243485943287377e-06, 1.8017105448133477e-07, 2.277186054285176e-09, 4.1385476672554e-10, 1.7733982422418363e-10, 1.0143882961809801e-10, 6.73106036191835e-11, 4.88984752787455e-11, 3.7756444633292944e-11, 3.045946314057123e-11, 2.5397293668266947e-11, 2.1728549935992243e-11, 1.897719061028802e-11, 1.685660898636271e-11, 1.5185410348593237e-11, 1.384398047203523e-11, 1.2750687490570733e-11, 1.184817556690193e-11, 1.1095122863085491e-11, 1.0461106020694001e-11, 9.923294935430663e-12, 9.46426748930528e-12, 9.070528174963521e-12, 8.731483740481253e-12, 8.438717784126267e-12, 8.185471993988263e-12, 7.9662657013196e-12, 7.77661498095779e-12, 7.612821539093233e-12, 7.47181328372117e-12, 7.351020703299852e-12, 7.248281606159822e-12, 7.161766802063628e-12, 7.089920714480146e-12, 7.0314149253784786e-12, 6.985109997249336e-12, 6.950024816693315e-12, 6.9253127493900844e-12, 6.910240137241802e-12, 6.904170606762327e-12, 6.906550423964662e-12, 6.91689754307213e-12, 6.934791647409167e-12, 6.95986607252582e-12, 6.991800735361139e-12, 7.0303173979893634e-12, 7.075172816365897e-12, 7.126156438081288e-12, 7.183085338010719e-12, 7.245802232927179e-12, 7.314171695977165e-12, 7.38807925307069e-12, 7.467427286679095e-12, 7.552135398066164e-12, 7.642137970229563e-12, 7.737382038895956e-12, 7.837827938017367e-12, 7.943446300196308e-12, 8.054218799762027e-12, 8.170135906894691e-12, 8.291197664302503e-12, 8.417411698198645e-12, 8.548793529143829e-12, 8.685365961368728e-12, 8.82715808923068e-12, 8.974205724269242e-12, 9.126550448321561e-12, 9.284239622666058e-12, 9.447325794990516e-12, 9.615867725280178e-12, 9.789928097968457e-12, 9.96957378650487e-12, 1.0154877573420829e-11, 1.034591844366141e-11, 1.0542775245396348e-11, 1.0745531995692094e-11, 1.0954282365236536e-11, 1.1169122081297038e-11, 1.1390143312860026e-11, 1.1617444715442994e-11, 1.1851140754171313e-11, 1.2091347118262406e-11, 1.2338165966605257e-11, 1.2591702379094678e-11, 1.2852090262009366e-11, 1.3119478614140598e-11, 1.3393989103119239e-11, 1.3675716137879748e-11, 1.3964782568010406e-11, 1.4261373531625345e-11, 1.456568782767728e-11, 1.487785355745459e-11, 1.5197931049805192e-11, 1.5526014048059555e-11, 1.586232720490553e-11, 1.6207188304508002e-11, 1.6560850099061598e-11, 1.6923376713703668e-11, 1.7294698969774747e-11, 1.7674821088817106e-11, 1.80640136338206e-11, 1.846280892870768e-11, 1.8871781508482207e-11, 1.9291254352491285e-11, 1.9721142262560446e-11, 2.016104913497601e-11, 2.0610573795544743e-11, 2.1069658347112865e-11, 2.1538790295148628e-11, 2.2018959366017675e-11, 2.2511393584817163e-11, 2.3017194510421627e-11, 2.3537020419753803e-11, 2.4070921536544267e-11, 2.4618365259868752e-11, 2.5178417533674544e-11, 2.5750000929029964e-11, 2.6332148843021277e-11, 2.69241935170015e-11, 2.7525855663245127e-11, 2.8137238790037057e-11, 2.8758747245828498e-11, 2.939096042796104e-11, 3.0034493715462156e-11, 3.0689868112203497e-11, 3.1357406692960584e-11, 3.203716067280363e-11, 3.2728878908273824e-11, 3.343203069681855e-11, 3.4145900307134925e-11, 3.486980428994886e-11, 3.560349051170937e-11, 3.634781186957818e-11, 3.7105782055981125e-11, 3.7884099224578e-11, 3.86951346748012e-11, 3.955916394023665e-11, 4.0506193980731064e-11, 4.1576092921477806e-11, 4.281488681531509e-11, 4.4264352146600886e-11, 4.5942037190687735e-11, 4.781069028531909e-11, 4.974115581830865e-11, 5.148208098060934e-11, 5.266212759260309e-11, 5.286047584290233e-11, 5.177757710080212e-11, 4.950406050853581e-11, 4.680937057925263e-11, 4.526429794263378e-11, 4.6931798890851926e-11, 5.3422227380285205e-11, 6.443634554982578e-11, 7.651724573833722e-11, 8.330787756271764e-11, 7.850526097037067e-11, 6.120381061357952e-11, 4.051223821809206e-11, 3.4059739813641e-11, 5.67181054530842e-11, 1.0383657004061796e-10, 1.438572643494075e-10, 1.3672537370009456e-10, 7.536159093972682e-11, 1.413164588161362e-11, 3.6334302769525194e-11, 1.6160725305076393e-10, 2.844029406663167e-10, 2.573318892064146e-10, 8.838413261461257e-11, 1.0894946010689771e-11, 2.2793927290263102e-10, 5.643211955967015e-10, 5.859251872401244e-10, 2.4944075841622095e-10, 1.6889357991514615e-10, 7.61547517459543e-10, 1.3556159738536886e-09, 1.0771672802369965e-09, 5.8711107725056e-10, 1.3299164076670364e-09, 2.709155405922119e-09, 2.643138682480716e-09, 1.831358932261332e-09, 3.1950509469830328e-09, 5.6485831598221785e-09, 5.403998951430709e-09, 4.743110753700926e-09, 8.257883371287172e-09, 1.1485589379917781e-08, 1.0192989200012516e-08, 1.2374461009703522e-08, 1.9583801896779647e-08, 2.0653444806165066e-08, 2.1050870803602004e-08, 3.1589182328305316e-08, 3.720919883654188e-08, 3.6987307680275864e-08, 5.1272115671162766e-08, 6.240787640025708e-08, 6.312895654144913e-08, 8.373468928300433e-08, 1.0016030283051062e-07, 1.0386845768843964e-07, 1.355093975770022e-07, 1.5485483718897947e-07, 1.666015969310338e-07, 2.1370136612494765e-07, 2.31181854798592e-07, 2.6349281235237976e-07, 3.220048684356679e-07, 3.3844478206890696e-07, 4.0813396047510513e-07, 4.5769911759252687e-07, 4.996474335644946e-07, 5.97570436431017e-07, 6.295980258870095e-07, 7.371223608177174e-07, 8.065519443891491e-07, 8.857810584067282e-07, 1.012154675780703e-06, 1.0648616278838723e-06, 1.2272619154657998e-06, 1.283332743574217e-06, 1.4460879640981863e-06, 1.5336197856159407e-06, 1.6713606362955564e-06, 1.8002989764150246e-06, 1.9044596372697647e-06, 2.0679429519675346e-06, 2.140450481698515e-06, 2.3235161133289946e-06, 2.368596227503223e-06, 2.5555715631433277e-06, 2.575367383228088e-06, 2.753330462838859e-06, 2.747859474635481e-06, 2.9071104336870743e-06, 2.8771078210304553e-06, 3.0103222018341807e-06, 2.961459338712271e-06, 3.0629264725408896e-06, 3.010038598108267e-06, 3.0763469148288567e-06, 3.046043382500741e-06, 3.079743360283369e-06, 3.1096476600924697e-06, 3.126944466998574e-06, 3.2606346169477854e-06, 3.3027278177900972e-06, 3.5806904702894195e-06, 3.7271757644185417e-06, 4.17519964141211e-06, 4.554493647621321e-06, 5.1799858785247955e-06, 5.9530208620994e-06, 6.7864907104380724e-06, 8.058509907277036e-06, 9.26302191994279e-06, 1.0968371480318195e-05, 1.2856099016054967e-05, 1.4887220545218088e-05, 1.7572620749341805e-05, 2.0192915036213768e-05, 2.3316370319791347e-05, 2.6938135049511486e-05, 3.0418850350346672e-05, 3.461290954429878e-05, 3.905571874178947e-05, 4.330476516104064e-05, 4.8278954238480714e-05, 5.328270562613609e-05, 5.791173167145367e-05, 6.311797984126021e-05, 6.822690128353342e-05, 7.262948602396189e-05, 7.728807656632172e-05, 8.187213371166254e-05, 8.54289971131784e-05, 8.868194849050184e-05, 9.197068398801707e-05, 9.425983586324206e-05, 9.555421713960369e-05, 9.673880822718365e-05, 9.745293135450331e-05, 9.693494519614367e-05, 9.567934136207861e-05, 9.433823225938393e-05, 9.245690991632002e-05, 8.954613056775593e-05, 8.609879491882762e-05, 8.26893985610648e-05, 7.907424637753298e-05, 7.482983188069611e-05, 7.018324450533269e-05, 6.567011386377674e-05, 6.1381327562619e-05, 5.6997240273346544e-05, 5.238561130845768e-05, 4.7815704171184066e-05, 4.3597138702906145e-05, 3.973865884710745e-05, 3.603424434189905e-05, 3.236636227254433e-05, 2.883279504535687e-05, 2.5611540105366094e-05, 2.2774908317484645e-05, 2.024778583376684e-05, 1.7906498433478526e-05, 1.568948833714782e-05, 1.3624229116557609e-05, 1.1776043677902009e-05, 1.0183153832997012e-05, 8.829352564532446e-06, 7.660407784402963e-06, 6.618793723209861e-06, 5.669341226643274e-06, 4.804423234517132e-06, 4.033411718305532e-06, 3.367727892083538e-06, 2.810443879062387e-06, 2.3534717789387877e-06, 1.9806023126479765e-06, 1.6728355216922577e-06, 1.4130242824746655e-06, 1.188414329581048e-06, 9.910656435513241e-07, 8.168896771606717e-07, 6.641659892892614e-07, 5.321733657888639e-07, 4.2024484866399756e-07, 3.272927627791058e-07, 2.517019043364826e-07, 1.914429800166124e-07, 1.4427509321185348e-07, 1.0794833335938431e-07, 8.036047920928436e-08, 5.965409662390605e-08, 4.425937002019273e-08, 3.2896321068598676e-08, 2.455135637843141e-08, 1.8440771389461265e-08, 1.3970287078764819e-08, 1.069628975440849e-08, 8.291735508405895e-09, 6.5178250360376575e-09, 5.201422366330605e-09, 4.217601165456926e-09, 3.4764706330376837e-09, 2.9134131248369775e-09, 2.4819518294066263e-09, 2.1485963628113157e-09, 1.8891475026879845e-09, 1.6860640499110869e-09, 1.5265942161406341e-09, 1.401454245212338e-09, 1.3038975657001582e-09, 1.2290622115904338e-09, 1.1735189650817574e-09, 1.1349654748419945e-09, 1.1120307030311357e-09, 1.1041659690694675e-09, 1.1116099204717427e-09, 1.1354228141344376e-09, 1.1775931239552436e-09, 1.2412267388225409e-09, 1.330837961634921e-09, 1.4527716768777706e-09, 1.6157971046569434e-09, 1.8319324428752962e-09, 2.1175782452015616e-09, 2.4950658549257274e-09, 2.994762034642657e-09, 3.6579160454956894e-09, 4.540488593858571e-09, 5.718267536222348e-09, 7.293632511949337e-09, 9.40438042908897e-09, 1.2235003403468634e-08, 1.6030661012483523e-08, 2.1113701603329442e-08, 2.7901786855683396e-08, 3.692534233033864e-08, 4.88401073752147e-08, 6.442828261992636e-08, 8.458005279576227e-08, 1.1024794196230896e-07, 1.4237245079143595e-07, 1.81792060756992e-07, 2.291755070421644e-07, 2.8504525551839795e-07, 3.4998364650252014e-07, 4.2509944667387095e-07, 5.127479726359091e-07, 6.173235252501336e-07, 7.457158248944814e-07, 9.068755180392395e-07, 1.1100894351206373e-06, 1.3622218271155407e-06, 1.665261372315609e-06, 2.016426560373151e-06, 2.4127254157495053e-06, 2.859317681387942e-06, 3.3768521195860298e-06, 4.0002090125985045e-06, 4.764254178170941e-06, 5.68295635203726e-06, 6.740136707741252e-06, 7.90920061495932e-06, 9.195883620880912e-06, 1.0665390443390556e-05, 1.2411140530896172e-05, 1.4474426459868e-05, 1.6797772863677992e-05, 1.929362374952382e-05, 2.198390234638809e-05, 2.5033377966137073e-05, 2.8575986331028936e-05, 3.252079267170461e-05, 3.664894114587556e-05, 4.095355378917076e-05, 4.571850969719307e-05, 5.109228323493282e-05, 5.6765519124183415e-05, 6.240669095360263e-05, 6.825317863301226e-05, 7.471034106480802e-05, 8.148043656274156e-05, 8.793746929962403e-05, 9.428958184108062e-05, 0.00010114723190879342, 0.00010806810517444253, 0.00011423256408079406, 0.00012014694680723375, 0.00012644817271085273, 0.00013217218630085593, 0.00013679108775609995, 0.00014146158838352282, 0.00014604201050713223, 0.00014919738678516726, 0.0001518019618583219, 0.00015463830396197388, 0.00015612963023420686, 0.00015664987850596572, 0.00015756785143168463, 0.00015729043898582697, 0.00015594369187515685, 0.00015514358174113598, 0.00015316405686755942, 0.00015035351466194567, 0.00014820844844525935, 0.00014473370223684078, 0.00014103447249969882, 0.00013784734557445845, 0.0001332509170781671, 0.00012928425441636343, 0.0001251240081434017, 0.00012010321460749008, 0.00011613621096449186, 0.00011110019329567535, 0.00010654748529785454, 0.00010216090119950193, 9.707423892691546e-05, 9.307989141359057e-05, 8.809411224625156e-05, 8.40179632097834e-05, 7.959145092764312e-05, 7.529431472066533e-05, 7.14726258515969e-05, 6.712369093770103e-05, 6.373485663119245e-05, 5.956996173828812e-05, 5.6445765378699234e-05, 5.2617137065890154e-05, 4.967685327684006e-05, 4.6233066766953595e-05, 4.346928247313963e-05, 4.039288516163338e-05, 3.783244431709357e-05, 3.507856596329753e-05, 3.275438529853427e-05, 3.02732727011957e-05, 2.8210917805760187e-05, 2.5958523634590892e-05, 2.416995120989645e-05, 2.2114976850658504e-05, 2.059229764040441e-05, 1.8724705361241518e-05, 1.74320996869584e-05, 1.577131362164761e-05, 1.4641230266742686e-05, 1.3233619630625411e-05, 1.218114076248027e-05, 1.1072072725170004e-05, 1.0038412569142684e-05, 9.218339025881349e-06, 8.226315041075742e-06, 7.5909563647686785e-06, 6.750652732363502e-06, 6.146930291029285e-06, 5.554589013522392e-06, 4.9211061044786925e-06, 4.520927330895041e-06, 3.967119730155075e-06, 3.583656635659427e-06, 3.2305176193672717e-06, 2.8101779438150684e-06, 2.571157183637699e-06, 2.256945003597054e-06, 1.9759247563589645e-06, 1.8062477280436903e-06, 1.5534501948007553e-06, 1.3699748796688763e-06, 1.2451550408150146e-06, 1.055897255295355e-06, 9.316402922857001e-07, 8.452010080602077e-07, 7.093126438036107e-07, 6.192479171938025e-07, 5.650234321983734e-07, 4.7277741340566797e-07, 4.01704772726167e-07, 3.6936401357795146e-07, 3.1467919496567934e-07, 2.5655653078245005e-07, 2.3223548254031595e-07, 2.078004506183217e-07, 1.6642793056364706e-07, 1.39745807415136e-07, 1.3020278655013544e-07, 1.1148719235236891e-07, 8.634049332450488e-08, 7.406242537789687e-08, 6.992260911472186e-08, 5.8918922638817705e-08, 4.4237444045853106e-08, 3.697443901285076e-08, 3.558371690702528e-08, 3.128385063817428e-08, 2.318274111852328e-08, 1.7369586573248284e-08, 1.6189180300365832e-08, 1.5861929842411986e-08, 1.3079097047675557e-08, 9.015551228006678e-09, 6.529418120846076e-09, 6.251375539359981e-09, 6.48335729149182e-09, 5.676103404762507e-09, 3.943647187430236e-09, 2.416316284210268e-09, 1.838070056243274e-09, 2.0010109399399255e-09, 2.216489334476188e-09, 2.0205006120480357e-09, 1.4436792268314776e-09, 8.125631793524363e-10, 4.177573828513393e-10, 3.325383865738491e-10, 4.405191627090397e-10, 5.691100641080224e-10, 6.031194221034149e-10, 5.207495808935157e-10, 3.667089203246958e-10, 2.0505199705003224e-10, 8.360288046602466e-11, 2.0591766136160322e-11, 9.193581427004199e-12, 2.994776248999538e-11, 6.23543673248623e-11, 9.150574216581281e-11, 1.0980507897820087e-10, 1.157182067816565e-10, 1.1143439271880118e-10, 1.006216695242236e-10, 8.685428531290145e-11, 7.28291357059603e-11, 6.019683288020885e-11, 4.972967639717699e-11, 4.1592568773880226e-11, 3.559246475744895e-11, 3.136846201997972e-11, 2.8519670053395693e-11, 2.6678887914208442e-11, 2.5546223894381934e-11, 2.4896355139090002e-11, 2.4568771298007297e-11, 2.444977563838809e-11, 2.445557825069948e-11, 2.4521348910897865e-11, 2.459521920798757e-11, 2.4634101648240336e-11, 2.4599306504047328e-11, 2.4453229422665182e-11, 2.4160811638875754e-11, 2.3696372073453805e-11, 2.3051693665420977e-11, 2.224150543398774e-11, 2.130531138053212e-11, 2.030565054831631e-11, 1.9322303360697795e-11, 1.844057455452644e-11, 1.7732963602171383e-11, 1.7238686722900112e-11, 1.6949241427272683e-11, 1.680710217168691e-11, 1.672047507393119e-11, 1.6591493216136863e-11, 1.6349634040514776e-11, 1.5977934337865904e-11, 1.5518762996533562e-11, 1.505249704264374e-11, 1.465654754716533e-11, 1.4365481643513838e-11, 1.4155564653304455e-11, 1.39642946597465e-11, 1.3733334119729871e-11, 1.3446336823173385e-11, 1.313494290235562e-11, 1.2848718896223736e-11, 1.2613534094595871e-11, 1.2413454302626304e-11, 1.2210953419093456e-11, 1.198461405526358e-11, 1.174671164205207e-11, 1.1524669873041265e-11, 1.1329308353912791e-11, 1.1145983819037507e-11, 1.0956072728285515e-11, 1.0759633072004153e-11, 1.057125661719075e-11, 1.0398136897760395e-11, 1.0231940342578095e-11, 1.0063486856039076e-11, 9.895788538766911e-12, 9.736628707482442e-12, 9.585455229642763e-12, 9.43605265002022e-12, 9.287759402052234e-12, 9.14501961281567e-12, 9.008347706925294e-12, 8.87426833357059e-12, 8.742455196958758e-12, 8.615357472644955e-12, 8.492679561248918e-12, 8.372563825184697e-12, 8.255583419184687e-12, 8.142786105537332e-12, 8.033278098180203e-12, 7.9265740200104e-12, 7.823441190971627e-12, 7.723762074207604e-12, 7.626992498639126e-12, 7.53347957229446e-12, 7.443338390137143e-12, 7.356217814708737e-12, 7.2722728527073756e-12, 7.191622725699085e-12, 7.114076670272286e-12, 7.039743108330139e-12, 6.9687021653949775e-12, 6.900874534179555e-12, 6.8363721274621325e-12, 6.775251162800011e-12, 6.717521523188068e-12, 6.663307924650418e-12, 6.6126727194609404e-12, 6.565706803362019e-12, 6.5225471185980484e-12, 6.483300904467476e-12, 6.448127694723248e-12, 6.417195335768667e-12, 6.390687395327891e-12, 6.368829139540253e-12, 6.351858689572456e-12, 6.340058723491531e-12, 6.3337451559491615e-12, 6.3332768122485105e-12, 6.339066918253655e-12, 6.3515827128588524e-12, 6.3713632532293e-12, 6.399024204211675e-12, 6.435276682226318e-12, 6.480941513162003e-12, 6.536970603699805e-12, 6.604474093391568e-12, 6.684749570693116e-12, 6.779325302480723e-12, 6.890006972323243e-12, 7.018944822264583e-12, 7.168712573703621e-12, 7.34241572606588e-12, 7.543826617949337e-12, 7.777572098516993e-12, 8.049373786458757e-12, 8.366383427276223e-12, 8.737639299424151e-12, 9.17470645046444e-12, 9.692587162264894e-12, 1.0311045541887204e-11, 1.1056570337654639e-11, 1.1965365233965278e-11, 1.30880222723387e-11, 1.4497077468315877e-11, 1.6299664393956523e-11, 1.8659655598703435e-11, 2.1838403095956445e-11, 2.627443463720966e-11, 3.2751460397067463e-11, 4.278762205187581e-11, 5.965549834383864e-11, 9.1546407643742e-11, 1.6416789262103628e-10, 3.9726282985004443e-10, 2.3178611581405533e-09, 2.1583990775344855e-07, 1.5914639822470182e-06, 4.864257778452641e-06, 1.033025530526092e-05, 1.7143577465407806e-05, 2.3001234921938872e-05, 2.5149217867757376e-05, 2.2440352320927914e-05, 1.5733267828631882e-05, 7.59932905845854e-06, 1.8543047991433907e-06, 1.040491420012073e-06, 6.64312193678686e-06, 1.807351547558451e-05, 3.4538316730302264e-05, 5.33351065107085e-05, 7.271045811945566e-05, 9.097129317849885e-05, 0.00010535766042165023, 0.0001171815595290496, 0.00012286530842140975, 0.0001260247886486508, 0.0001234644328959787, 0.0001189644915936815, 0.000110879960376758, 0.00010152745177920564, 9.098422365199953e-05, 7.983300759052208e-05, 6.922020696550079e-05, 5.859604483152745e-05, 4.9364293055089314e-05, 4.051621323070014e-05, 3.326585816766016e-05, 2.657872909298597e-05, 2.130971949542819e-05, 1.6642210549911183e-05, 1.3042047033574812e-05, 9.979920689651563e-06, 7.665018937875579e-06, 5.753318012341719e-06, 4.334890469487443e-06, 3.2015682633799868e-06, 2.367859695233439e-06, 1.7198713288498885e-06, 1.2530041801529536e-06, 8.967874216937677e-07, 6.420992123931869e-07, 4.530316323274489e-07, 3.2069377249376215e-07, 2.2306808066317232e-07, 1.5527694205141198e-07, 1.06582088685277e-07, 7.364993424054912e-08, 4.995411408495868e-08, 3.392322297529982e-08, 2.262578507091056e-08, 1.5290215442770977e-08, 1.016501256387278e-08, 6.788556308265867e-09, 4.402893200828934e-09, 2.8855320239694065e-09, 1.868144282540719e-09, 1.2373410866679563e-09, 8.006915832161256e-10, 5.164113941423388e-10, 3.2119693597150603e-10, 2.0109039403372153e-10, 1.2610030937549642e-10, 8.166958568742115e-11, 5.3183870243084454e-11, 3.423494314091501e-11, 2.1293791639592715e-11, 1.2581467352919029e-11, 7.249912477047265e-12, 4.092660351718356e-12, 2.4434037350600256e-12, 1.5369305701341294e-12, 1.053240918833345e-12, 7.279591087972598e-13, 5.024592124236643e-13, 3.27201741429534e-13, 2.000087254446054e-13, 1.1255355975183686e-13, 5.637518797375769e-14, 2.4656400144592023e-14, 8.18566150127559e-15, 1.5444920932120239e-15, 7.090459800573379e-17, 1.2116828830662606e-15, 3.449326717395487e-15, 6.165646301785497e-15, 9.019509579109351e-15, 1.2083559560289255e-14, 1.5359517493965898e-14, 1.8984687173479443e-14, 2.3059555328641712e-14, 2.7653739358460222e-14, 3.2882639294950024e-14, 3.8782243934204355e-14, 4.545221321351968e-14, 5.293044597576892e-14, 6.129683425826258e-14, 7.060189531307551e-14, 8.091316307163138e-14, 9.22931562883434e-14, 1.0480970092013091e-13, 1.1854016040643239e-13, 1.3356813688233685e-13, 1.4999651981096726e-13, 1.6794087181822427e-13, 1.8754101016959937e-13, 2.0895384504465033e-13, 2.3235960130740506e-13, 2.579554405708329e-13, 2.859592608778455e-13, 3.166080397507977e-13, 3.501648107333578e-13, 3.8692427848556323e-13, 4.272235669298876e-13, 4.71451265438327e-13, 5.200573906205846e-13, 5.735621126805076e-13, 6.325665005340988e-13, 6.977658158373902e-13, 7.699690286316214e-13, 8.501245041784881e-13, 9.393518627996846e-13, 1.0389813223983759e-12, 1.1506022396705103e-12, 1.2761247787987041e-12, 1.4178618190344653e-12, 1.578637506047325e-12, 1.7619300184464521e-12, 1.9720661323755344e-12, 2.214483030498585e-12, 2.4960934517311655e-12, 2.8258018854576493e-12, 3.2152482782276715e-12, 3.6799051249812824e-12, 4.240741974851694e-12, 4.926835925246057e-12, 5.779645762030867e-12, 6.860411549738546e-12, 8.264036994634217e-12, 1.0148623920552915e-11, 1.2813820262273833e-11, 1.702541922095326e-11, 3.0613742889427795e-11, 1.1536724740898554e-09, 6.923586171772614e-09, 1.7368944559974253e-08, 3.4621929397254447e-08, 4.25161828469935e-08, 4.014255724710932e-08, 3.7027883673442516e-08, 4.1369248718720245e-08, 5.995127222496396e-08, 9.090458590143238e-08, 1.2385482073666477e-07, 1.5951432538769118e-07, 1.8946269056573513e-07, 2.0527685150368976e-07, 2.1579626182989898e-07, 2.0967635715752735e-07, 1.9025274639660373e-07, 1.703511671061975e-07, 1.4490463444146164e-07, 1.2106449017202014e-07, 1.0115177287043244e-07, 7.843936192221468e-08, 5.90195539963512e-08, 4.5277277073744774e-08, 3.365324195994482e-08, 2.438745924847317e-08, 1.713063221227785e-08, 1.1800263391039167e-08, 8.438252035808088e-09, 5.7082617581331835e-09, 3.5967780845392725e-09, 2.5037607917046233e-09, 1.6818505108210307e-09, 9.740621290200038e-10, 6.617089823106409e-10, 4.440788226991535e-10, 2.331859782170047e-10, 1.6249260004248604e-10, 1.0564277787996315e-10, 4.868712264539481e-11, 3.97739626795624e-11, 2.1026829594784235e-11, 9.942981869767902e-12, 9.72813295974406e-12, 2.7326403190289694e-12, 3.044747981585213e-12, 1.5954277917327013e-12, 4.896996097907673e-13, 9.31301291091201e-13, 3.058208955112382e-14, 3.893148042824521e-13, 5.072724059052034e-14, 1.2261687450446207e-13, 6.576118147394244e-14, 3.662567944149385e-14, 4.7069111731845924e-14, 1.3445183693360154e-14, 2.6194528825886813e-14, 6.688974789439745e-15, 1.2016678570316282e-14, 3.153475584478989e-15, 4.611870501962291e-15, 1.4525149566874093e-15, 2.0888899601444175e-15, 1.810006686274626e-15, 3.116309043494312e-15, 4.519318138631858e-15, 7.0066786211666156e-15, 9.647880602491649e-15, 1.3376124267908327e-14, 1.718447100826199e-14, 2.2057555625940673e-14, 2.708626163309607e-14, 3.300719075346928e-14, 3.93021851389781e-14, 4.6270680208748927e-14, 5.3829279025089664e-14, 6.194654356708314e-14, 7.075956353783054e-14, 8.017104635631861e-14, 9.030327327117712e-14, 1.0115859697462328e-13, 1.1278391873800052e-13, 1.2526149052057316e-13, 1.3863507359636668e-13, 1.5299669688091814e-13, 1.6843789918248904e-13, 1.8506066811352456e-13, 2.029988486321214e-13, 2.224018795470945e-13, 2.4344888095870444e-13, 2.663558819110203e-13, 2.913769165070284e-13, 3.188175637175454e-13, 3.490474550815569e-13, 3.8251491840844137e-13, 4.1976942295738846e-13, 4.614893505278448e-13, 5.085197736681427e-13, 5.619248265462132e-13, 6.230601993544842e-13, 6.936752883052487e-13, 7.760608315093902e-13, 8.732660145266157e-13, 9.894271793328516e-13, 1.130277590696271e-12, 1.303968157840455e-12, 1.522440812585302e-12, 1.8038483552941075e-12, 2.1771247845819373e-12, 2.691587480870938e-12, 3.441792629165758e-12, 4.684014178280779e-12, 1.28672219353101e-11, 4.722589180334739e-11, 1.3603751572203548e-10, 4.171650048209366e-10, 6.406214258985742e-10, 1.7131145970589768e-10, 1.0090108136157317e-09, 8.71873797274384e-10, 9.385142744529842e-10, 3.173913366352437e-09, 2.515570007496106e-10, 5.346453328852684e-09, 1.2296917389882916e-10, 4.1166595675527656e-09, 1.5036987597732069e-09, 1.5051887825985744e-09, 2.46098929597738e-09, 1.1107685827019547e-10, 1.6800700862484025e-09], "born": 0.00511979148949301}, "strang_0.1": {"err": 0.0012144658317040351, "inband": 0.0012137065519212903, "alias": 4.293788769730485e-05, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [4.128623899943477e-17, 3.6394564967609306e-17, 3.1688324213042403e-17, 2.7190722008612903e-17, 2.2926535329738224e-17, 1.8923110123950246e-17, 1.5209939916080582e-17, 1.181727704230662e-17, 8.778841847323012e-18, 6.129311608013209e-18, 3.906275936984806e-18, 2.149459521624846e-18, 9.012607247274959e-19, 2.0656096442234695e-19, 1.1307090485001381e-19, 6.713407453796439e-19, 1.935028777700517e-18, 3.960922208064846e-18, 6.809214344342665e-18, 1.0543688449531273e-17, 1.5231698682948828e-17, 2.0945012210720936e-17, 2.7758736363451183e-17, 3.5753263261603875e-17, 4.501292047952515e-17, 5.562704197521818e-17, 6.769139520248395e-17, 8.13040215049825e-17, 9.657278225514794e-17, 1.1360827872490367e-16, 1.3253040798922824e-16, 1.534636259693558e-16, 1.7654006934936455e-16, 2.0190193264691436e-16, 2.2969582558508574e-16, 2.6008089233116855e-16, 2.9322323399974224e-16, 3.2930058455841237e-16, 3.6849850359828035e-16, 4.1101843667946155e-16, 4.570688150475856e-16, 5.068741431521432e-16, 5.606736239113277e-16, 6.187203627348987e-16, 6.812791151034649e-16, 7.486417248530424e-16, 8.211081599426021e-16, 8.990046238980214e-16, 9.826777507099232e-16, 1.0724980218740248e-15, 1.1688546537660541e-15, 1.2721726590198508e-15, 1.3829038487101151e-15, 1.5015303148733327e-15, 1.6285676546917411e-15, 1.7645757429933577e-15, 1.910145761306039e-15, 2.0659198907138515e-15, 2.232593019102011e-15, 2.4109040392888958e-15, 2.60165890693465e-15, 2.8057199036271345e-15, 3.0240308606052514e-15, 3.2576024676715992e-15, 3.5075436617356623e-15, 3.7750513042415854e-15, 4.0614162525729064e-15, 4.368068815232452e-15, 4.69655466877471e-15, 5.048571033948294e-15, 5.425957954471524e-15, 5.830771510288641e-15, 6.265215450637024e-15, 6.731792944756064e-15, 7.233165614809965e-15, 7.772379377350707e-15, 8.352808072476712e-15, 8.977816600072224e-15, 9.65251687625791e-15, 1.0379100600853175e-14, 1.1167621459605734e-14, 1.2014927648072919e-14, 1.2941526910491745e-14, 1.3936535278165203e-14, 1.5023852281891208e-14, 1.6216846595399933e-14, 1.747276192690831e-14, 1.8939833040230897e-14, 2.0411254948382966e-14, 2.2115265479541475e-14, 2.411469889635616e-14, 2.5789643979900387e-14, 2.849868068330171e-14, 3.1009097067967325e-14, 3.264909443925307e-14, 3.786594841714216e-14, 4.0567854223020797e-14, 4.058009274204201e-14, 5.2725264964465824e-14, 5.734598031366914e-14, 4.581498074551917e-14, 7.274933711223552e-14, 1.0698490424821204e-13, 5.721623816169273e-14, 5.4420486358647316e-14, 2.3800690006319313e-13, 3.096310598335175e-13, 6.597036402884144e-14, 1.6320114551244883e-13, 1.2309852258605185e-12, 2.4443948924418757e-12, 2.556940938557815e-12, 2.786583668681246e-12, 7.33734671353774e-12, 2.0084187433762724e-11, 4.1380485629981594e-11, 6.939048156130861e-11, 1.05704530493013e-10, 1.6086285250950908e-10, 2.5678199933904876e-10, 4.252187514554231e-10, 7.03535625444941e-10, 1.1255738168551165e-09, 1.701003168308792e-09, 2.377198513379234e-09, 2.9830799951512215e-09, 3.217653074959335e-09, 2.807527433764519e-09, 1.889225478997443e-09, 1.0469638909393515e-09, 4.1486033574990374e-10, 8.02058793801526e-11, 9.060172475501155e-13, 3.980099706016607e-13, 3.1297761063000614e-13, 2.599417919889568e-13, 2.2048213549600013e-13, 1.8957814506029175e-13, 1.6474152695353882e-13, 1.4442634583146736e-13, 1.2757787806496742e-13, 1.1344152084961708e-13, 1.0146101720768033e-13, 9.121735414625502e-14, 8.238943073897978e-14, 7.472751128978089e-14, 6.803490618379557e-14, 6.21549280587675e-14, 5.696143613931955e-14, 5.2352001111081875e-14, 4.824270578297997e-14, 4.456425338710058e-14, 4.125900021430733e-14, 3.827873820719879e-14, 3.558278654109745e-14, 3.3136742302443494e-14, 3.091124556593172e-14, 2.888117321791701e-14, 2.702493209839494e-14, 2.5323810657550203e-14, 2.3761637479630485e-14, 2.2324260780613743e-14, 2.0999323920574405e-14, 1.9775982479904948e-14, 1.8644680532865182e-14, 1.7596974795268303e-14, 1.6625381890704555e-14, 1.5723244964662008e-14, 1.4884629786982162e-14, 1.4104241448677389e-14, 1.3377308086941892e-14, 1.2699574729980829e-14, 1.2067186694941976e-14, 1.1476671464606287e-14, 1.0924900892591543e-14, 1.040901012229145e-14, 9.926435586472308e-15, 9.474814719440742e-15, 9.051995049891112e-15, 8.656036892627656e-15, 8.285139492626045e-15, 7.937662675355466e-15, 7.612104733437065e-15, 7.307085570787686e-15, 7.021335136486401e-15, 6.753667800003573e-15, 6.503023295737172e-15, 6.26838576518458e-15, 6.048852065818092e-15, 5.843552879996979e-15, 5.651709094250155e-15, 5.472592683001722e-15, 5.305509570792375e-15, 5.1498458697542294e-15, 5.005021287545875e-15, 4.870478529017862e-15, 4.745729548347085e-15, 4.630293948164191e-15, 4.523749410589164e-15, 4.425688680007383e-15, 4.33573895464775e-15, 4.2535570347972716e-15, 4.178825053856135e-15, 4.111237857177483e-15, 4.050529029011104e-15, 3.996448470886091e-15, 3.9487642526728555e-15, 3.9072555053836415e-15, 3.871739462091341e-15, 3.8420392012398824e-15, 3.817995761679311e-15, 3.799460355801292e-15, 3.786315221761162e-15, 3.77844025941733e-15, 3.77574633987699e-15, 3.7781467463388625e-15, 3.785569208306136e-15, 3.797972302337185e-15, 3.8152995344880825e-15, 3.837531233583212e-15, 3.864643951325446e-15, 3.896645188212572e-15, 3.933532366443828e-15, 3.975345167004908e-15, 4.022103584875215e-15, 4.0738665077583925e-15, 4.130682247638984e-15, 4.19263578191405e-15, 4.2598027038887465e-15, 4.332297529773426e-15, 4.410210552896505e-15, 4.493679430995886e-15, 4.582836609492703e-15, 4.677833395437228e-15, 4.778838433995037e-15, 4.8860198346132125e-15, 4.999579264695616e-15, 5.119715764528478e-15, 5.2466555939418e-15, 5.380628102486476e-15, 5.521888477846252e-15, 5.6706954117443455e-15, 5.8273426464538644e-15, 5.992115291020959e-15, 6.1653323345836044e-15, 6.3473187748117796e-15, 6.538426717456886e-15, 6.7390238302729e-15, 6.949490888856223e-15, 7.170227047584208e-15, 7.401660299155313e-15, 7.644223911487315e-15, 7.898376521103782e-15, 8.164612433603898e-15, 8.44342192304378e-15, 8.735325427167123e-15, 9.040879277497556e-15, 9.360645986048038e-15, 9.695219832215213e-15, 1.0045213080042798e-14, 1.0411270164068929e-14, 1.0794052144472076e-14, 1.1194249078712264e-14, 1.1612588509782626e-14, 1.2049810001070362e-14, 1.250668121634998e-14, 1.298400927424491e-14, 1.3482624896129832e-14, 1.4003394588679079e-14, 1.454719986000163e-14, 1.5114963256523658e-14, 1.5707659531944615e-14, 1.632625870190317e-14, 1.697179307970506e-14, 1.764532084636262e-14, 1.8347939333988906e-14, 1.908077163498384e-14, 1.984499059543755e-14, 2.0641804931666597e-14, 2.147246008891563e-14, 2.2338237352747063e-14, 2.324047627892299e-14, 2.4180532677173117e-14, 2.5159826726124397e-14, 2.6179820615584145e-14, 2.7242004568193423e-14, 2.8347930842290704e-14, 2.9499200365585715e-14, 3.0697442849207374e-14, 3.1944361472833064e-14, 3.324169347569044e-14, 3.45912386930156e-14, 3.5994818201308755e-14, 3.745436774486468e-14, 3.8971807521387234e-14, 4.0549165188971277e-14, 4.2188488475644316e-14, 4.389190193536629e-14, 4.566159491976969e-14, 4.7499813295100106e-14, 4.940883450162332e-14, 5.139105268803213e-14, 5.3448861577692956e-14, 5.558476881989731e-14, 5.780133234912602e-14, 6.010117898462186e-14, 6.248697674072192e-14, 6.496150745762551e-14, 6.752760392270148e-14, 7.018815143044108e-14, 7.294613045933987e-14, 7.580458575917451e-14, 7.876664922330422e-14, 8.183553636882609e-14, 8.501448946683404e-14, 8.830690767763648e-14, 9.171619509593978e-14, 9.524589575390224e-14, 9.889959899340152e-14, 1.026810033317655e-13, 1.0659388170083996e-13, 1.1064210040594633e-13, 1.1482957768975455e-13, 1.191604263955494e-13, 1.236387161143534e-13, 1.2826871892847862e-13, 1.3305471714900517e-13, 1.3800116949518016e-13, 1.431125523856669e-13, 1.4839356259847617e-13, 1.5384882703192326e-13, 1.594832136215546e-13, 1.6530168089338723e-13, 1.7130919767565885e-13, 1.7751098872999334e-13, 1.839122516755056e-13, 1.9051841125474487e-13, 1.973348955639204e-13, 2.0436735650253985e-13, 2.1162150393581113e-13, 2.1910317210552266e-13, 2.268183570159189e-13, 2.347731394342389e-13, 2.42973753576938e-13, 2.5142651624873177e-13, 2.601379492984406e-13, 2.6911466891680737e-13, 2.7836348769631755e-13, 2.8789128147130593e-13, 2.9770508200142537e-13, 3.0781204732621077e-13, 3.1821971440813323e-13, 3.2893539606432693e-13, 3.399666755128938e-13, 3.513216423210611e-13, 3.630083613848946e-13, 3.7503463977391584e-13, 3.874086002732217e-13, 4.001392668073334e-13, 4.1323563835906096e-13, 4.267058977839572e-13, 4.4055837420290285e-13, 4.548030072484185e-13, 4.694506152565549e-13, 4.845103563160183e-13, 4.999898197292186e-13, 5.158983001026193e-13, 5.322485207231414e-13, 5.49054051383125e-13, 5.663242273134561e-13, 5.840648794085199e-13, 6.022835853715888e-13, 6.209952780711414e-13, 6.40220133886033e-13, 6.599746916963293e-13, 6.802648236012601e-13, 7.010891281999994e-13, 7.22450256537952e-13, 7.443658923249766e-13, 7.668682346343028e-13, 7.899918905891072e-13, 8.137573469641874e-13, 8.381623271418951e-13, 8.631873384307918e-13, 8.888125717333734e-13, 9.15037474383897e-13, 9.41892006430569e-13, 9.694342083113422e-13, 9.97735521282802e-13, 1.0268602890352196e-12, 1.0568482592553149e-12, 1.0877051557340467e-12, 1.1194040453248751e-12, 1.1518955600112525e-12, 1.1851222218364071e-12, 1.2190325834561406e-12, 1.2535918895317454e-12, 1.2887870346181655e-12, 1.3246264746772267e-12, 1.3611355572008749e-12, 1.3983494814187504e-12, 1.4363055303292818e-12, 1.475035651434237e-12, 1.5145608763466656e-12, 1.5548867063177498e-12, 1.596001468204751e-12, 1.6378777662889893e-12, 1.6804773676763206e-12, 1.7237638410598153e-12, 1.7677252231733213e-12, 1.8124124018325859e-12, 1.8579997070301597e-12, 1.904872569880946e-12, 1.9537421601369737e-12, 2.0057748381693404e-12, 2.062698817989176e-12, 2.1268144568320858e-12, 2.2007845331348496e-12, 2.2870381201957427e-12, 2.386620734396069e-12, 2.4974279045422343e-12, 2.6120517184829e-12, 2.7160093405276623e-12, 2.7878382760063934e-12, 2.803140961217999e-12, 2.7444549497747937e-12, 2.6168628823555564e-12, 2.4648316499724573e-12, 2.379496538364728e-12, 2.480896607175889e-12, 2.86314240422994e-12, 3.509476391711462e-12, 4.21908538645438e-12, 4.621400560112706e-12, 4.347970652813228e-12, 3.3448221026091085e-12, 2.143766273303476e-12, 1.7770056283072234e-12, 3.117717798946193e-12, 5.895764289076865e-12, 8.260316409908862e-12, 7.85734285165223e-12, 4.268520413899425e-12, 6.934095229413927e-13, 2.042498819273273e-12, 9.47830740993205e-12, 1.6773439944804237e-11, 1.5220708526044433e-11, 5.295290518843688e-12, 8.138390292927824e-13, 1.3809700698796403e-11, 3.389170367004027e-11, 3.5301285704604604e-11, 1.5491706826087528e-11, 1.0991489218023113e-11, 4.6612237973059096e-11, 8.231673916050797e-11, 6.606149769544988e-11, 3.7378022085907165e-11, 8.249926817802868e-11, 1.6565922633806482e-10, 1.6242489871732988e-10, 1.1494005287210465e-10, 1.9817667319098405e-10, 3.467267369793776e-10, 3.3351255741199273e-10, 2.9613375840294666e-10, 5.102388265677765e-10, 7.06867430741603e-10, 6.321486450594172e-10, 7.682331778476286e-10, 1.2073917070319995e-09, 1.2762991826787548e-09, 1.307123512249394e-09, 1.951448781572547e-09, 2.297809529670564e-09, 2.2940710590442568e-09, 3.170705811161846e-09, 3.8551256984159235e-09, 3.912643945729873e-09, 5.179773670591201e-09, 6.190638369688489e-09, 6.4358517040451965e-09, 8.382240676484088e-09, 9.5773464558687e-09, 1.0321329095038666e-08, 1.3217943339795146e-08, 1.4308540997389046e-08, 1.6319036282310946e-08, 1.9919269653824806e-08, 2.0961274972114047e-08, 2.5265743374410298e-08, 2.832781902787751e-08, 3.095036524350939e-08, 3.698386366715348e-08, 3.8993644699141945e-08, 4.564223614422688e-08, 4.993319314266384e-08, 5.486597628867989e-08, 6.265344758070061e-08, 6.59550118827662e-08, 7.59752525037799e-08, 7.946116314025916e-08, 8.952867202608365e-08, 9.492012985488826e-08, 1.0346437054912038e-07, 1.1137698218552119e-07, 1.1785087375807427e-07, 1.2786625728399206e-07, 1.3236693830050391e-07, 1.4356063508869676e-07, 1.4632921543941785e-07, 1.577228729252484e-07, 1.5887476809116386e-07, 1.6964926446016964e-07, 1.6917019907644804e-07, 1.7869548904088295e-07, 1.766152650980566e-07, 1.8439958918121878e-07, 1.810498304222779e-07, 1.8669674137777477e-07, 1.8296571546172528e-07, 1.862262580727629e-07, 1.8370767429666892e-07, 1.847232611406441e-07, 1.8565423071095463e-07, 1.8544501839318548e-07, 1.923955474473759e-07, 1.935415812168709e-07, 2.0890952229093453e-07, 2.1629895837169789e-07, 2.417001265735272e-07, 2.6308243732722227e-07, 2.9916626323625755e-07, 3.442217916045567e-07, 3.930248090296172e-07, 4.68255291251829e-07, 5.396283292774886e-07, 6.414097667304851e-07, 7.542478328763029e-07, 8.761911439799899e-07, 1.0378379470993228e-06, 1.195735506704418e-06, 1.3847188476469836e-06, 1.6039330036709828e-06, 1.8150087376679158e-06, 2.070046875186146e-06, 2.340154542770881e-06, 2.599073319070423e-06, 2.9027786326244072e-06, 3.2082018541648324e-06, 3.491430514595615e-06, 3.8105757756453373e-06, 4.1236727894407225e-06, 4.3941601476268245e-06, 4.681114884120483e-06, 4.96344670723446e-06, 5.1831520634998384e-06, 5.385112706964402e-06, 5.589421199568289e-06, 5.732313444870107e-06, 5.81479105696666e-06, 5.891028632076756e-06, 5.938143761298278e-06, 5.909559933361441e-06, 5.836158229266227e-06, 5.757626149350495e-06, 5.645482777748854e-06, 5.46990416704007e-06, 5.261572943631461e-06, 5.0555412131259805e-06, 4.836391076651632e-06, 4.57817647145224e-06, 4.2952139819072635e-06, 4.0204383081546235e-06, 3.759129208854948e-06, 3.491506983823085e-06, 3.20964195003278e-06, 2.9302996088497744e-06, 2.672480206819877e-06, 2.436549780958655e-06, 2.2097824286523155e-06, 1.985065521664747e-06, 1.7685541181480888e-06, 1.5712272780119956e-06, 1.397464754346048e-06, 1.242581462701761e-06, 1.0989779264884724e-06, 9.629330945189495e-07, 8.362004802365772e-07, 7.228189789884889e-07, 6.251207176282129e-07, 5.420797726347731e-07, 4.703473803525347e-07, 4.063948695814953e-07, 3.4808144783208037e-07, 2.949589081690073e-07, 2.4761439213460595e-07, 2.067502973760342e-07, 1.7254938175236685e-07, 1.445074596976505e-07, 1.2162384827023015e-07, 1.0273007686799358e-07, 8.677441753152547e-08, 7.297639982708162e-08, 6.085128495758215e-08, 5.015009881489702e-08, 4.076827335963655e-08, 3.266172436557734e-08, 2.5789135707852057e-08, 2.008311102846788e-08, 1.544384831687682e-08, 1.1746236213452937e-08, 8.85233115598703e-09, 6.623789219533728e-09, 4.9314526128317674e-09, 3.6612719714965633e-09, 2.71690146083827e-09, 2.0198095856696854e-09, 1.5078230432246112e-09, 1.132877450403226e-09, 8.585290781958555e-10, 6.575747142306411e-10, 5.099592932268562e-10, 4.010384193007463e-10, 3.2019367361811537e-10, 2.5976255465079066e-10, 2.14230824909057e-10, 1.7963405613909538e-10, 1.5312038369611103e-10, 1.3263453320454154e-10, 1.1669123554421607e-10, 1.0421380144009088e-10, 9.441951577841612e-11, 8.67385992858605e-11, 8.07571686640248e-11, 7.617719292526881e-11, 7.278883985957433e-11, 7.045173389345365e-11, 6.908307111533236e-11, 6.865103526687775e-11, 6.917280522887809e-11, 7.071688478238755e-11, 7.340997577787448e-11, 7.744900783862749e-11, 8.311959871742049e-11, 9.082288256891484e-11, 1.0111305797073225e-10, 1.1474970619626158e-10, 1.3276965709284495e-10, 1.5658520300008182e-10, 1.8811760441937962e-10, 2.2997777457226675e-10, 2.8570911149779285e-10, 3.6011205980452475e-10, 4.596724542003266e-10, 5.931198018849923e-10, 7.721392266734583e-10, 1.0122504827899602e-09, 1.3338435291516554e-09, 1.7633072876833511e-09, 2.3341059526396114e-09, 3.0875336258160434e-09, 4.0727379860393886e-09, 5.345501833847866e-09, 6.965322636464964e-09, 8.990716846735987e-09, 1.1473607385867606e-08, 1.445520635346032e-08, 1.7967734846162254e-08, 2.204767549146703e-08, 2.6765301747177618e-08, 3.2269840111970965e-08, 3.883864636519635e-08, 4.690466266130824e-08, 5.7027601804749e-08, 6.978453880907616e-08, 8.559708356794252e-08, 1.0457995784483421e-07, 1.2655175311914674e-07, 1.513242962052969e-07, 1.7922601731492571e-07, 2.1155435837548626e-07, 2.504854530197519e-07, 2.981745242308471e-07, 3.554547331496499e-07, 4.2127898295683646e-07, 4.93974608800016e-07, 5.739125866345139e-07, 6.651673639193363e-07, 7.735221959504807e-07, 9.01454205187615e-07, 1.0452866128576299e-06, 1.1995399037602152e-06, 1.3656106983439193e-06, 1.5537345751184106e-06, 1.7720951834420808e-06, 2.01484609988913e-06, 2.268322328707546e-06, 2.532166977559542e-06, 2.8239815339425823e-06, 3.1527308129281197e-06, 3.498992110442073e-06, 3.8422670806984215e-06, 4.197400115334292e-06, 4.589308836126171e-06, 4.999236111862973e-06, 5.388521406315998e-06, 5.770320344318307e-06, 6.1822141626169375e-06, 6.596563081312596e-06, 6.9630207160852855e-06, 7.313207047001853e-06, 7.686149426577085e-06, 8.02231879246179e-06, 8.28978040417096e-06, 8.559889868313414e-06, 8.823602815593158e-06, 8.999308526799694e-06, 9.141204421902848e-06, 9.29698574041434e-06, 9.370198337345615e-06, 9.384399772885465e-06, 9.42309654159113e-06, 9.388973251100502e-06, 9.290374528973941e-06, 9.225641923445125e-06, 9.08965330316286e-06, 8.9041623848988e-06, 8.759868675138061e-06, 8.535764544386636e-06, 8.29923638246053e-06, 8.094605619601837e-06, 7.805896072612855e-06, 7.556387806751054e-06, 7.2962277934659995e-06, 6.985474157418018e-06, 6.7391996103274204e-06, 6.429867513003346e-06, 6.150669604046169e-06, 5.882532314765874e-06, 5.573637941374958e-06, 5.331038497386586e-06, 5.030417722397543e-06, 4.7849055462377614e-06, 4.519663102964377e-06, 4.262938689588917e-06, 4.0354209075614525e-06, 3.777511631469357e-06, 3.5771843701516978e-06, 3.331924959032901e-06, 3.1485949391366003e-06, 2.924735161762587e-06, 2.7534620410735456e-06, 2.5535715262226556e-06, 2.393757217686658e-06, 2.2165227416009293e-06, 2.0695658195781697e-06, 1.9121030946007406e-06, 1.7797310772960537e-06, 1.6389170061416336e-06, 1.5224094910376022e-06, 1.395494448675954e-06, 1.2953367620734715e-06, 1.1803396990029486e-06, 1.0958844985520286e-06, 9.92064804566759e-07, 9.210927067308756e-07, 8.293975114912601e-07, 7.679253107168023e-07, 6.908258800356691e-07, 6.339382185122299e-07, 5.738417583915712e-07, 5.181408352166931e-07, 4.743753009493369e-07, 4.2106039307009725e-07, 3.876889580735523e-07, 3.428234053578566e-07, 3.112440691187698e-07, 2.8010991623379967e-07, 2.468424015725469e-07, 2.263206794456312e-07, 1.9732833944290965e-07, 1.7772776895053952e-07, 1.5963196726927728e-07, 1.3793698181667612e-07, 1.2603536038257867e-07, 1.0997804580733484e-07, 9.575117890867784e-08, 8.745082807158267e-08, 7.461817954964308e-08, 6.554075525004734e-08, 5.950675001967625e-08, 4.999268544522199e-08, 4.397599901053408e-08, 3.986091801142003e-08, 3.310954813847193e-08, 2.880412753259877e-08, 2.6297070934560584e-08, 2.1773834122718197e-08, 1.8380202098325032e-08, 1.6954098039342912e-08, 1.4325910467768687e-08, 1.153594250470905e-08, 1.0480101122251866e-08, 9.367864557623476e-09, 7.3818861344519886e-09, 6.164591532500186e-09, 5.78985260616869e-09, 4.919328408890157e-09, 3.735227493658179e-09, 3.203950922451074e-09, 3.0574176551908285e-09, 2.551084077977518e-09, 1.8678989917267445e-09, 1.5587708822372624e-09, 1.5272705698584798e-09, 1.3372541786442257e-09, 9.621256610609888e-10, 7.065160591763978e-10, 6.732559480741413e-10, 6.708812364609707e-10, 5.448551558263753e-10, 3.6010417300708266e-10, 2.546759961803167e-10, 2.5311552620720126e-10, 2.702875241549896e-10, 2.3453441484779286e-10, 1.559151300595316e-10, 8.950966536532167e-11, 6.834159572984947e-11, 8.01062611890803e-11, 9.187726867017321e-11, 8.314696990518446e-11, 5.699130115393766e-11, 2.938657874637403e-11, 1.3403961775645689e-11, 1.149869430836237e-11, 1.7673051670190494e-11, 2.395477221918187e-11, 2.5420556788778755e-11, 2.1514426636573246e-11, 1.4578320748693857e-11, 7.601034324007513e-12, 2.6418696908773875e-12, 3.4977966242747554e-13, 2.781019029292196e-13, 1.486714967572284e-12, 3.0546896677690747e-12, 4.3531373652902024e-12, 5.097403821780549e-12, 5.269449458834787e-12, 4.9999991366165214e-12, 4.466781130126044e-12, 3.830290084719364e-12, 3.205600719611354e-12, 2.6590297894928862e-12, 2.2175647286192286e-12, 1.8821087551571965e-12, 1.6394637385591926e-12, 1.471049354779844e-12, 1.3582292533363346e-12, 1.284956573302224e-12, 1.238647218312541e-12, 1.2100617316730807e-12, 1.192740697890509e-12, 1.1823131585347918e-12, 1.1758339271966059e-12, 1.171222056837745e-12, 1.166841339217448e-12, 1.1612357055663566e-12, 1.1530059616830762e-12, 1.1407948865335302e-12, 1.123357787238796e-12, 1.0997145392930597e-12, 1.069375091207171e-12, 1.0325879312657196e-12, 9.905245256128107e-13, 9.453026711150008e-13, 8.997860889460585e-13, 8.571514440299341e-13, 8.202624449647937e-13, 7.909662280227403e-13, 7.695119498131754e-13, 7.543436765480307e-13, 7.42456560359205e-13, 7.303117493468816e-13, 7.150461562830992e-13, 6.955104849518912e-13, 6.72654068595565e-13, 6.489900919921041e-13, 6.273038496654821e-13, 6.092154078490876e-13, 5.94401653235438e-13, 5.809784065965767e-13, 5.668337870804106e-13, 5.510278207894759e-13, 5.342705981258263e-13, 5.181488718642431e-13, 5.037520575988028e-13, 4.908531792695075e-13, 4.783135300443071e-13, 4.65257857836749e-13, 4.518425106762792e-13, 4.3889412200456263e-13, 4.2691099826837864e-13, 4.1557865211687576e-13, 4.042806025139244e-13, 3.9287328607697343e-13, 3.8174567099631375e-13, 3.7119634678011756e-13, 3.610514770935376e-13, 3.50999671398625e-13, 3.410504960652836e-13, 3.314311344990601e-13, 3.2218100384805523e-13, 3.131271919225957e-13, 3.042032783266597e-13, 2.955196971694542e-13, 2.8712022848206346e-13, 2.7891365225243205e-13, 2.7086270095580135e-13, 2.6302708029074047e-13, 2.554147911805223e-13, 2.47971773028135e-13, 2.406964478905075e-13, 2.336182168081202e-13, 2.2671894369809837e-13, 2.1997628763509029e-13, 2.1340397616090058e-13, 2.070021959085523e-13, 2.0075306711726127e-13, 1.9465849898130104e-13, 1.8872140004051716e-13, 1.8293067735769893e-13, 1.7728442049200607e-13, 1.7178386466620532e-13, 1.664218489345251e-13, 1.6119616371498498e-13, 1.5610615821726709e-13, 1.511468609591892e-13, 1.463163446561625e-13, 1.416128281932069e-13, 1.3703262286736298e-13, 1.3257404229416926e-13, 1.282346902616213e-13, 1.2401185630460183e-13, 1.1990367508231916e-13, 1.1590778225168072e-13, 1.1202186108344353e-13, 1.0824406058550444e-13, 1.0457206925276083e-13, 1.0100389815822181e-13, 9.753758805869779e-14, 9.417101608732049e-14, 9.090238964171587e-14, 8.772961552182815e-14, 8.46508690077194e-14, 8.166428916020476e-14, 7.876796821769738e-14, 7.59601348777146e-14, 7.323892405283916e-14, 7.060262875094688e-14, 6.804939078880818e-14, 6.557756824307448e-14, 6.318534403265272e-14, 6.087110320332057e-14, 5.863308717348578e-14, 5.6469700358330236e-14, 5.4379260761786345e-14, 5.2360203843213944e-14, 5.0410821617210415e-14, 4.85296424900113e-14, 4.6715035972092556e-14, 4.496547474301074e-14, 4.327944813381594e-14, 4.1655463739024345e-14, 4.00920151013671e-14, 3.8587671133884734e-14, 3.714096362035966e-14, 3.575052266279324e-14, 3.441490905982465e-14, 3.31328052228396e-14, 3.190283747961621e-14, 3.07237019806905e-14, 2.959408259422342e-14, 2.8512737838438954e-14, 2.74784215568824e-14, 2.6489925236772685e-14, 2.5546050888097465e-14, 2.464566087856446e-14, 2.3787613512281137e-14, 2.2970826069072852e-14, 2.2194231493804618e-14, 2.1456796576828663e-14, 2.075752693435197e-14, 2.009546560476147e-14, 1.946966687701537e-14, 1.8879240301118685e-14, 1.8323333811188736e-14, 1.7801131535794758e-14, 1.731184123635696e-14, 1.6854732201009918e-14, 1.6429092458920894e-14, 1.603427974341701e-14, 1.566965707020832e-14, 1.5334668870655395e-14, 1.5028787300780623e-14, 1.4751522423482534e-14, 1.450243887461116e-14, 1.4281174579207466e-14, 1.4087377943176377e-14, 1.3920783031072278e-14, 1.3781125631988843e-14, 1.3668281254138047e-14, 1.3582107159028044e-14, 1.3522535793838823e-14, 1.3489586757961779e-14, 1.3483304624915056e-14, 1.3503828921857421e-14, 1.3551336686103974e-14, 1.362609267710566e-14, 1.3728417469763827e-14, 1.3858709706228277e-14, 1.4017442522980824e-14, 1.4205155605321883e-14, 1.4422479640897552e-14, 1.4670116850622555e-14, 1.4948851374375047e-14, 1.525956932433032e-14, 1.560322404544491e-14, 1.5980879252710425e-14, 1.6393687829015868e-14, 1.6842889884969468e-14, 1.7329848123124387e-14, 1.7856031808151606e-14, 1.842299960033217e-14, 1.903244926333268e-14, 1.9686177096303543e-14, 2.038612826762444e-14, 2.113435494194041e-14, 2.193305155139757e-14, 2.2784560178884252e-14, 2.3691359185379226e-14, 2.4656081296973167e-14, 2.5681539432225973e-14, 2.6770676677172306e-14, 2.7926641119634113e-14, 2.9152758576797805e-14, 3.045252265083198e-14, 3.1829664924345367e-14, 3.328811246216588e-14, 3.483199836208628e-14, 3.646573388561411e-14, 3.81939274730923e-14, 4.002145416113817e-14, 4.195347312589594e-14, 4.399546666086912e-14, 4.61531752294733e-14, 4.8432655393731235e-14, 5.084034847342618e-14, 5.3383027701115465e-14, 5.6067861402453346e-14, 5.89024105616444e-14, 6.189467508415643e-14, 6.505315714238596e-14, 6.838677978751578e-14, 7.190505826185997e-14, 7.56180292602351e-14, 7.953632817190246e-14, 8.367125982119985e-14, 8.803479220291347e-14, 9.263962743113742e-14, 9.749929770940163e-14, 1.0262813485629967e-13, 1.0804142567679269e-13, 1.137554449756936e-13, 1.1978750334768078e-13, 1.26156124250564e-13, 1.3288102161210593e-13, 1.3998327835008537e-13, 1.4748550343440679e-13, 1.5541180237821999e-13, 1.637881038625042e-13, 1.72642165440989e-13, 1.8200389762206454e-13, 1.9190531820733414e-13, 2.023811228072908e-13, 2.1346857802454414e-13, 2.2520789432312484e-13, 2.376426652253362e-13, 2.5082001203685463e-13, 2.6479108017337485e-13, 2.7961140757475596e-13, 2.953412952884581e-13, 3.120465864137859e-13, 3.297990982391565e-13, 3.4867729122819686e-13, 3.687671060134135e-13, 3.9016285979716373e-13, 4.1296816358839753e-13, 4.372972656555777e-13, 4.632761657061729e-13, 4.910442656752989e-13, 5.207561534088052e-13, 5.525835027968341e-13, 5.867177192324686e-13, 6.233723248807857e-13, 6.627865747868477e-13, 7.052290350156022e-13, 7.510021820310826e-13, 8.00447609830762e-13, 8.539523532635956e-13, 9.119564044212404e-13, 9.74961729889761e-13, 1.0435433401501624e-12, 1.1183618367060962e-12, 1.200180258236062e-12, 1.289883105949264e-12, 1.388500685377637e-12, 1.4972391918008871e-12, 1.6175182882832685e-12, 1.7510178913261697e-12, 1.8997389935316487e-12, 2.0660797422937644e-12, 2.2529344750584163e-12, 2.4638246227297177e-12, 2.7030681638722864e-12, 2.9760096421186697e-12, 3.289329921718137e-12, 3.651472214897835e-12, 4.073238155925681e-12, 4.56863716722228e-12, 5.156123147853538e-12, 5.860444254543728e-12, 6.715496593169237e-12, 7.768918456233013e-12, 9.089941097602258e-12, 1.0784178822880707e-11, 1.3027157491940419e-11, 1.6179089152714366e-11, 2.2329798927896484e-11, 1.0541608831358913e-11, 5.060129144627051e-10, 8.962236892259308e-10, 4.182048218048066e-09, 1.2574662708319928e-08, 2.5566951069185106e-08, 4.052312743577995e-08, 5.420807916878948e-08, 6.408030706293046e-08, 6.910013021069398e-08, 6.956079522356287e-08, 6.670198213811472e-08, 6.18832477648367e-08, 5.589038492462285e-08, 4.880825656620541e-08, 4.0386237831383293e-08, 3.1072064969090986e-08, 2.2251476378961404e-08, 1.550183159288738e-08, 1.1208107873254577e-08, 8.321005064099333e-09, 5.721406441115018e-09, 3.415012490806796e-09, 2.0006078045723772e-09, 1.3926103793193173e-09, 9.457349505873736e-10, 4.686960478937175e-10, 2.1892476415461778e-10, 1.732016872410862e-10, 1.0379126957517235e-10, 2.5997190281123245e-11, 1.8714105696256075e-11, 1.905258830949725e-11, 2.634927466496071e-12, 1.549546172493226e-12, 3.4659159445161002e-12, 1.0696536534704971e-12, 1.2056143882450957e-12, 9.659331384836677e-13, 1.3776110325407425e-12, 9.359650423838814e-13, 7.067338929003846e-13, 1.2481135794903125e-12, 4.891111162601186e-13, 8.681465285662901e-13, 7.100858590374923e-13, 4.886647115883778e-13, 7.250141183498259e-13, 4.003641288128368e-13, 5.702049729104378e-13, 4.102524867666082e-13, 4.2940431449177184e-13, 3.9504953933377536e-13, 3.460268772356338e-13, 3.5185693891591235e-13, 2.965308063728318e-13, 3.0271005517820083e-13, 2.599113762244923e-13, 2.5861913237982937e-13, 2.2812695919131655e-13, 2.2150264449018516e-13, 1.9942528594679146e-13, 1.9033585826797312e-13, 1.7365514383012581e-13, 1.638504249254801e-13, 1.5075084033572664e-13, 1.411149978850802e-13, 1.3051091809303044e-13, 1.21487230519537e-13, 1.1266846078909701e-13, 1.0449019084290567e-13, 9.696396792512116e-14, 8.973358619070166e-14, 8.317484299646336e-14, 7.688332293655589e-14, 7.11089697349555e-14, 6.566189890362236e-14, 6.058419034580741e-14, 5.585361354798159e-14, 5.14180395739973e-14, 4.7293555508464774e-14, 4.343787223298882e-14, 3.984367895598389e-14, 3.649639059517214e-14, 3.3375852514213107e-14, 3.047288786868997e-14, 2.7772695565343178e-14, 2.5262753253894426e-14, 2.2932818823039646e-14, 2.0771404781805052e-14, 1.8768583474960663e-14, 1.691513769030937e-14, 1.5201937125159582e-14, 1.3620655296517166e-14, 1.2163460755933397e-14, 1.0822842548804406e-14, 9.591820336377267e-15, 8.463775805414025e-15, 7.432451011747188e-15, 6.491956246839536e-15, 5.636733301170339e-15, 4.8615190621033654e-15, 4.161355121283982e-15, 3.5315403488724225e-15, 2.9676501104830755e-15, 2.4654862166103223e-15, 2.0210887015859663e-15, 1.6307180592444562e-15, 1.290829488884434e-15, 9.980780692814441e-16, 7.492986519423527e-16, 5.415035437043665e-16, 3.718668328615636e-16, 2.377201770916618e-16, 1.3653820732586795e-16, 6.594162705976965e-17, 2.3680353948354968e-17, 7.632697575350978e-18, 1.5795377662082486e-17, 4.628113485721359e-17, 9.730872375103276e-17, 1.6720259090128084e-16, 2.543828474056359e-16, 3.5736712174504606e-16, 4.747582924425408e-16, 6.052442785444317e-16, 7.47597327592557e-16, 9.006598593595396e-16, 1.0633622813752295e-15, 1.2346840838240019e-15, 1.4136944100738578e-15, 1.5995046483652678e-15], "born": 1.4017833628684249e-05}, "strang_0.05": {"err": 0.0003017946347471414, "inband": 0.0003017946343427262, "alias": 1.562372151166995e-08, "born": 5.855072104724051e-11}, "strang_0.025": {"err": 7.534966578971985e-05, "inband": 7.534966578971985e-05, "alias": 2.8730269559410743e-13, "born": 6.030884042171232e-19}, "yoshida_0.4": {"err": 0.1006163067100875, "inband": 0.008973751962673929, "alias": 0.10021533291712804, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [6.6457025755087776e-12, 5.0715607534845455e-12, 2.4771079530904784e-11, 1.5514387969408056e-11, 3.2614347905198887e-12, 1.805202851403254e-10, 1.6709992852581497e-10, 8.727561027766529e-10, 8.202491475228468e-11, 2.0899563792931904e-09, 5.559276193893396e-10, 5.963720294423532e-10, 2.702035790518055e-09, 3.6198550069044497e-09, 4.006013681122217e-09, 2.885603507934695e-09, 1.4261650719470777e-09, 6.907446602540146e-10, 8.242234417089633e-12, 4.252579116523289e-11, 3.1710349072660625e-11, 2.483724940056765e-11, 1.9997550911599803e-11, 1.6388351564172927e-11, 1.3582070385515114e-11, 1.1328874342079727e-11, 9.473492184277013e-12, 7.914895509165872e-12, 6.584660146952465e-12, 5.4366082134769116e-12, 4.436102509975283e-12, 3.5622198214363343e-12, 2.7990755305705615e-12, 2.1340329840379196e-12, 1.561976448242059e-12, 1.0779266910335208e-12, 6.734494820534838e-13, 3.623344022218984e-13, 1.4270550581969471e-13, 2.8425130523211085e-14, 5.090892621678278e-14, 1.8440227257801055e-13, 4.3379581839037055e-13, 1.1062907733350197e-12, 1.2253828335516662e-12, 2.7974118385713755e-12, 3.1009445372968517e-12, 5.76787497135439e-12, 3.540413360541411e-12, 1.5529565405361272e-11, 7.507841398731864e-12, 1.8668146072850147e-11, 3.065325867485506e-12, 1.0242341952116968e-10, 5.6858661030685086e-11, 2.961287076581589e-11, 4.6872781449176784e-11, 2.601809919593733e-10, 1.629017769376246e-09, 7.882253377618334e-10, 5.535102189870513e-10, 4.996188063125768e-09, 8.019413587130334e-09, 5.308540863020697e-09, 3.938112696103455e-09, 9.65286551005243e-09, 1.509837777745299e-08, 1.7768767092341848e-08, 1.886844617834498e-08, 1.5223944660642788e-08, 7.230835237317927e-09, 8.054438795249529e-10, 7.885376033717446e-11, 6.439621830058254e-11, 4.674716719207798e-11, 3.53708802923983e-11, 2.7294911681691946e-11, 2.1328696707872875e-11, 1.6804452014607474e-11, 1.3308122824551809e-11, 1.0567793962001043e-11, 8.397807698854475e-12, 6.666972437849268e-12, 5.2810522135677864e-12, 4.1678603124156984e-12, 3.280050065965094e-12, 2.571827471010592e-12, 2.0201011987664626e-12, 1.5978320282367366e-12, 1.27538836525591e-12, 1.0645499526628888e-12, 9.108272190443156e-13, 8.564963473355582e-13, 9.035965335588385e-13, 9.564440579446643e-13, 1.2654947544625437e-12, 1.5621855044443492e-12, 1.7199463154298394e-12, 2.731772655697603e-12, 3.1298486515556105e-12, 2.6938336623620936e-12, 4.8652786897681645e-12, 7.381894894697998e-12, 3.2230280808821104e-12, 5.046263903589624e-12, 1.843607962464902e-11, 1.961007715442796e-11, 2.4844061961128066e-12, 2.2740883073228806e-11, 1.0781474874998172e-10, 1.5719149459188136e-10, 1.3797231510190068e-10, 1.963123090425456e-10, 7.008642490780618e-10, 1.7841806236876467e-09, 2.9366982884465056e-09, 4.693486612026373e-09, 7.873989458993143e-09, 1.3095027063432628e-08, 2.2256681099166716e-08, 3.55377488094953e-08, 6.013751361223431e-08, 1.1546720779596986e-07, 1.961922571662957e-07, 2.742510792325225e-07, 3.429916103061176e-07, 3.781538004303409e-07, 3.797328225650056e-07, 2.8605319571956343e-07, 1.5114202252284508e-07, 6.815223383252094e-08, 1.2177084859998253e-08, 2.2143772942136409e-10, 7.992552809149167e-11, 5.663240534588447e-11, 4.4439171324138856e-11, 3.634838785661434e-11, 3.0447768320792306e-11, 2.5915487021736702e-11, 2.231353032023681e-11, 1.937840991806328e-11, 1.6938538066678617e-11, 1.4875784444932952e-11, 1.3105691891399223e-11, 1.1568124605270528e-11, 1.021919157647572e-11, 9.02663249561325e-12, 7.96739848183119e-12, 7.01610609235227e-12, 6.152205659971581e-12, 5.358272069823774e-12, 4.612869155216347e-12, 3.908408251071681e-12, 3.2630459545148725e-12, 2.668400246188601e-12, 2.144663045524939e-12, 1.7328997838022398e-12, 1.4166863067822023e-12, 1.1596126101704862e-12, 1.0191535682181483e-12, 1.0017262313565585e-12, 1.0053794574318975e-12, 1.133016152653553e-12, 1.6628305602328474e-12, 3.151885463411782e-12, 5.8271098755670345e-12, 9.808707838331197e-12, 1.9309822113612717e-11, 4.0840911157265905e-11, 7.979225337773755e-11, 1.3417479353688647e-10, 2.4061801246739236e-10, 5.172817890893353e-10, 9.85527242724045e-10, 1.7113317987842766e-09, 3.0979595235323936e-09, 6.588953810426762e-09, 1.3085565278621518e-08, 2.197720414079778e-08, 3.854747459119198e-08, 7.244160062399289e-08, 1.299701718587047e-07, 1.9592694488972673e-07, 3.009884349036997e-07, 5.55532308127249e-07, 9.724403452556415e-07, 1.4820761444888854e-06, 2.124531106439696e-06, 3.349691695142955e-06, 4.961064705019949e-06, 6.540322601732137e-06, 8.495902210830688e-06, 1.0150205553225533e-05, 1.0657927982753472e-05, 9.890821818663062e-06, 7.696741670966454e-06, 4.8458341274064675e-06, 2.2812193405147992e-06, 7.044268480137575e-07, 5.901783882297876e-08, 8.325097607078851e-10, 2.733328686018063e-10, 1.5838276188517754e-10, 1.1007222226601682e-10, 8.323154054990629e-11, 6.595730407083829e-11, 5.3808206628090044e-11, 4.4750140929025465e-11, 3.7716216258820174e-11, 3.209022620668798e-11, 2.7488592423257193e-11, 2.365646084655468e-11, 2.0415776315432955e-11, 1.764244122043198e-11, 1.5255294440846652e-11, 1.3199847398878016e-11, 1.142051309064108e-11, 9.841637406849038e-12, 8.39732270496003e-12, 7.106195793596637e-12, 6.0684515851063e-12, 5.280155611059588e-12, 4.482036372058122e-12, 3.4571762611107004e-12, 2.5718902163272116e-12, 2.430214492347229e-12, 2.541550308915563e-12, 1.6009743813820754e-12, 3.4270587341676015e-13, 1.2805097048284146e-12, 2.9288699511018048e-12, 1.489778560822321e-12, 1.8518079865198176e-12, 9.43015709712239e-12, 1.2906471325139569e-11, 1.5543176775258728e-11, 4.7531300485403914e-11, 8.669698367975921e-11, 1.1228762972814007e-10, 2.5264736016249227e-10, 4.971640106090451e-10, 7.206526690386999e-10, 1.3586196606591357e-09, 2.6235030536647464e-09, 4.000350297495826e-09, 7.239903273787774e-09, 1.2899586926993041e-08, 2.0550577093406705e-08, 3.581364617587241e-08, 6.108289749904712e-08, 9.701304048184727e-08, 1.6847691688278371e-07, 2.6767688761567305e-07, 4.41398764948444e-07, 7.171220873407251e-07, 1.1350018515122027e-06, 1.8336952839384319e-06, 2.852438910857713e-06, 4.502573803228178e-06, 6.892819176001457e-06, 1.0624428526905037e-05, 1.5894512138691123e-05, 2.3845015482501633e-05, 3.46737541770844e-05, 5.026810854018027e-05, 7.040739112783397e-05, 9.748589324712708e-05, 0.00012997708849107745, 0.0001682317887134937, 0.00020820126833819979, 0.0002445803539826081, 0.00026914887530193177, 0.000272679578314948, 0.0002514972333885813, 0.0002063891359699429, 0.00014692598854739952, 8.847250949791912e-05, 4.2910472562278324e-05, 1.4747217546005178e-05, 2.0730696225241684e-06, 2.5163306620721708e-08, 4.487493052341691e-09, 1.8797181991748597e-09, 1.0481086035543837e-09, 6.76227227673795e-10, 4.766970513718204e-10, 3.565154346235432e-10, 2.781484064579378e-10, 2.2401980989856033e-10, 1.848818049925244e-10, 1.556641741023531e-10, 1.3312367976949806e-10, 1.1546129668754038e-10, 1.0118759498949026e-10, 8.96729901972137e-11, 7.998064214360453e-11, 7.209223052465365e-11, 6.512140698584793e-11, 5.955643429120492e-11, 5.430059672674916e-11, 5.026436183254942e-11, 4.628101109586525e-11, 4.3019725416341884e-11, 4.0480278472116434e-11, 3.693356067468443e-11, 3.6552793664386604e-11, 3.174288051923853e-11, 3.342738748515269e-11, 2.8876096458587936e-11, 2.8329610866227084e-11, 3.107964790330627e-11, 2.0048469069435327e-11, 3.518956012187161e-11, 1.961109286285194e-11, 2.465092807290549e-11, 4.454591614024814e-11, 3.651469553911318e-12, 6.13687730816671e-11, 5.29302315693423e-11, 1.3677853564680894e-11, 1.7083626169256158e-10, 1.0848244114798864e-10, 1.419117636110929e-10, 5.278138283435836e-10, 4.5935467581133396e-10, 7.37295900557726e-10, 1.8270552984763884e-09, 2.164419547085003e-09, 3.2036120138426637e-09, 6.585477950513155e-09, 9.411810667932422e-09, 1.3147944179360006e-08, 2.3422300065432954e-08, 3.7204758288134884e-08, 5.251892303350207e-08, 8.228879466574055e-08, 1.3391929594383662e-07, 1.9976423568750932e-07, 2.922964248036971e-07, 4.512925167556289e-07, 6.970891610407674e-07, 1.0314916631804622e-06, 1.5108041349628575e-06, 2.260550217657718e-06, 3.394200094611991e-06, 4.995083328442256e-06, 7.244523322446733e-06, 1.0531637404422908e-05, 1.5388795814531372e-05, 2.2376983605876107e-05, 3.2165487632855754e-05, 4.581682270202058e-05, 6.502693060495586e-05, 9.213632722262195e-05, 0.00013002800854690976, 0.00018219199697990735, 0.0002530920016481897, 0.0003486979006657879, 0.0004769218493364408, 0.0006477912945594341, 0.0008733670028962652, 0.0011674921176962711, 0.0015453821246938673, 0.002022902626598264, 0.002615235259200886, 0.0033345683938527833, 0.004186492253460778, 0.005164949763203508, 0.006245958685967059, 0.0073809865060091, 0.008491896603222554, 0.009470624069835959, 0.010187521524664392, 0.010511390414902715, 0.010340281703413643, 0.00963545913627402, 0.00844504701107996, 0.006904777938640574, 0.005213403282849299, 0.0035919121579176547, 0.002232704379358687, 0.0012291013784631866, 0.0005308680913748562, 0.0001491812263524817, 7.197143368918144e-06, 5.692678883428392e-07, 1.9550138882361222e-07, 1.0006112029236235e-07, 6.158049343268301e-08, 4.219342050185922e-08, 3.101794806247975e-08, 2.3964220082301324e-08, 1.9211103473529314e-08, 1.5845879049648935e-08, 1.3369196986435405e-08, 1.1488717527492488e-08, 1.002380892453731e-08, 8.857845469004758e-09, 7.912724328089759e-09, 7.1344987020765084e-09, 6.4849033112082175e-09, 5.936159826116818e-09, 5.467686348611976e-09, 5.063953143273523e-09, 4.713050505123341e-09, 4.405711610290247e-09, 4.134633329988683e-09, 3.893996790968316e-09, 3.6791250784812963e-09, 3.4862371050787356e-09, 3.3122702400291813e-09, 3.154752376572961e-09, 3.011708285592426e-09, 2.881586416599518e-09, 2.7631913499892833e-09, 2.655604962026751e-09, 2.5580781298187693e-09, 2.4698776682730143e-09, 2.3900853060549068e-09, 2.317371742405978e-09, 2.249810037840473e-09, 2.1848399246142564e-09, 2.119523772282497e-09, 2.051204187653379e-09, 1.978536548370622e-09, 1.902609841166821e-09, 1.8275568807080217e-09, 1.7598941914152304e-09, 1.7061243505947388e-09, 1.6690908805317877e-09, 1.644974577856881e-09, 1.6237092304541224e-09, 1.5945112137854292e-09, 1.5543704337374803e-09, 1.5124771181642504e-09, 1.4827144070902912e-09, 1.464902195573538e-09, 1.431598512460489e-09, 1.3456192244213802e-09, 1.2124401197972302e-09, 1.1210164327197603e-09, 1.1949912011073045e-09, 1.4389466622061096e-09, 1.6221458223398584e-09, 1.4269100287763525e-09, 8.676260304846583e-10, 5.261557354618872e-10, 1.0446669152717324e-09, 2.1326929579793222e-09, 2.4486221365487504e-09, 1.2408561082476533e-09, 3.21299540904007e-11, 1.213312472782853e-09, 4.145215196790984e-09, 4.810972542425549e-09, 1.966829736250118e-09, 1.0517591977025562e-09, 6.27791290117306e-09, 1.1335638266280136e-08, 8.550674003693496e-09, 5.459177452507461e-09, 1.4155000683899054e-08, 2.5319137897890682e-08, 2.2599534946110045e-08, 2.0184082226767843e-08, 3.8847826503435206e-08, 5.613101788427033e-08, 5.113712569028992e-08, 6.11341172010705e-08, 9.976372476980747e-08, 1.1390864308127443e-07, 1.1503975115614168e-07, 1.654975003387174e-07, 2.1273224702935104e-07, 2.1779543834641938e-07, 2.7749194434898233e-07, 3.630324749664056e-07, 3.84423012313257e-07, 4.62770311751225e-07, 5.897751183630348e-07, 6.334218740945364e-07, 7.499561235032479e-07, 9.189378848031048e-07, 9.86798393571961e-07, 1.1686655917779e-06, 1.366803471310183e-06, 1.4694795844519723e-06, 1.7391466040118221e-06, 1.9314307521144426e-06, 2.1096162346193783e-06, 2.4438045357213733e-06, 2.6042555510447255e-06, 2.914717912594086e-06, 3.2050580541041682e-06, 3.400961468244732e-06, 3.789573752351717e-06, 3.955503577664974e-06, 4.2935586417878745e-06, 4.527424481784423e-06, 4.724385104756886e-06, 5.016071694780682e-06, 5.0832615990340484e-06, 5.343283970240475e-06, 5.327925151262288e-06, 5.46658623866925e-06, 5.391726519068062e-06, 5.36069592949157e-06, 5.215537623622408e-06, 5.006754131901876e-06, 4.767376562932398e-06, 4.3985377383073245e-06, 4.051257129027063e-06, 3.5574589904852774e-06, 3.1135800672295454e-06, 2.5481064022148782e-06, 2.051114262601208e-06, 1.490757427040437e-06, 1.0201369260553016e-06, 5.699754143468418e-07, 2.4446367866796315e-07, 3.903331255766818e-08, 1.9597858082895444e-08, 2.2021804631534814e-07, 7.097105390979923e-07, 1.501645646120302e-06, 2.734189816138582e-06, 4.330337900935249e-06, 6.543776139041776e-06, 9.196050607870184e-06, 1.2594659957112356e-05, 1.6592210236283308e-05, 2.133478850846601e-05, 2.6945258645497147e-05, 3.319665794813429e-05, 4.05449895977699e-05, 4.853876530118398e-05, 5.755230947515196e-05, 6.7484959990198e-05, 7.806941451999176e-05, 8.97996800579734e-05, 0.00010203686151433621, 0.00011505684281512951, 0.000128878781458419, 0.00014285472646377752, 0.0001575191664794039, 0.00017238173459018348, 0.00018704090493839036, 0.00020199987681683947, 0.00021648293030663725, 0.0002302868985182669, 0.0002438419627557224, 0.00025628279936607104, 0.0002674561253516324, 0.000277835383340695, 0.00028662329980267385, 0.0002935514381860635, 0.00029924367436815543, 0.0003031931805996626, 0.00030488184798730154, 0.00030498575665144237, 0.0003035861033512778, 0.0003000079690171832, 0.00029457372760775385, 0.00028799945517681247, 0.0002799959362277547, 0.00027024698877938544, 0.0002594190158479103, 0.00024807417923081566, 0.00023591323715233654, 0.0002227869808624969, 0.00020931925052741884, 0.00019603836729829312, 0.0001827658812423989, 0.00016926819968868744, 0.00015588744779093048, 0.00014314311511969823, 0.00013109429745585682, 0.00011945133882726549, 0.00010813681638379896, 9.743891366459161e-05, 8.763913498442494e-05, 7.869788229445203e-05, 7.036876378293614e-05, 6.251411295914728e-05, 5.522573373997123e-05, 4.8671013463446844e-05, 4.289051394168417e-05, 3.775725714988118e-05, 3.309416422772335e-05, 2.8804500317844548e-05, 2.49031920899847e-05, 2.1453007172161044e-05, 1.8482304363052214e-05, 1.5949387236528568e-05, 1.3763679973216935e-05, 1.183233149132144e-05, 1.0095705779638782e-05, 8.535029789385201e-06, 7.157502926760861e-06, 5.974367830088626e-06, 4.985099360636482e-06, 4.172738653248393e-06, 3.508247874881318e-06, 2.9586704170612565e-06, 2.4944451204310004e-06, 2.0934965250869974e-06, 1.741930289503131e-06, 1.4324352041712962e-06, 1.1617822082560905e-06, 9.284862262679115e-07, 7.311738827702551e-07, 5.67754988477356e-07, 4.352340368763785e-07, 3.2990924536662925e-07, 2.477297532185461e-07, 1.8465314030846548e-07, 1.3692086609022013e-07, 1.0122690779580608e-07, 7.478936772923051e-08, 5.5349888983470156e-08, 4.1127985348525134e-08, 3.075306970319432e-08, 2.319040357610565e-08, 1.767094569649104e-08, 1.3630175165252672e-08, 1.0657638262729428e-08, 8.456984584070838e-09, 6.815256998918978e-09, 5.579834492216782e-09, 4.641429575632673e-09, 3.921723130747346e-09, 3.364467345133867e-09, 2.9291341740240575e-09, 2.5864076977235634e-09, 2.3149979793566703e-09, 2.099395562117524e-09, 1.928294164843174e-09, 1.7934866940514588e-09, 1.6890997358300886e-09, 1.6110719024518414e-09, 1.5568134683799952e-09, 1.5250059075709524e-09, 1.5155171595787232e-09, 1.5294219503831694e-09, 1.5691286173120152e-09, 1.6386245921349582e-09, 1.7438649926365742e-09, 1.8933443049304644e-09, 2.0989045900860055e-09, 2.3768560945508625e-09, 2.749507448425164e-09, 3.2472287725673398e-09, 3.911198066803234e-09, 4.797010639484867e-09, 5.979355182425156e-09, 7.55798726788779e-09, 9.665237987568603e-09, 1.2475294253732568e-08, 1.621544774413362e-08, 2.117939087276119e-08, 2.7742407445326505e-08, 3.637784999439122e-08, 4.76735806267316e-08, 6.234605242570789e-08, 8.124864864565306e-08, 1.0537041150136343e-07, 1.3582260221264246e-07, 1.7381539414389213e-07, 2.2063720412852983e-07, 2.776647344119868e-07, 3.4644862045461185e-07, 4.2892640509124567e-07, 5.277930759824692e-07, 6.4699162236659e-07, 7.921716760736415e-07, 9.708458628688176e-07, 1.1919513792023724e-06, 1.4647260664507666e-06, 1.7972900307942863e-06, 2.1959170569698274e-06, 2.6662093945251185e-06, 3.21665534215403e-06, 3.863191757635668e-06, 4.631378886602586e-06, 5.552743448352306e-06, 6.6555502875045945e-06, 7.956503392322243e-06, 9.46304932963084e-06, 1.1189561357853785e-05, 1.3175700219404217e-05, 1.5485525431379675e-05, 1.8178825996266445e-05, 2.1278908443848018e-05, 2.477860962294006e-05, 2.8692007459103538e-05, 3.3094514648629125e-05, 3.808480824437222e-05, 4.369588692575688e-05, 4.987724150563764e-05, 5.660069087792755e-05, 6.394896926685199e-05, 7.202324597506573e-05, 8.077725798182425e-05, 9.006069041038335e-05, 9.984541546726777e-05, 0.00011024030915874026, 0.00012121071605782133, 0.00013250519844582582, 0.00014398873357820147, 0.0001557571331856695, 0.0001677449021339011, 0.00017961254499222187, 0.00019121932787251824, 0.00020268502710665614, 0.00021384939507701486, 0.0002243551459212528, 0.00023422656573210618, 0.00024357485691747313, 0.0002521066142918492, 0.00025967027611128763, 0.0002664993809633785, 0.00027251749092087227, 0.00027749972199442004, 0.00028167510666998323, 0.000285165410700039, 0.0002877682419850499, 0.00028966791971341596, 0.00029111004476355953, 0.0002919302963525817, 0.0002922720284794385, 0.0002924501007261206, 0.0002922819217469856, 0.0002919054752406163, 0.00029166812067057865, 0.00029126485194681833, 0.0002909467553985034, 0.00029097240345562445, 0.00029087361280506345, 0.00029120957291207115, 0.00029179126041890526, 0.00029234313300783443, 0.000293570382858009, 0.00029459364870413593, 0.0002960685883973774, 0.0002977413371594813, 0.00029920669304807693, 0.0003013162707641449, 0.00030275828203732294, 0.00030484464041417576, 0.0003062825110135405, 0.0003079006407217719, 0.00030922430586815007, 0.000310069753553892, 0.0003110330921964118, 0.000310933384691261, 0.0003112361313094424, 0.0003100908947097989, 0.0003094684591306564, 0.0003072029140815138, 0.0003054761392752784, 0.0003020337771525544, 0.0002991124793387649, 0.0002944766806883235, 0.0002903348906942954, 0.00028456135118209465, 0.000279199779013973, 0.0002724466304709885, 0.0002658593924737747, 0.00025839176246827874, 0.00025057184529164505, 0.0002427000905011126, 0.00023372683267844062, 0.00022565020441439387, 0.00021585448224967238, 0.00020747690949568775, 0.00019753615833032593, 0.00018849023826775492, 0.0001791689455141877, 0.00016929098063503024, 0.00016077523033965134, 0.00015073410264871285, 0.0001422931277798158, 0.0001333128537518949, 0.00012429488874601797, 0.0001166281095188318, 0.00010788565254268794, 0.0001003083750958112, 9.317382271168676e-05, 8.536212269967185e-05, 7.90890289114275e-05, 7.265090618060311e-05, 6.602136545701777e-05, 6.090336852669641e-05, 5.534755373222949e-05, 4.989392118541739e-05, 4.579360724618207e-05, 4.1250440012723936e-05, 3.683094543244767e-05, 3.358975507597702e-05, 3.0131289975021496e-05, 2.6568145684122532e-05, 2.399174591984391e-05, 2.157503011134925e-05, 1.8804859158807427e-05, 1.6654705565485147e-05, 1.5058488814708276e-05, 1.3151178247125359e-05, 1.131098454687514e-05, 1.011347592196556e-05, 9.031499416795867e-06, 7.691590964114953e-06, 6.568511112210264e-06, 5.8787141544105726e-06, 5.209769027496131e-06, 4.3667175533043894e-06, 3.6521562507926867e-06, 3.242187770755477e-06, 2.902061247552547e-06, 2.4339246540122917e-06, 1.965748787549069e-06, 1.675119702109983e-06, 1.5164119438955915e-06, 1.332190515976225e-06, 1.0789591719041452e-06, 8.452930545957102e-07, 7.085507649763813e-07, 6.460771805422383e-07, 5.822594458289171e-07, 4.792693042657661e-07, 3.621148623603316e-07, 2.742805635370466e-07, 2.3189801433886877e-07, 2.1768216570195727e-07, 2.033612703732676e-07, 1.7299186010421535e-07, 1.3012409661019712e-07, 8.900263858740899e-08, 6.153285065765247e-08, 5.036004805933558e-08, 5.0046597495873825e-08, 5.237951341010692e-08, 5.116986003777464e-08, 4.4356217050497904e-08, 3.3493835350305814e-08, 2.1774818191967676e-08, 1.2040320873019198e-08, 5.7525906863148945e-09, 2.9668723277392723e-09, 2.828442538485112e-09, 4.160745967823226e-09, 5.916497919022329e-09, 7.404440395750368e-09, 8.309514141910204e-09, 8.596418738525327e-09, 8.384497720117407e-09, 7.8462711668195e-09, 7.147705558050747e-09, 6.421262120094929e-09, 5.756741323830303e-09, 5.203173599598172e-09, 4.778503968666227e-09, 4.4816032572812144e-09, 4.301751625497576e-09, 4.224433660796592e-09, 4.234496232614928e-09, 4.3177621108783395e-09, 4.46179654369605e-09, 4.656237150059142e-09, 4.89290274313006e-09, 5.165810880060908e-09, 5.470977700319936e-09, 5.806116109998589e-09, 6.171343976280165e-09, 6.571558659286649e-09, 7.019440595495097e-09, 7.538359447272432e-09, 8.165880809830363e-09, 8.958525487498542e-09, 9.998131225092564e-09, 1.1401121560256014e-08, 1.3334418430047058e-08, 1.604697797360524e-08, 1.993812361116189e-08, 2.5714592548362524e-08, 3.477770162915703e-08, 5.029528427861655e-08, 8.077474686161233e-08, 1.561080868245764e-07, 4.5413162390078387e-07, 6.130751550229438e-06, 0.00012266395066435018, 0.000382296465719846, 0.0008744026902199206, 0.0016534895568953694, 0.0029662651077015916, 0.005222588908689462, 0.009018367630179528, 0.015081997970336783, 0.024113931939346397, 0.03656775911835285, 0.052462665862527104, 0.0713087925077781, 0.09217150788546219, 0.11383758848720793, 0.13501553471293914, 0.1545108826472727, 0.1713458064336921, 0.18481907124671013, 0.19451768295515473, 0.2002959259854608, 0.20223585113101353, 0.20060000508736636, 0.19578369172253252, 0.18827032631562482, 0.17859032431099653, 0.16728297720213975, 0.15486261628984696, 0.14179346495499814, 0.1284779874386336, 0.11525824650053193, 0.1024216435790359, 0.09020037222178026, 0.07876386808381093, 0.06821688216066212, 0.05861387280759049, 0.049979920470625785, 0.04231616745351966, 0.035588730344781445, 0.02972934506769423, 0.024662128668905745, 0.02032478732878686, 0.016654043769051597, 0.013566298121165027, 0.01097730349278857, 0.008829465523411961, 0.007072888867538, 0.005638094811113219, 0.00446133588484058, 0.0035113342710549203, 0.002757725644600111, 0.0021520407916003565, 0.0016646883035492694, 0.001287391106264276, 0.0009942517793061448, 0.0007578449360610066, 0.000576164450762543, 0.00044057176621666727, 0.0003311863433218672, 0.000247333983583809, 0.0001877384744171377, 0.000139316962807467, 0.00010232292396735831, 7.723282072270968e-05, 5.625197899696404e-05, 4.084429073139516e-05, 3.070168852756058e-05, 2.1808825853262253e-05, 1.5904441901150924e-05, 1.1718791747231464e-05, 8.156084261014032e-06, 6.043963386284357e-06, 4.24215130250128e-06, 3.034096006782984e-06, 2.1736790118135e-06, 1.5022735026122566e-06, 1.1022882313578653e-06, 7.292018791390507e-07, 5.524005178735352e-07, 3.538140703091161e-07, 2.6550317788244874e-07, 1.752742684068714e-07, 1.2313148867100117e-07, 8.644548826788726e-08, 5.651640874448065e-08, 4.157243253842e-08, 2.5833970432333953e-08, 1.983715794543435e-08, 1.1574511845749265e-08, 9.402920749740568e-09, 5.175383822147884e-09, 4.314703101734086e-09, 2.439097967368053e-09, 1.8221476072416e-09, 1.2913644676987943e-09, 6.616029839969908e-10, 7.915083462068187e-10, 1.6735552751949252e-10, 5.485646109746681e-10, 7.827651566229292e-12, 4.496548174418193e-10, 5.82499700231311e-11, 6.715150108335686e-10, 1.1138828445371201e-09, 1.0864511303644112e-08, 1.154872051764364e-06, 6.718347961658632e-06, 1.8780200635157793e-05, 4.499578769903544e-05, 0.00010614182354880296, 0.00023560082403902685, 0.00047427666803482194, 0.0008615174625372963, 0.0013819439694978024, 0.001990153636816974, 0.0026533855146825425, 0.00323891086578219, 0.0037700007538802975, 0.0041475935416590915, 0.004349196585618788, 0.004473611477347569, 0.004350104152652572, 0.004243878785740262, 0.003899977944504097, 0.0036429015603642845, 0.003216232634106124, 0.0028729406772576207, 0.0024754813881201526, 0.0021157325402909643, 0.00179089181405733, 0.0014679365263207068, 0.0012280690221425662, 0.0009719297964589419, 0.000794016518289282, 0.0006223634297220567, 0.0004883255644805117, 0.00037957006542734613, 0.0002952226379771618, 0.00021722785135311798, 0.00017279643333514575, 0.00012434745974723786, 9.19842344750271e-05, 7.127446808373995e-05, 5.0059598075472965e-05, 3.498029851150659e-05, 2.8219679780322055e-05, 1.8892561850357558e-05, 1.2251051841161606e-05, 1.0275057375548972e-05, 7.191241605504644e-06, 3.963021012328976e-06, 3.2427171981268595e-06, 2.6971947575682826e-06, 1.4200340885909274e-06, 8.362646813934504e-07, 8.230759794139804e-07, 5.747981607738744e-07, 2.697438957745533e-07, 1.7802216178532636e-07, 1.5860581212502375e-07, 1.0676305336220109e-07, 6.31938748659844e-08, 3.618376963692008e-08, 2.076142983232934e-08, 1.662896509591359e-08, 1.5538149994940677e-08, 8.905624360493907e-09, 2.9478712639449963e-09, 1.570351456216988e-09, 2.375180214681233e-09, 2.303258710026281e-09, 1.496994031154631e-09, 5.869353210887331e-10, 7.165552206597801e-11, 1.2692584450196703e-10, 5.671001560935669e-10, 9.975827346136273e-10, 1.236701220175213e-09, 1.316433406143664e-09, 1.3602424760540231e-09, 1.4723744116578924e-09, 1.6901278650171162e-09, 2.027038850469077e-09, 2.474047687597384e-09, 3.017664830129013e-09, 1.801044800350718e-07, 1.4917969200654082e-06, 4.952494681416234e-06, 9.794440329065336e-06, 2.2862215747893227e-05, 4.232000081116138e-05, 7.846628607875154e-05, 0.00013401624900969734, 0.0001876881847760076, 0.00024271799905723021, 0.00031665808739947073, 0.0003499913523005609, 0.00033870909683746147, 0.00036365060694359107, 0.00038028484540987806, 0.0003438096814039566, 0.00027485950697221846, 0.0002533724986624561, 0.00024065401641162833, 0.00019195278252703013, 0.0001451305433192821, 0.00012016000596747208, 0.00010692523188131791, 7.91102540794038e-05, 5.379263842302985e-05, 4.1710333565265184e-05, 3.343224739809629e-05, 2.4144976895689374e-05, 1.4842121119406664e-05, 1.0534467255041993e-05, 8.136692520606203e-06, 5.476158597314408e-06, 3.276861448508064e-06, 2.0117667131560876e-06, 1.4919067460554984e-06, 9.813870527958907e-07, 5.297749959251077e-07, 2.9908814065379455e-07, 1.9764547447213314e-07, 1.4224169347932515e-07, 9.103781585538104e-08, 5.690699540594035e-08, 4.7843779369211015e-08, 4.399922243702708e-08, 3.660237379393525e-08, 2.4959257453686124e-08, 1.611471964360234e-08, 1.014913345738588e-08, 4.244089485516329e-09, 8.568987672275177e-10, 4.49325247695727e-11, 4.171826961632479e-10, 1.2680425461783047e-09, 1.8182897655557244e-09, 1.6392974632558211e-09, 1.2191409974377368e-09, 7.932588337602283e-10, 5.646781073959885e-10, 6.552954017421198e-10, 8.469769105420108e-10, 9.920094699335992e-10, 1.0520604977804012e-09, 1.074211036227697e-09, 1.2051446657903635e-09, 1.4864251772239077e-09, 1.8880103993554535e-09, 2.4204640251570586e-09, 3.3660634781586584e-09, 1.8537638980130746e-08, 1.207349769542437e-07, 2.628282427468477e-07, 8.643093849353843e-07, 1.7119004334612982e-06, 2.9059191569745e-06, 5.015416127385118e-06, 7.75302051440744e-06, 1.0440710061038284e-05, 1.0856166576722621e-05, 1.0053195642113953e-05, 1.1113124064683259e-05, 1.249846507519002e-05, 1.2178373364945036e-05, 1.0739569136889174e-05, 8.461528595190489e-06, 7.192470465286097e-06, 6.385455453393442e-06, 4.794876539747548e-06, 3.59745145436328e-06, 2.8953476360125827e-06, 2.202928708091197e-06, 1.44889449163602e-06, 9.564660297973917e-07, 8.72384584078395e-07, 7.230421581037762e-07, 3.392652376270153e-07, 9.757647466634495e-08, 2.5216710857079973e-07, 2.7815734589858623e-07, 5.761134203750027e-08, 1.1374096327527071e-08, 1.1341784161427914e-07, 8.431523974915622e-08, 6.426414456568058e-09, 3.0868964089498876e-08, 3.442196393251199e-08, 6.712792121812557e-09, 4.610922395819239e-09, 5.874094310634771e-09, 1.5463436552597907e-10, 1.3434249463008527e-09, 7.987275350742553e-10, 6.074352704953716e-10, 1.2919258703689258e-09, 4.0441983232580084e-10, 3.3047793062581777e-10, 2.462731751726743e-10, 8.143560566624542e-11, 1.7356798181547127e-10, 1.919487254502953e-10, 2.939183315112153e-10, 4.4189338807219754e-10, 5.547442826423867e-10, 8.17995825445795e-10, 1.1110038891694688e-09, 1.5976949408864776e-09, 2.194975496970454e-09, 3.142396031274273e-09, 7.110383153190065e-09, 1.742184412663929e-08, 6.914782481905223e-08, 1.308073686038128e-07, 2.5004321991408695e-07, 4.2667966595136073e-07, 5.783350277423895e-07, 4.297507407080105e-07, 4.206931271119596e-07, 1.6996615612506345e-06, 2.840543836180121e-06, 1.6295191759864798e-06, 3.434851923210929e-08, 1.2585965366456615e-06, 2.350205147413884e-06, 1.1485977679837953e-06, 2.3108333196337254e-07, 6.998150890478213e-08, 6.976688300285996e-07, 5.49139278262256e-07, 2.1019338972533333e-07, 1.8191176338796636e-08, 1.0711936229973182e-07, 1.1326465177051475e-07, 5.626751626023419e-08, 4.9880900933347e-08, 1.3819000109457925e-08, 1.5470614529219495e-08, 1.9722515986401414e-08, 2.105667895273516e-08, 3.82306601025353e-09, 4.035704688261762e-09, 7.857631963418076e-09, 2.3210866470035205e-09, 2.0337674917563438e-09, 8.07446657563105e-10, 6.215892851437582e-10, 3.9692080323289363e-11, 2.3750169763992915e-10, 1.384866033595682e-10, 2.0328045087239982e-10, 3.621606636363907e-10, 3.9356080158211494e-10, 4.052998252503801e-10, 4.677896477062015e-10, 5.014842758198823e-10, 6.212056607737943e-10, 7.751852029345832e-10, 8.65278597092425e-10, 1.0194258710740796e-09, 1.2308373606594061e-09, 1.500973340862756e-09, 1.8580917313409282e-09, 2.419805056792478e-09, 3.8013719859426055e-09, 5.689285007912867e-09, 9.680651758789995e-09, 4.155682952992455e-08, 7.746476472544132e-08, 5.16465613819015e-08, 1.7268094687353706e-07, 5.7089807643646326e-08, 2.356716222372117e-07, 5.880032348296963e-07, 5.3820999461537016e-08, 7.817610089890805e-07, 6.655755970875643e-08, 2.7055369234253387e-07, 5.6006860467307324e-08, 1.4036349777805347e-07, 2.63301641177956e-07, 1.0365698643375526e-09, 4.422351462237114e-08], "born": 0.1282225614028898}, "yoshida_0.2": {"err": 0.004477382337064744, "inband": 0.002251726135266399, "alias": 0.0038699718350419044, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [1.3311784569075239e-12, 4.468103485360452e-12, 8.274796175768473e-12, 3.2057245245840695e-13, 6.965952119858781e-13, 5.0684359749321005e-11, 3.190703783545933e-11, 2.0728667045730486e-10, 7.941426389187257e-11, 2.6856522599779345e-10, 2.6579412725131306e-10, 9.256295675591634e-11, 6.101078657691187e-10, 3.163717960139329e-10, 2.1967648080352415e-10, 3.4119673711515584e-10, 2.491992446548056e-10, 8.607756288445286e-11, 6.5739211202952905e-12, 4.6158893604814435e-12, 3.7601304584318425e-12, 3.048586141559012e-12, 2.5032354077497816e-12, 2.081661679069358e-12, 1.7501468312460606e-12, 1.4849693269882836e-12, 1.2695510083963626e-12, 1.0921464399775884e-12, 9.442825684327936e-13, 8.197359491675851e-13, 7.138565387700176e-13, 6.231152804877572e-13, 5.447951734991387e-13, 4.767768622428313e-13, 4.173877128381038e-13, 3.6529301441190775e-13, 3.19417239224697e-13, 2.7888569431828956e-13, 2.429811701697367e-13, 2.1111083497076409e-13, 1.82781352334969e-13, 1.575793439474332e-13, 1.3515632713142482e-13, 1.1521688914057768e-13, 9.75093569611477e-14, 8.181812884543813e-14, 6.795789729005336e-14, 5.576862007332941e-14, 4.511164033293008e-14, 3.586647830067306e-14, 2.7928194251972685e-14, 2.1205153713600354e-14, 1.5617277190456845e-14, 1.1094555081059936e-14, 7.575795858084741e-15, 5.0075917536177195e-15, 3.343498482673681e-15, 2.5433039277499756e-15, 2.5724628520636766e-15, 3.401628130904726e-15, 5.006273386427314e-15, 7.366377324141569e-15, 1.0466236365885052e-14, 1.429426986321531e-14, 1.884295569024449e-14, 2.4108734917227644e-14, 3.0092095567732953e-14, 3.6797555873817265e-14, 4.42339049832411e-14, 5.241420633485435e-14, 6.135621932957838e-14, 7.108253699212106e-14, 8.162109999528713e-14, 9.300532643986511e-14, 1.052757877806895e-13, 1.1847697271207655e-13, 1.3266914423192905e-13, 1.4790067284222414e-13, 1.6427584716714491e-13, 1.8181322051955188e-13, 2.0072590907782472e-13, 2.2092748406182799e-13, 2.42822006206586e-13, 2.6624494098498296e-13, 2.9150254703630216e-13, 3.192022095510171e-13, 3.479797626764355e-13, 3.813451788817605e-13, 4.1501242187530843e-13, 4.5259402912601915e-13, 4.981324898246494e-13, 5.351433419623951e-13, 5.932503724083729e-13, 6.522333556476153e-13, 6.848130103739767e-13, 7.955074321324178e-13, 8.658464209948963e-13, 8.549044782272674e-13, 1.1068635329228825e-12, 1.2412063406720983e-12, 9.756198057413957e-13, 1.5007523463884432e-12, 2.304664219068978e-12, 1.28068681936432e-12, 1.0882287502665472e-12, 4.929654229618581e-12, 6.589345360435661e-12, 1.4970024233768248e-12, 3.178554816467522e-12, 2.5213147368249558e-11, 4.9849655483046306e-11, 5.252194687501908e-11, 5.492305308927055e-11, 1.4745604676519902e-10, 4.193582292018161e-10, 8.465425636444766e-10, 1.4211813621317037e-09, 2.203310443231928e-09, 3.285753283324313e-09, 5.387363434116601e-09, 9.181032102051434e-09, 1.5013118890644898e-08, 2.4845521095053692e-08, 3.830012120015346e-08, 5.315985739043265e-08, 6.953618179013796e-08, 7.613054148573888e-08, 6.691219569401037e-08, 4.737488974547318e-08, 2.643725318946671e-08, 1.0968319108502805e-08, 2.198312129163667e-09, 2.542735837256567e-11, 9.785158582178768e-12, 7.495693719625725e-12, 6.183270403599852e-12, 5.2414105523859e-12, 4.516315189365956e-12, 3.938719744518273e-12, 3.4684562999654933e-12, 3.0792899762100423e-12, 2.752961219229428e-12, 2.4762520383246834e-12, 2.239327881619369e-12, 2.034716723026789e-12, 1.8566443815170363e-12, 1.7005839868905996e-12, 1.5629424634179138e-12, 1.4408358350619938e-12, 1.3319269725208266e-12, 1.2343046950651473e-12, 1.1463934718675087e-12, 1.0668848414801725e-12, 9.946848522189685e-13, 9.288728484391583e-13, 8.686699078773817e-13, 8.134130919564847e-13, 7.625355989894694e-13, 7.15550485031871e-13, 6.720375279286652e-13, 6.316328846701922e-13, 5.940200168213547e-13, 5.589226869707375e-13, 5.260992451171964e-13, 4.953373387646016e-13, 4.664501147448651e-13, 4.3927254607149457e-13, 4.136586785621243e-13, 3.8947901400772e-13, 3.666185275948671e-13, 3.4497478927798417e-13, 3.2445653841921454e-13, 3.0498226640912277e-13, 2.8647910924938997e-13, 2.6888198928310766e-13, 2.521324603908632e-13, 2.3617837556390663e-13, 2.2097291868842249e-13, 2.0647413422801534e-13, 1.9264459093869467e-13, 1.794507179033261e-13, 1.668625339431925e-13, 1.5485343640293503e-13, 1.4339967560335282e-13, 1.3248029578447785e-13, 1.220767989626029e-13, 1.121730806370617e-13, 1.0275508242151345e-13, 9.38108694682759e-14, 8.533023325299523e-14, 7.730490905709152e-14, 6.972821628562315e-14, 6.25951160201909e-14, 5.590220413288098e-14, 4.964750951500976e-14, 4.383054608947502e-14, 3.845223358528737e-14, 3.351484223357959e-14, 2.9022012109991245e-14, 2.4978753192735492e-14, 2.1392004640636402e-14, 1.827096232864217e-14, 1.562805599909895e-14, 1.3479596315484399e-14, 1.184370430462939e-14, 1.0736967956340866e-14, 1.0168701883504216e-14, 1.0136551926185306e-14, 1.0639673148987694e-14, 1.1713850031131123e-14, 1.3467046290584308e-14, 1.6068268897578832e-14, 1.9612953258937284e-14, 2.387231493954899e-14, 2.825831826784068e-14, 3.2479751666776026e-14, 3.767075281065708e-14, 4.649194876454647e-14, 6.013143351715347e-14, 7.341908627089916e-14, 7.66098313481915e-14, 7.176446080752027e-14, 8.621461468469052e-14, 1.4302400387139658e-13, 1.9652336357319329e-13, 1.5585225232716395e-13, 6.921727183975033e-14, 1.9244550184830378e-13, 5.493808039487084e-13, 5.716072533923025e-13, 7.251293887565989e-14, 4.2594302263714735e-13, 2.2780060056717473e-12, 2.774277100330296e-12, 1.3164868361232007e-12, 5.437320875756425e-12, 1.5091212031557194e-11, 1.7034572174408794e-11, 2.392983849585414e-11, 6.608194628580677e-11, 1.0684428681296369e-10, 1.490461459136935e-10, 3.1316176316942856e-10, 5.601872672344513e-10, 8.309070041357208e-10, 1.5912777286804971e-09, 2.7045326463853998e-09, 4.329636793228756e-09, 7.680769741109894e-09, 1.2777144398985528e-08, 2.0600330980475013e-08, 3.565064615199663e-08, 5.627410536022496e-08, 9.354096283601159e-08, 1.5065963271765903e-07, 2.3867461163216843e-07, 3.8540957158018383e-07, 5.933081244085105e-07, 9.415422645756304e-07, 1.4196774272834506e-06, 2.1951131773826325e-06, 3.2377747057315203e-06, 4.849699024963464e-06, 6.966966137200888e-06, 1.0025782997005413e-05, 1.3925656512873504e-05, 1.903549746856378e-05, 2.5181570523928788e-05, 3.216468926148595e-05, 3.939421713046232e-05, 4.570991192066227e-05, 4.9671746310101134e-05, 4.977002942394386e-05, 4.5360517664203075e-05, 3.6814776190344796e-05, 2.598862253348289e-05, 1.5561644192185254e-05, 7.533987703446349e-06, 2.6030452577124174e-06, 3.730790323625088e-07, 4.753329500448791e-09, 8.69919448733532e-10, 3.7303457473128166e-10, 2.1267869814701119e-10, 1.402334516375229e-10, 1.0098447195339894e-10, 7.714063251375921e-11, 6.14667597518543e-11, 5.0552512194532994e-11, 4.261164300353326e-11, 3.663129250574565e-11, 3.200040991104962e-11, 2.833152881008089e-11, 2.5368700396849138e-11, 2.293696730597127e-11, 2.0913213877062178e-11, 1.9208615323758966e-11, 1.7757683509759512e-11, 1.6511209773826054e-11, 1.5431591527454745e-11, 1.4489662151839815e-11, 1.3662494138211497e-11, 1.2931844317142439e-11, 1.2283038590186208e-11, 1.1704154953710861e-11, 1.1185418890090686e-11, 1.071874932715323e-11, 1.0297414102393096e-11, 9.915764520276736e-12, 9.569029334324788e-12, 9.253154317343453e-12, 8.96467425098683e-12, 8.70061178771879e-12, 8.458395930909396e-12, 8.23579542995762e-12, 8.030866325709389e-12, 7.84190685840192e-12, 7.667422122130065e-12, 7.506093349466225e-12, 7.356753392636602e-12, 7.218365666261415e-12, 7.0900064052484605e-12, 6.970849651264463e-12, 6.8601557828829025e-12, 6.757258663816968e-12, 6.661558499631799e-12, 6.572512569760689e-12, 6.489629438435133e-12, 6.4124620429979726e-12, 6.340604016305648e-12, 6.273683260049994e-12, 6.2113600773678945e-12, 6.1533229002087435e-12, 6.0992848125832324e-12, 6.048982368341139e-12, 6.002171537007535e-12, 5.958627433863933e-12, 5.918140865069469e-12, 5.880518305464956e-12, 5.8455792110970255e-12, 5.813155553354971e-12, 5.783090315682764e-12, 5.75523653021349e-12, 5.729456586712148e-12, 5.70562091784275e-12, 5.683608109440822e-12, 5.663303377956275e-12, 5.644598773638542e-12, 5.627391852177427e-12, 5.611585453359966e-12, 5.597087464628626e-12, 5.583811253815692e-12, 5.571672899644438e-12, 5.560592662534419e-12, 5.5504957032427336e-12, 5.541309778072465e-12, 5.532964566027278e-12, 5.525393038572283e-12, 5.518532164307171e-12, 5.51232103254111e-12, 5.5066993798175e-12, 5.501609001949642e-12, 5.496995582703179e-12, 5.492806945211478e-12, 5.488990354380939e-12, 5.4854946739382e-12, 5.482272115793914e-12, 5.479276179406339e-12, 5.4764596469375795e-12, 5.47377501864923e-12, 5.471181434107872e-12, 5.468641851931004e-12, 5.466116152528806e-12, 5.463555063584744e-12, 5.460906588014077e-12, 5.458130708836603e-12, 5.4552086074324235e-12, 5.4521294099018546e-12, 5.4488661993884246e-12, 5.4453570370753914e-12, 5.441515567841215e-12, 5.437265058911523e-12, 5.432576218067969e-12, 5.427480439442512e-12, 5.4220445752601184e-12, 5.416320567067302e-12, 5.410294641963373e-12, 5.403862942534065e-12, 5.396847106518839e-12, 5.3890420078754135e-12, 5.3802769189154e-12, 5.370465579057829e-12, 5.359629527258513e-12, 5.347891608986275e-12, 5.335443901492699e-12, 5.322503684808302e-12, 5.309270789488577e-12, 5.295895947602353e-12, 5.282465842053376e-12, 5.269004251402967e-12, 5.255484838711609e-12, 5.2418511436263845e-12, 5.228037880368939e-12, 5.213990294807785e-12, 5.1996768570261825e-12, 5.185092973881e-12, 5.170251760742296e-12, 5.15515436565768e-12, 5.139737803158998e-12, 5.123788968475527e-12, 5.10681535387508e-12, 5.0878647750046186e-12, 5.0652957236566225e-12, 5.036528797958837e-12, 4.9978568024133916e-12, 4.944460665601278e-12, 4.8708668081446905e-12, 4.772159357107797e-12, 4.646268211839091e-12, 4.497474625133905e-12, 4.340766974541664e-12, 4.2057214988466174e-12, 4.137249470146185e-12, 4.189312335464913e-12, 4.407686436062137e-12, 4.8006844759719524e-12, 5.303946026938455e-12, 5.7566701132187145e-12, 5.917390826940391e-12, 5.547153427687068e-12, 4.563063845071666e-12, 3.20914914870695e-12, 2.1220662991899175e-12, 2.1416139862437858e-12, 3.8082813052516614e-12, 6.7388648622454475e-12, 9.372090167263512e-12, 9.63665788808597e-12, 6.58443725976837e-12, 1.9864124647365243e-12, 9.371155745456058e-14, 4.509375184923187e-12, 1.3879825601324138e-11, 2.0953836602900258e-11, 1.8468060233565655e-11, 8.4046862316026e-12, 3.907148708198212e-12, 1.6634853729839228e-11, 3.9744015393200984e-11, 5.0147046019640367e-11, 3.7206248063942017e-11, 2.5068966765849937e-11, 4.7460063803860434e-11, 9.48021331603284e-11, 1.1536203862405208e-10, 9.418256342386124e-11, 9.494833500166037e-11, 1.6581166409094654e-10, 2.404010769651452e-10, 2.3752704905774264e-10, 2.281503251267041e-10, 3.3110907668628184e-10, 4.676275420974301e-10, 4.863397321809257e-10, 4.972338167881078e-10, 6.829482666944944e-10, 8.779075403350666e-10, 8.983844963832493e-10, 1.0080139597656033e-09, 1.341278247689504e-09, 1.5259546412063096e-09, 1.5843212463766728e-09, 1.9550811070409037e-09, 2.3528537093793556e-09, 2.4523679034088994e-09, 2.8245679401702683e-09, 3.4097865952797697e-09, 3.601293977960342e-09, 4.000930925558855e-09, 4.735355079164618e-09, 5.001181904667173e-09, 5.477323593687435e-09, 6.314211229761292e-09, 6.5884171329295e-09, 7.197225372495978e-09, 8.038081472485149e-09, 8.259030099113482e-09, 9.04469654106213e-09, 9.698605729565152e-09, 9.908518364853228e-09, 1.0809112608955251e-08, 1.1078264115932597e-08, 1.147720360641726e-08, 1.2198346098639737e-08, 1.2193587840928603e-08, 1.2907295107052796e-08, 1.3153709443744682e-08, 1.3469273263811787e-08, 1.4251385092058482e-08, 1.4471638011361975e-08, 1.5648004434926967e-08, 1.648705082108541e-08, 1.804291862126785e-08, 2.018683416090562e-08, 2.260378249388376e-08, 2.6647951923915765e-08, 3.090102389820062e-08, 3.756901589890829e-08, 4.499013384658068e-08, 5.536718263013133e-08, 6.757582077377338e-08, 8.323641800167172e-08, 1.0216565337580547e-07, 1.252126196715511e-07, 1.5317128551538518e-07, 1.8623730355829285e-07, 2.2594893683209898e-07, 2.721885112589383e-07, 3.2677577409729517e-07, 3.8984477780989094e-07, 4.627553862893732e-07, 5.467467560806924e-07, 6.416466204846462e-07, 7.509176752854975e-07, 8.716122680573177e-07, 1.010410529771719e-06, 1.1608678576109004e-06, 1.3326974205565376e-06, 1.5171389699890002e-06, 1.724041193973619e-06, 1.946706248432466e-06, 2.189109129026599e-06, 2.4528651958504477e-06, 2.730790767882077e-06, 3.0343703026040706e-06, 3.3491121685238203e-06, 3.685593687541984e-06, 4.03775511744206e-06, 4.398825895169963e-06, 4.780594103920827e-06, 5.16327492073118e-06, 5.555899332718356e-06, 5.955831588864542e-06, 6.345011630893585e-06, 6.739392681524509e-06, 7.122440457034931e-06, 7.484169073746888e-06, 7.840000379872326e-06, 8.166203732842357e-06, 8.458850335974015e-06, 8.732529635666318e-06, 8.961844135237912e-06, 9.14407444190009e-06, 9.296584169314147e-06, 9.39713825685165e-06, 9.438688549749965e-06, 9.443583072540988e-06, 9.399912842970656e-06, 9.292274236938e-06, 9.142870892144992e-06, 8.95862562832284e-06, 8.720268240177933e-06, 8.436292656110875e-06, 8.130763004684137e-06, 7.798237557727142e-06, 7.427787847081611e-06, 7.037227167744617e-06, 6.645245012167141e-06, 6.244708323716578e-06, 5.828636322605975e-06, 5.41239717648276e-06, 5.012042333060748e-06, 4.623596934749301e-06, 4.2383261229480165e-06, 3.862691016482941e-06, 3.5104534787099967e-06, 3.1841667592744266e-06, 2.875421962447225e-06, 2.5797983061164825e-06, 2.303101870484628e-06, 2.0526270196520666e-06, 1.8278431362635821e-06, 1.621971349671479e-06, 1.4301121051016861e-06, 1.2533542420453798e-06, 1.0955508988901271e-06, 9.579687333487897e-07, 8.376012512209416e-07, 7.297397691759488e-07, 6.313667522745184e-07, 5.423020290875667e-07, 4.6385953914978205e-07, 3.96794709132767e-07, 3.402484915749689e-07, 2.9209964046993085e-07, 2.500435045108705e-07, 2.1249536418508794e-07, 1.788528803099684e-07, 1.4919453909511095e-07, 1.2376906876210983e-07, 1.0260040344113984e-07, 8.534718202696706e-08, 7.138105853023247e-08, 5.99661823316319e-08, 5.0428912062983166e-08, 4.22577732105073e-08, 3.512570280200517e-08, 2.8857941763458814e-08, 2.3377081243905385e-08, 1.8650117204386e-08, 1.4650589817811738e-08, 1.1338604701724403e-08, 8.655372349957808e-09, 6.526717577896842e-09, 4.870417827238083e-09, 3.6037969102629272e-09, 2.6496701745844258e-09, 1.9400364178232374e-09, 1.4176897846669757e-09, 1.0362717625116305e-09, 7.593432108654832e-10, 5.589689479387575e-10, 4.1416541779458743e-10, 3.094286208491768e-10, 2.334523199040148e-10, 1.7807431055822848e-10, 1.3744561315509259e-10, 1.0739569432686427e-10, 8.495901012584938e-11, 6.80284076696742e-11, 5.510497485620594e-11, 4.511950944548171e-11, 3.730602695808962e-11, 3.1112679132326705e-11, 2.6139193172184678e-11, 2.209296693215663e-11, 1.8758340197896657e-11, 1.5974994398286985e-11, 1.3622846064691138e-11, 1.1611458476647254e-11, 9.872770421038257e-12, 8.35626985916909e-12, 7.026111609249812e-12, 5.859947199950192e-12, 4.849488076927717e-12, 4.003007924602657e-12, 3.35025886693622e-12, 2.9506200708154256e-12, 2.9054442493819804e-12, 3.3759895074737943e-12, 4.608436898787136e-12, 6.9674457193469695e-12, 1.0979104682553732e-11, 1.7382845589741545e-11, 2.718892956355112e-11, 4.173417517564194e-11, 6.272211256505777e-11, 9.222706314868566e-11, 1.3263615060987782e-10, 1.8650413279688348e-10, 2.563109640367224e-10, 3.4415185467539374e-10, 4.514607455768244e-10, 5.789734864761845e-10, 7.272507315402038e-10, 8.981447308430584e-10, 1.0975136505935918e-09, 1.3391368044645051e-09, 1.6490938032977314e-09, 2.0689518601185015e-09, 2.6553591657491966e-09, 3.4738751709213462e-09, 4.586963474795196e-09, 6.0403989730336064e-09, 7.857632619344727e-09, 1.005428474872377e-08, 1.2679794740977827e-08, 1.587716894148726e-08, 1.9929449842566295e-08, 2.5249270346535333e-08, 3.228801818757043e-08, 4.140262301759555e-08, 5.279065218778974e-08, 6.661508638412253e-08, 8.332201732860567e-08, 1.0394168455447973e-07, 1.3004489729638532e-07, 1.6323347471672242e-07, 2.0455446200264775e-07, 2.545705382847388e-07, 3.143780865244375e-07, 3.867164115069079e-07, 4.756944137327816e-07, 5.84902206795004e-07, 7.160260319373781e-07, 8.70382189624234e-07, 1.0522270375051217e-06, 1.269137207876766e-06, 1.5275763855971597e-06, 1.8294516334820359e-06, 2.176196834778483e-06, 2.5755203751097184e-06, 3.0387372654569008e-06, 3.570390025190878e-06, 4.168168015278038e-06, 4.836342960122887e-06, 5.588185463619538e-06, 6.42838570229318e-06, 7.3482163067595445e-06, 8.347512188083033e-06, 9.439231147274416e-06, 1.0620959249586403e-05, 1.1873875700458978e-05, 1.3197842637913614e-05, 1.4602169456400916e-05, 1.6066438507425163e-05, 1.7567886219974812e-05, 1.911527846771164e-05, 2.0699188471498007e-05, 2.2282128536444114e-05, 2.3863007094811766e-05, 2.544432531684128e-05, 2.698435657612569e-05, 2.847333239890814e-05, 2.9922527624477582e-05, 3.129056960422822e-05, 3.256669048787331e-05, 3.376794948820243e-05, 3.4852700121018815e-05, 3.581937513750407e-05, 3.668561515144787e-05, 3.7408955637795125e-05, 3.8006973172080764e-05, 3.8486212477461424e-05, 3.8811696562481826e-05, 3.9021336049290254e-05, 3.909650749060785e-05, 3.9032103635589654e-05, 3.886306944086366e-05, 3.855384089869426e-05, 3.814266289443001e-05, 3.762222975656002e-05, 3.699009512581635e-05, 3.628201972078247e-05, 3.546661235089088e-05, 3.459222893119028e-05, 3.3633855133700715e-05, 3.262060300827622e-05, 3.155498623809305e-05, 3.0436313881359084e-05, 2.9294826062187838e-05, 2.8105954000589165e-05, 2.6917528136630095e-05, 2.5691952637996433e-05, 2.4483774578309258e-05, 2.325150472149929e-05, 2.204876145429848e-05, 2.08355166683035e-05, 1.9660896935211604e-05, 1.84878359138286e-05, 1.7360965876795923e-05, 1.624481786042072e-05, 1.5181745368389383e-05, 1.4135184746539006e-05, 1.3147996978800422e-05, 1.218020972877567e-05, 1.127672076750277e-05, 1.0394188220841017e-05, 9.577698950522851e-06, 8.784979293447016e-06, 8.054484916154902e-06, 7.354350104366056e-06, 6.705914211487909e-06, 6.098112938609507e-06, 5.5277324661605765e-06, 5.006737854778162e-06, 4.513180059002597e-06, 4.0676545064247506e-06, 3.6515480223652377e-06, 3.2691129225494045e-06, 2.92647565423235e-06, 2.6018043010212547e-06, 2.3189322993834322e-06, 2.0540771031559587e-06, 1.8152467696837044e-06, 1.6065399829690218e-06, 1.408363667930124e-06, 1.2393892493798155e-06, 1.0856222676836922e-06, 9.447607951651876e-07, 8.259730160426854e-07, 7.168036068370188e-07, 6.189621766788257e-07, 5.373062309985921e-07, 4.6254759618769343e-07, 3.9543318634212794e-07, 3.413319780714229e-07, 2.914542904665953e-07, 2.4638093667241326e-07, 2.1139798475790549e-07, 1.7936902328126227e-07, 1.4985393141743314e-07, 1.2722006730142546e-07, 1.0777851172705051e-07, 8.924447884656978e-08, 7.423482099750778e-08, 6.284375992375071e-08, 5.2235940576104006e-08, 4.233244259944879e-08, 3.515251699917767e-08, 2.9697889083790134e-08, 2.4059027698443485e-08, 1.9115707825023292e-08, 1.5853304743817755e-08, 1.3315920165455728e-08, 1.0651331431165785e-08, 8.242028938040765e-09, 6.6486755270482606e-09, 5.643123507368321e-09, 4.598636486255116e-09, 3.441102794019269e-09, 2.58874092303355e-09, 2.161764937681536e-09, 1.86284503362739e-09, 1.4702298982661064e-09, 1.0419754098511114e-09, 7.349810758965545e-10, 6.021485899274509e-10, 5.524476396928153e-10, 4.692077214261131e-10, 3.318580128356539e-10, 2.0217826857206423e-10, 1.312126642824422e-10, 1.1599688635908241e-10, 1.2176086306660907e-10, 1.1621319858853728e-10, 8.902328842796367e-11, 5.1791808168950044e-11, 2.2569481204049654e-11, 1.0322281556501362e-11, 1.2068303121778571e-11, 1.9496916199065506e-11, 2.5248647183206878e-11, 2.5576250786633548e-11, 2.0652192569571098e-11, 1.3212882579246756e-11, 6.341759492490841e-12, 1.875674315559021e-12, 1.7727088841738848e-13, 6.978901388833843e-13, 2.5188896693409175e-12, 4.705961759823847e-12, 6.573366282072729e-12, 7.804513447012583e-12, 8.385208106453743e-12, 8.443209536901367e-12, 8.129898365597219e-12, 7.589282218121791e-12, 6.95790792432386e-12, 6.348306948607558e-12, 5.8290287642622965e-12, 5.422667462313669e-12, 5.1205095294508085e-12, 4.903632641823038e-12, 4.758530353172684e-12, 4.678426726236189e-12, 4.655131773096475e-12, 4.674041278748474e-12, 4.716950198064115e-12, 4.768438599230323e-12, 4.8197602748841864e-12, 4.865928249543953e-12, 4.8989086075051524e-12, 4.906079564069064e-12, 4.876100035723557e-12, 4.804874138302846e-12, 4.696601596955623e-12, 4.561155675643013e-12, 4.411813421531695e-12, 4.266032051635876e-12, 4.145877992062333e-12, 4.072905651872412e-12, 4.059385867314819e-12, 4.102181488553687e-12, 4.182646840609361e-12, 4.27204703896903e-12, 4.339921704351503e-12, 4.363576329960095e-12, 4.337390729032147e-12, 4.277121719654955e-12, 4.213665803307066e-12, 4.177325674539645e-12, 4.1811692018452945e-12, 4.214271864221602e-12, 4.249817539739659e-12, 4.263032142654724e-12, 4.247453132169664e-12, 4.218238871536411e-12, 4.1991454312086675e-12, 4.202771648606581e-12, 4.220851315097608e-12, 4.233798411719952e-12, 4.230510459598432e-12, 4.218261556351946e-12, 4.2127039160549434e-12, 4.219896679829497e-12, 4.2310393932477135e-12, 4.235072092962278e-12, 4.232382176972462e-12, 4.232373884843021e-12, 4.239686800674464e-12, 4.248803775422356e-12, 4.253638436672605e-12, 4.256455281733307e-12, 4.262873066591215e-12, 4.272525562802755e-12, 4.2808672147885056e-12, 4.287518697892427e-12, 4.296025285915993e-12, 4.306839537118787e-12, 4.317208965478756e-12, 4.326961531105094e-12, 4.338238455097293e-12, 4.350827234851454e-12, 4.363159922538566e-12, 4.375827821829151e-12, 4.389837903408116e-12, 4.404401732521147e-12, 4.419121370516607e-12, 4.4347913582883565e-12, 4.45133311798067e-12, 4.4682483235595776e-12, 4.485937869290294e-12, 4.504554210689394e-12, 4.523761683014383e-12, 4.543763425545502e-12, 4.5647158282982235e-12, 4.586432289005558e-12, 4.609060203433897e-12, 4.63270855830757e-12, 4.657299849258147e-12, 4.682979772722718e-12, 4.709821918050695e-12, 4.737842132703482e-12, 4.767194716480458e-12, 4.7979509860840606e-12, 4.8302166894068885e-12, 4.864151884004833e-12, 4.899872420669885e-12, 4.937560541239597e-12, 4.97740058982035e-12, 5.019593615033078e-12, 5.064389363261374e-12, 5.112045367404213e-12, 5.1628729623958345e-12, 5.217216416380668e-12, 5.275469116925622e-12, 5.338085253074772e-12, 5.405578661729693e-12, 5.478546168524643e-12, 5.557670187659494e-12, 5.6437441281315344e-12, 5.737686790095683e-12, 5.8405705749969174e-12, 5.9536520639725816e-12, 6.078410101919536e-12, 6.216596916024769e-12, 6.370298218884037e-12, 6.542015644209111e-12, 6.73476802336604e-12, 6.95222851298922e-12, 7.198900328232426e-12, 7.480359542838918e-12, 7.803574279086247e-12, 8.177350588798651e-12, 8.612950194399916e-12, 9.124966735730069e-12, 9.732590491799116e-12, 1.0461472777098958e-11, 1.1346533501933976e-11, 1.2436304396280042e-11, 1.37998335085388e-11, 1.5538039768902133e-11, 1.7803083943055073e-11, 2.0832908268776077e-11, 2.501606736731063e-11, 3.102118380977637e-11, 4.007575995416835e-11, 5.462662685952919e-11, 8.011083710482271e-11, 1.3058197870517372e-10, 2.516757128615525e-10, 6.639136012396129e-10, 4.303990682603676e-09, 4.318360856305579e-07, 3.104481093244492e-06, 9.22389771536679e-06, 1.8851377455320197e-05, 2.975179132570717e-05, 3.715968392202722e-05, 3.638009990341527e-05, 2.741068418992281e-05, 1.436760792314547e-05, 4.0209677228295245e-06, 4.797859559818742e-06, 2.028017879310426e-05, 5.3143198570036474e-05, 9.737265646245146e-05, 0.00015247894192276185, 0.00020900918872475072, 0.00026159693678340585, 0.00031116466127833017, 0.0003419463310170762, 0.00037119646894508764, 0.00037521639621896535, 0.00037949261579125294, 0.00036255445975248056, 0.0003452529907143272, 0.0003169053908801536, 0.0002864762718742279, 0.00025492567608030104, 0.00022044447676040788, 0.00019086186137854858, 0.00015912890960936707, 0.0001342950535864236, 0.00010860661206853859, 8.950005808276953e-05, 7.046952507224383e-05, 5.678499414500622e-05, 4.376176338629755e-05, 3.443717740341027e-05, 2.607354697175167e-05, 2.0086836633861098e-05, 1.4933203311666001e-05, 1.1289991273441787e-05, 8.273249963970841e-06, 6.124748865684416e-06, 4.423632080393779e-06, 3.229378711749446e-06, 2.296555716216059e-06, 1.6449965922582932e-06, 1.1567270179423086e-06, 8.202109839499252e-07, 5.668463250334515e-07, 3.9492433487352866e-07, 2.7031084623684326e-07, 1.8748084829615915e-07, 1.2613421077712047e-07, 8.576660072762254e-08, 5.69347362408446e-08, 3.88256558121534e-08, 2.5588950617658052e-08, 1.711299307761303e-08, 1.0958353769620791e-08, 7.276027449180342e-09, 4.697538160942901e-09, 3.1445005235004694e-09, 1.9919257231720066e-09, 1.2816119789128709e-09, 7.876068820602081e-10, 5.068370228061435e-10, 3.222691381106541e-10, 2.1149838962676603e-10, 1.334875146753933e-10, 8.217965173189046e-11, 4.879611606849683e-11, 2.8634143705709908e-11, 1.7701119262893616e-11, 1.1373314362154129e-11, 7.87284248490217e-12, 5.2509794280466584e-12, 3.4398020013536713e-12, 1.976785554944773e-12, 1.0150694904247264e-12, 4.0974324944944444e-13, 1.0666763471158655e-13, 5.402845535772871e-15, 1.8461589867234412e-14, 8.339543610658905e-14, 1.6662805869892824e-13, 2.45319976910748e-13, 3.1521537667729347e-13, 3.7705735548109074e-13, 4.307507074017015e-13, 4.831394311895067e-13, 5.336710445429678e-13, 5.866664838449213e-13, 6.423769908897174e-13, 7.017910001312742e-13, 7.659447404456152e-13, 8.34401587154288e-13, 9.082161341939842e-13, 9.869093463932517e-13, 1.0712104289830724e-12, 1.160983228955185e-12, 1.256667926580389e-12, 1.3584149600771515e-12, 1.4665128191684213e-12, 1.581263371165917e-12, 1.7029396115588553e-12, 1.8319384275756396e-12, 1.9686252757922762e-12, 2.113532974167907e-12, 2.2672198486437926e-12, 2.4304247920043547e-12, 2.603962908768516e-12, 2.78881616350069e-12, 2.9860581229381308e-12, 3.1969048132529115e-12, 3.422678578339684e-12, 3.6648584720876806e-12, 3.9250942235793074e-12, 4.2052727659932196e-12, 4.507564092206051e-12, 4.834485529235758e-12, 5.188953811949073e-12, 5.574349042862967e-12, 5.9945901220355974e-12, 6.454239595952296e-12, 6.958643382106396e-12, 7.514106055677248e-12, 8.128110598843047e-12, 8.809587063280017e-12, 9.569256400972221e-12, 1.0420077253042366e-11, 1.1377836736255459e-11, 1.2461930269559367e-11, 1.3696411984817014e-11, 1.511140982914706e-11, 1.6745082535209756e-11, 1.8646367032939768e-11, 2.0878907252231017e-11, 2.352679751273449e-11, 2.6703196350864265e-11, 3.0563644262839204e-11, 3.532745025314846e-11, 4.131374642056646e-11, 4.900654693848986e-11, 5.91851442243023e-11, 7.323917783022887e-11, 9.430475123390571e-11, 1.4931256771713045e-10, 5.065213401913372e-09, 2.9223546187744524e-08, 7.422589394384099e-08, 1.4772166757130235e-07, 1.6995502294853864e-07, 1.5902262559927292e-07, 1.659797114011752e-07, 2.196220689387923e-07, 3.545240348778114e-07, 5.557456920868255e-07, 7.422857903361177e-07, 9.523990410372596e-07, 1.117130767411384e-06, 1.1869693667946688e-06, 1.256132859630468e-06, 1.206279236718738e-06, 1.0826329278230777e-06, 9.741121748563647e-07, 8.115709423036879e-07, 6.735360770499389e-07, 5.683404903578465e-07, 4.341346261134507e-07, 3.25282786427091e-07, 2.4984906758940616e-07, 1.826735790548777e-07, 1.3342070323152115e-07, 9.373749414776811e-08, 6.283824388945241e-08, 4.5531700756987175e-08, 3.105212434640618e-08, 1.8878066029476624e-08, 1.3270592399143985e-08, 9.107461891925854e-09, 5.035526557826832e-09, 3.4426309574647157e-09, 2.405269884187799e-09, 1.1741195520962557e-09, 8.358625798012398e-10, 5.777091970182479e-10, 2.2939701251359886e-10, 2.116015741997675e-10, 1.1426451892012946e-10, 4.331604598080482e-11, 5.7900286512178576e-11, 1.1473095896432883e-11, 1.746951175244769e-11, 1.0437614885517211e-11, 1.9664861522529458e-12, 7.47539375163439e-12, 7.61173943917232e-14, 3.765817664696201e-12, 8.528600020299121e-13, 1.6603280192733597e-12, 1.1813534894725414e-12, 9.081224551125934e-13, 1.0269033942425912e-12, 6.388123570317272e-13, 7.797551134406168e-13, 5.074763930551199e-13, 5.600607345163298e-13, 3.9235395649305953e-13, 3.88191492864967e-13, 2.8651494189301934e-13, 2.57689647197249e-13, 1.9246328672098862e-13, 1.5785393234873607e-13, 1.147935724583515e-13, 8.463428575141361e-14, 5.677020318822606e-14, 3.5718921213468926e-14, 2.0198210332792858e-14, 1.045731157700615e-14, 6.8523554264435255e-15, 9.461348409860102e-15, 1.850080998442871e-14, 3.427264250356159e-14, 5.714416187088439e-14, 8.72761622110332e-14, 1.2537862244215997e-13, 1.716056221344782e-13, 2.2674030323888228e-13, 2.912969622539911e-13, 3.659878046265063e-13, 4.5172526792382603e-13, 5.493760422215375e-13, 6.600866700451219e-13, 7.851152297086479e-13, 9.25898203081485e-13, 1.0841622038062766e-12, 1.2618905280281908e-12, 1.4614262234931294e-12, 1.6855536075376113e-12, 1.937564948255984e-12, 2.2214011665986445e-12, 2.5418111237671635e-12, 2.9045522391915915e-12, 3.3166684057019104e-12, 3.7868511178971726e-12, 4.325924901746013e-12, 4.947515726919845e-12, 5.668978476797277e-12, 6.512704320338839e-12, 7.50800214993168e-12, 8.69386576610741e-12, 1.0123143642849371e-11, 1.18689965000528e-11, 1.4035240285225008e-11, 1.677356666708108e-11, 2.0313657951982728e-11, 2.5019386924876044e-11, 3.1504435932618006e-11, 4.091872836630233e-11, 5.6167074214846104e-11, 1.2799081927468177e-10, 3.843081671798642e-10, 1.0612395574976437e-09, 3.572532993487476e-09, 5.376559698098414e-09, 7.96158017334683e-10, 9.365510267674766e-09, 7.3269576287480085e-09, 9.931027613690567e-09, 2.9812371604378706e-08, 5.575816640421253e-09, 5.367298602894276e-08, 2.0635525358311922e-09, 4.396945495521094e-08, 1.1280808632555068e-08, 1.8775883543373738e-08, 2.21260533975959e-08, 2.6954394364514758e-09, 1.619312719571912e-08], "born": 0.007985799711107}, "yoshida_0.1": {"err": 0.0002605808348806071, "inband": 0.00025470023240069055, "alias": 5.504691746236535e-05, "k": [-9.998118620049517, -9.982410656781568, -9.966702693513618, -9.95099473024567, -9.935286766977722, -9.919578803709772, -9.903870840441822, -9.888162877173874, -9.872454913905925, -9.856746950637977, -9.841038987370029, -9.825331024102077, -9.809623060834129, -9.793915097566181, -9.778207134298231, -9.762499171030282, -9.746791207762334, -9.731083244494384, -9.715375281226436, -9.699667317958486, -9.683959354690538, -9.668251391422588, -9.65254342815464, -9.63683546488669, -9.62112750161874, -9.605419538350793, -9.589711575082845, -9.574003611814895, -9.558295648546945, -9.542587685278997, -9.526879722011047, -9.511171758743098, -9.49546379547515, -9.479755832207202, -9.464047868939252, -9.448339905671304, -9.432631942403354, -9.416923979135404, -9.401216015867456, -9.385508052599508, -9.369800089331557, -9.354092126063609, -9.338384162795661, -9.322676199527711, -9.306968236259761, -9.291260272991813, -9.275552309723864, -9.259844346455916, -9.244136383187966, -9.228428419920018, -9.212720456652068, -9.19701249338412, -9.18130453011617, -9.16559656684822, -9.149888603580273, -9.134180640312325, -9.118472677044375, -9.102764713776425, -9.087056750508477, -9.071348787240527, -9.055640823972578, -9.03993286070463, -9.024224897436682, -9.008516934168732, -8.992808970900784, -8.977101007632834, -8.961393044364884, -8.945685081096936, -8.929977117828988, -8.914269154561037, -8.898561191293089, -8.88285322802514, -8.867145264757191, -8.851437301489241, -8.835729338221293, -8.820021374953345, -8.804313411685396, -8.788605448417446, -8.772897485149498, -8.757189521881548, -8.7414815586136, -8.72577359534565, -8.7100656320777, -8.694357668809753, -8.678649705541805, -8.662941742273855, -8.647233779005905, -8.631525815737957, -8.615817852470007, -8.60010988920206, -8.58440192593411, -8.568693962666162, -8.552985999398212, -8.537278036130264, -8.521570072862314, -8.505862109594364, -8.490154146326416, -8.474446183058468, -8.458738219790517, -8.443030256522569, -8.42732229325462, -8.411614329986671, -8.395906366718721, -8.380198403450773, -8.364490440182825, -8.348782476914876, -8.333074513646926, -8.317366550378978, -8.301658587111028, -8.28595062384308, -8.27024266057513, -8.25453469730718, -8.238826734039232, -8.223118770771285, -8.207410807503335, -8.191702844235385, -8.175994880967437, -8.160286917699487, -8.14457895443154, -8.12887099116359, -8.113163027895641, -8.097455064627692, -8.081747101359744, -8.066039138091794, -8.050331174823844, -8.034623211555896, -8.018915248287948, -8.003207285019998, -7.987499321752049, -7.971791358484101, -7.956083395216152, -7.940375431948202, -7.924667468680253, -7.908959505412304, -7.893251542144355, -7.877543578876406, -7.861835615608457, -7.846127652340509, -7.83041968907256, -7.814711725804611, -7.799003762536661, -7.783295799268712, -7.7675878360007635, -7.7518798727328155, -7.736171909464865, -7.720463946196917, -7.704755982928968, -7.689048019661019, -7.673340056393069, -7.6576320931251205, -7.6419241298571725, -7.626216166589224, -7.610508203321274, -7.594800240053325, -7.579092276785376, -7.563384313517427, -7.5476763502494775, -7.531968386981529, -7.516260423713581, -7.500552460445632, -7.484844497177682, -7.469136533909733, -7.453428570641784, -7.437720607373835, -7.422012644105887, -7.406304680837937, -7.390596717569989, -7.37488875430204, -7.359180791034091, -7.343472827766141, -7.327764864498192, -7.312056901230243, -7.2963489379622954, -7.280640974694345, -7.264933011426397, -7.249225048158448, -7.233517084890499, -7.217809121622549, -7.2021011583546, -7.186393195086652, -7.1706852318187035, -7.154977268550754, -7.139269305282805, -7.123561342014856, -7.107853378746907, -7.092145415478957, -7.0764374522110085, -7.0607294889430605, -7.045021525675112, -7.029313562407163, -7.013605599139213, -6.997897635871264, -6.982189672603315, -6.966481709335367, -6.950773746067417, -6.935065782799469, -6.91935781953152, -6.903649856263571, -6.887941892995621, -6.872233929727672, -6.856525966459724, -6.840818003191775, -6.825110039923826, -6.809402076655877, -6.793694113387928, -6.777986150119979, -6.762278186852029, -6.74657022358408, -6.730862260316132, -6.7151542970481835, -6.699446333780234, -6.683738370512285, -6.668030407244336, -6.652322443976387, -6.636614480708437, -6.620906517440488, -6.60519855417254, -6.5894905909045915, -6.573782627636643, -6.558074664368693, -6.542366701100744, -6.526658737832795, -6.510950774564847, -6.4952428112968965, -6.4795348480289485, -6.463826884761, -6.448118921493051, -6.432410958225101, -6.416702994957152, -6.400995031689204, -6.385287068421255, -6.3695791051533055, -6.353871141885357, -6.338163178617408, -6.322455215349459, -6.306747252081509, -6.29103928881356, -6.275331325545612, -6.2596233622776625, -6.243915399009714, -6.228207435741766, -6.212499472473816, -6.196791509205867, -6.181083545937918, -6.165375582669969, -6.14966761940202, -6.1339596561340715, -6.118251692866122, -6.102543729598174, -6.086835766330224, -6.071127803062276, -6.055419839794326, -6.039711876526377, -6.024003913258428, -6.00829594999048, -5.992587986722531, -5.976880023454582, -5.961172060186632, -5.945464096918684, -5.929756133650734, -5.914048170382785, -5.8983402071148365, -5.882632243846888, -5.866924280578939, -5.85121631731099, -5.83550835404304, -5.819800390775092, -5.804092427507143, -5.7883844642391935, -5.7726765009712455, -5.756968537703296, -5.741260574435347, -5.725552611167398, -5.709844647899449, -5.6941366846315, -5.678428721363551, -5.6627207580956025, -5.647012794827654, -5.631304831559704, -5.615596868291756, -5.599888905023806, -5.584180941755857, -5.568472978487908, -5.5527650152199595, -5.537057051952011, -5.521349088684062, -5.505641125416112, -5.489933162148164, -5.474225198880214, -5.458517235612265, -5.442809272344316, -5.427101309076368, -5.411393345808419, -5.39568538254047, -5.379977419272521, -5.364269456004572, -5.348561492736623, -5.332853529468673, -5.317145566200725, -5.301437602932776, -5.285729639664828, -5.270021676396878, -5.254313713128929, -5.23860574986098, -5.222897786593031, -5.207189823325082, -5.1914818600571335, -5.175773896789184, -5.160065933521236, -5.144357970253286, -5.128650006985337, -5.112942043717388, -5.097234080449439, -5.0815261171814905, -5.065818153913542, -5.050110190645592, -5.034402227377644, -5.018694264109695, -5.002986300841745, -4.987278337573797, -4.9715703743058475, -4.955862411037899, -4.94015444776995, -4.924446484502001, -4.908738521234052, -4.893030557966103, -4.877322594698154, -4.861614631430205, -4.845906668162256, -4.830198704894308, -4.814490741626358, -4.798782778358409, -4.78307481509046, -4.767366851822511, -4.751658888554562, -4.735950925286613, -4.720242962018664, -4.704534998750716, -4.688827035482766, -4.673119072214817, -4.657411108946868, -4.641703145678919, -4.62599518241097, -4.6102872191430215, -4.594579255875073, -4.578871292607124, -4.563163329339175, -4.547455366071225, -4.531747402803277, -4.516039439535327, -4.500331476267379, -4.48462351299943, -4.468915549731481, -4.453207586463532, -4.437499623195583, -4.421791659927634, -4.406083696659685, -4.3903757333917355, -4.3746677701237875, -4.358959806855838, -4.343251843587889, -4.32754388031994, -4.311835917051991, -4.296127953784042, -4.280419990516093, -4.264712027248144, -4.249004063980196, -4.233296100712246, -4.217588137444297, -4.201880174176349, -4.186172210908399, -4.17046424764045, -4.154756284372501, -4.139048321104553, -4.123340357836604, -4.107632394568655, -4.091924431300706, -4.076216468032757, -4.060508504764807, -4.044800541496859, -4.0290925782289095, -4.013384614960961, -3.997676651693012, -3.981968688425063, -3.9662607251571136, -3.950552761889165, -3.934844798621216, -3.919136835353267, -3.9034288720853176, -3.887720908817369, -3.87201294554942, -3.856304982281471, -3.8405970190135217, -3.8248890557455733, -3.8091810924776244, -3.793473129209675, -3.7777651659417266, -3.7620572026737773, -3.746349239405829, -3.730641276137879, -3.7149333128699307, -3.6992253496019813, -3.683517386334033, -3.6678094230660836, -3.6521014597981347, -3.6363934965301854, -3.620685533262237, -3.6049775699942876, -3.5892696067263388, -3.5735616434583894, -3.557853680190441, -3.5421457169224917, -3.526437753654543, -3.5107297903865935, -3.495021827118645, -3.4793138638506957, -3.463605900582747, -3.4478979373147975, -3.432189974046849, -3.4164820107789002, -3.400774047510951, -3.3850660842430025, -3.369358120975053, -3.3536501577071047, -3.3379421944391554, -3.3222342311712065, -3.306526267903257, -3.2908183046353088, -3.2751103413673595, -3.2594023780994106, -3.2436944148314613, -3.227986451563513, -3.2122784882955635, -3.1965705250276146, -3.1808625617596653, -3.165154598491717, -3.1494466352237676, -3.1337386719558187, -3.11803070868787, -3.102322745419921, -3.086614782151972, -3.0709068188840227, -3.055198855616074, -3.039490892348125, -3.023782929080176, -3.0080749658122268, -2.992367002544278, -2.976659039276329, -2.96095107600838, -2.945243112740431, -2.929535149472482, -2.913827186204533, -2.898119222936584, -2.8824112596686353, -2.866703296400686, -2.850995333132737, -2.8352873698647882, -2.8195794065968394, -2.8038714433288905, -2.7881634800609416, -2.7724555167929927, -2.756747553525044, -2.7410395902570945, -2.7253316269891457, -2.709623663721197, -2.693915700453248, -2.6782077371852986, -2.6624997739173497, -2.646791810649401, -2.631083847381452, -2.6153758841135026, -2.5996679208455538, -2.583959957577605, -2.568251994309656, -2.552544031041707, -2.536836067773758, -2.521128104505809, -2.50542014123786, -2.489712177969911, -2.474004214701962, -2.458296251434013, -2.442588288166064, -2.4268803248981152, -2.4111723616301663, -2.3954643983622175, -2.3797564350942686, -2.3640484718263197, -2.3483405085583704, -2.3326325452904215, -2.3169245820224726, -2.3012166187545238, -2.2855086554865744, -2.2698006922186256, -2.2540927289506767, -2.238384765682728, -2.2226768024147785, -2.2069688391468296, -2.1912608758788807, -2.175552912610932, -2.1598449493429825, -2.1441369860750337, -2.128429022807085, -2.112721059539136, -2.097013096271187, -2.0813051330032377, -2.065597169735289, -2.04988920646734, -2.034181243199391, -2.0184732799314418, -2.0027653166634933, -1.9870573533955442, -1.9713493901275954, -1.9556414268596465, -1.9399334635916974, -1.9242255003237485, -1.9085175370557994, -1.8928095737878505, -1.8771016105199014, -1.8613936472519526, -1.8456856839840035, -1.8299777207160546, -1.8142697574481055, -1.7985617941801566, -1.7828538309122075, -1.7671458676442586, -1.7514379043763098, -1.7357299411083607, -1.7200219778404118, -1.7043140145724627, -1.6886060513045138, -1.6728980880365647, -1.6571901247686158, -1.6414821615006667, -1.6257741982327178, -1.6100662349647687, -1.59435827169682, -1.5786503084288712, -1.5629423451609221, -1.547234381892973, -1.5315264186250241, -1.515818455357075, -1.5001104920891264, -1.4844025288211773, -1.4686945655532284, -1.4529866022852793, -1.4372786390173304, -1.4215706757493813, -1.4058627124814325, -1.3901547492134834, -1.3744467859455345, -1.3587388226775856, -1.3430308594096365, -1.3273228961416876, -1.3116149328737385, -1.2959069696057897, -1.2801990063378408, -1.264491043069892, -1.2487830798019428, -1.233075116533994, -1.2173671532660448, -1.201659189998096, -1.1859512267301469, -1.170243263462198, -1.1545353001942489, -1.1388273369263, -1.123119373658351, -1.107411410390402, -1.0917034471224532, -1.0759954838545043, -1.0602875205865552, -1.0445795573186063, -1.0288715940506572, -1.0131636307827083, -0.9974556675147593, -0.9817477042468103, -0.9660397409788614, -0.9503317777109124, -0.9346238144429634, -0.9189158511750144, -0.9032078879070656, -0.8874999246391166, -0.8717919613711677, -0.8560839981032187, -0.8403760348352697, -0.8246680715673207, -0.8089601082993717, -0.7932521450314227, -0.7775441817634738, -0.7618362184955249, -0.7461282552275759, -0.730420291959627, -0.714712328691678, -0.699004365423729, -0.68329640215578, -0.667588438887831, -0.6518804756198822, -0.6361725123519332, -0.6204645490839842, -0.6047565858160352, -0.5890486225480862, -0.5733406592801372, -0.5576326960121882, -0.5419247327442394, -0.5262167694762904, -0.5105088062083414, -0.4948008429403924, -0.47909287967244346, -0.4633849164044945, -0.44767695313654554, -0.4319689898685966, -0.4162610266006476, -0.40055306333269863, -0.38484510006474965, -0.3691371367968007, -0.3534291735288517, -0.33772121026090274, -0.3220132469929538, -0.3063052837250048, -0.2905973204570559, -0.2748893571891069, -0.25918139392115797, -0.24347343065320898, -0.22776546738526, -0.21205750411731106, -0.19634954084936207, -0.1806415775814131, -0.16493361431346412, -0.14922565104551516, -0.13351768777756623, -0.11780972450961724, -0.10210176124166828, -0.08639379797371931, -0.07068583470577035, -0.05497787143782139, -0.039269908169872414, -0.023561944901923447, -0.007853981633974483, 0.007853981633974483, 0.023561944901923447, 0.039269908169872414, 0.05497787143782139, 0.07068583470577035, 0.08639379797371931, 0.10210176124166828, 0.11780972450961724, 0.13351768777756623, 0.14922565104551516, 0.16493361431346412, 0.1806415775814131, 0.19634954084936207, 0.21205750411731106, 0.22776546738526, 0.24347343065320898, 0.25918139392115797, 0.2748893571891069, 0.2905973204570559, 0.3063052837250048, 0.3220132469929538, 0.33772121026090274, 0.3534291735288517, 0.3691371367968007, 0.38484510006474965, 0.40055306333269863, 0.4162610266006476, 0.4319689898685966, 0.44767695313654554, 0.4633849164044945, 0.47909287967244346, 0.4948008429403924, 0.5105088062083414, 0.5262167694762904, 0.5419247327442394, 0.5576326960121882, 0.5733406592801372, 0.5890486225480862, 0.6047565858160352, 0.6204645490839842, 0.6361725123519332, 0.6518804756198822, 0.667588438887831, 0.68329640215578, 0.699004365423729, 0.714712328691678, 0.730420291959627, 0.7461282552275759, 0.7618362184955249, 0.7775441817634738, 0.7932521450314227, 0.8089601082993717, 0.8246680715673207, 0.8403760348352697, 0.8560839981032187, 0.8717919613711677, 0.8874999246391166, 0.9032078879070656, 0.9189158511750144, 0.9346238144429634, 0.9503317777109124, 0.9660397409788614, 0.9817477042468103, 0.9974556675147593, 1.0131636307827083, 1.0288715940506572, 1.0445795573186063, 1.0602875205865552, 1.0759954838545043, 1.0917034471224532, 1.107411410390402, 1.123119373658351, 1.1388273369263, 1.1545353001942489, 1.170243263462198, 1.1859512267301469, 1.201659189998096, 1.2173671532660448, 1.233075116533994, 1.2487830798019428, 1.264491043069892, 1.2801990063378408, 1.2959069696057897, 1.3116149328737385, 1.3273228961416876, 1.3430308594096365, 1.3587388226775856, 1.3744467859455345, 1.3901547492134834, 1.4058627124814325, 1.4215706757493813, 1.4372786390173304, 1.4529866022852793, 1.4686945655532284, 1.4844025288211773, 1.5001104920891264, 1.515818455357075, 1.5315264186250241, 1.547234381892973, 1.5629423451609221, 1.5786503084288712, 1.59435827169682, 1.6100662349647687, 1.6257741982327178, 1.6414821615006667, 1.6571901247686158, 1.6728980880365647, 1.6886060513045138, 1.7043140145724627, 1.7200219778404118, 1.7357299411083607, 1.7514379043763098, 1.7671458676442586, 1.7828538309122075, 1.7985617941801566, 1.8142697574481055, 1.8299777207160546, 1.8456856839840035, 1.8613936472519526, 1.8771016105199014, 1.8928095737878505, 1.9085175370557994, 1.9242255003237485, 1.9399334635916974, 1.9556414268596465, 1.9713493901275954, 1.9870573533955442, 2.0027653166634933, 2.0184732799314418, 2.034181243199391, 2.04988920646734, 2.065597169735289, 2.0813051330032377, 2.097013096271187, 2.112721059539136, 2.128429022807085, 2.1441369860750337, 2.1598449493429825, 2.175552912610932, 2.1912608758788807, 2.2069688391468296, 2.2226768024147785, 2.238384765682728, 2.2540927289506767, 2.2698006922186256, 2.2855086554865744, 2.3012166187545238, 2.3169245820224726, 2.3326325452904215, 2.3483405085583704, 2.3640484718263197, 2.3797564350942686, 2.3954643983622175, 2.4111723616301663, 2.4268803248981152, 2.442588288166064, 2.458296251434013, 2.474004214701962, 2.489712177969911, 2.50542014123786, 2.521128104505809, 2.536836067773758, 2.552544031041707, 2.568251994309656, 2.583959957577605, 2.5996679208455538, 2.6153758841135026, 2.631083847381452, 2.646791810649401, 2.6624997739173497, 2.6782077371852986, 2.693915700453248, 2.709623663721197, 2.7253316269891457, 2.7410395902570945, 2.756747553525044, 2.7724555167929927, 2.7881634800609416, 2.8038714433288905, 2.8195794065968394, 2.8352873698647882, 2.850995333132737, 2.866703296400686, 2.8824112596686353, 2.898119222936584, 2.913827186204533, 2.929535149472482, 2.945243112740431, 2.96095107600838, 2.976659039276329, 2.992367002544278, 3.0080749658122268, 3.023782929080176, 3.039490892348125, 3.055198855616074, 3.0709068188840227, 3.086614782151972, 3.102322745419921, 3.11803070868787, 3.1337386719558187, 3.1494466352237676, 3.165154598491717, 3.1808625617596653, 3.1965705250276146, 3.2122784882955635, 3.227986451563513, 3.2436944148314613, 3.2594023780994106, 3.2751103413673595, 3.2908183046353088, 3.306526267903257, 3.3222342311712065, 3.3379421944391554, 3.3536501577071047, 3.369358120975053, 3.3850660842430025, 3.400774047510951, 3.4164820107789002, 3.432189974046849, 3.4478979373147975, 3.463605900582747, 3.4793138638506957, 3.495021827118645, 3.5107297903865935, 3.526437753654543, 3.5421457169224917, 3.557853680190441, 3.5735616434583894, 3.5892696067263388, 3.6049775699942876, 3.620685533262237, 3.6363934965301854, 3.6521014597981347, 3.6678094230660836, 3.683517386334033, 3.6992253496019813, 3.7149333128699307, 3.730641276137879, 3.746349239405829, 3.7620572026737773, 3.7777651659417266, 3.793473129209675, 3.8091810924776244, 3.8248890557455733, 3.8405970190135217, 3.856304982281471, 3.87201294554942, 3.887720908817369, 3.9034288720853176, 3.919136835353267, 3.934844798621216, 3.950552761889165, 3.9662607251571136, 3.981968688425063, 3.997676651693012, 4.013384614960961, 4.0290925782289095, 4.044800541496859, 4.060508504764807, 4.076216468032757, 4.091924431300706, 4.107632394568655, 4.123340357836604, 4.139048321104553, 4.154756284372501, 4.17046424764045, 4.186172210908399, 4.201880174176349, 4.217588137444297, 4.233296100712246, 4.249004063980196, 4.264712027248144, 4.280419990516093, 4.296127953784042, 4.311835917051991, 4.32754388031994, 4.343251843587889, 4.358959806855838, 4.3746677701237875, 4.3903757333917355, 4.406083696659685, 4.421791659927634, 4.437499623195583, 4.453207586463532, 4.468915549731481, 4.48462351299943, 4.500331476267379, 4.516039439535327, 4.531747402803277, 4.547455366071225, 4.563163329339175, 4.578871292607124, 4.594579255875073, 4.6102872191430215, 4.62599518241097, 4.641703145678919, 4.657411108946868, 4.673119072214817, 4.688827035482766, 4.704534998750716, 4.720242962018664, 4.735950925286613, 4.751658888554562, 4.767366851822511, 4.78307481509046, 4.798782778358409, 4.814490741626358, 4.830198704894308, 4.845906668162256, 4.861614631430205, 4.877322594698154, 4.893030557966103, 4.908738521234052, 4.924446484502001, 4.94015444776995, 4.955862411037899, 4.9715703743058475, 4.987278337573797, 5.002986300841745, 5.018694264109695, 5.034402227377644, 5.050110190645592, 5.065818153913542, 5.0815261171814905, 5.097234080449439, 5.112942043717388, 5.128650006985337, 5.144357970253286, 5.160065933521236, 5.175773896789184, 5.1914818600571335, 5.207189823325082, 5.222897786593031, 5.23860574986098, 5.254313713128929, 5.270021676396878, 5.285729639664828, 5.301437602932776, 5.317145566200725, 5.332853529468673, 5.348561492736623, 5.364269456004572, 5.379977419272521, 5.39568538254047, 5.411393345808419, 5.427101309076368, 5.442809272344316, 5.458517235612265, 5.474225198880214, 5.489933162148164, 5.505641125416112, 5.521349088684062, 5.537057051952011, 5.5527650152199595, 5.568472978487908, 5.584180941755857, 5.599888905023806, 5.615596868291756, 5.631304831559704, 5.647012794827654, 5.6627207580956025, 5.678428721363551, 5.6941366846315, 5.709844647899449, 5.725552611167398, 5.741260574435347, 5.756968537703296, 5.7726765009712455, 5.7883844642391935, 5.804092427507143, 5.819800390775092, 5.83550835404304, 5.85121631731099, 5.866924280578939, 5.882632243846888, 5.8983402071148365, 5.914048170382785, 5.929756133650734, 5.945464096918684, 5.961172060186632, 5.976880023454582, 5.992587986722531, 6.00829594999048, 6.024003913258428, 6.039711876526377, 6.055419839794326, 6.071127803062276, 6.086835766330224, 6.102543729598174, 6.118251692866122, 6.1339596561340715, 6.14966761940202, 6.165375582669969, 6.181083545937918, 6.196791509205867, 6.212499472473816, 6.228207435741766, 6.243915399009714, 6.2596233622776625, 6.275331325545612, 6.29103928881356, 6.306747252081509, 6.322455215349459, 6.338163178617408, 6.353871141885357, 6.3695791051533055, 6.385287068421255, 6.400995031689204, 6.416702994957152, 6.432410958225101, 6.448118921493051, 6.463826884761, 6.4795348480289485, 6.4952428112968965, 6.510950774564847, 6.526658737832795, 6.542366701100744, 6.558074664368693, 6.573782627636643, 6.5894905909045915, 6.60519855417254, 6.620906517440488, 6.636614480708437, 6.652322443976387, 6.668030407244336, 6.683738370512285, 6.699446333780234, 6.7151542970481835, 6.730862260316132, 6.74657022358408, 6.762278186852029, 6.777986150119979, 6.793694113387928, 6.809402076655877, 6.825110039923826, 6.840818003191775, 6.856525966459724, 6.872233929727672, 6.887941892995621, 6.903649856263571, 6.91935781953152, 6.935065782799469, 6.950773746067417, 6.966481709335367, 6.982189672603315, 6.997897635871264, 7.013605599139213, 7.029313562407163, 7.045021525675112, 7.0607294889430605, 7.0764374522110085, 7.092145415478957, 7.107853378746907, 7.123561342014856, 7.139269305282805, 7.154977268550754, 7.1706852318187035, 7.186393195086652, 7.2021011583546, 7.217809121622549, 7.233517084890499, 7.249225048158448, 7.264933011426397, 7.280640974694345, 7.2963489379622954, 7.312056901230243, 7.327764864498192, 7.343472827766141, 7.359180791034091, 7.37488875430204, 7.390596717569989, 7.406304680837937, 7.422012644105887, 7.437720607373835, 7.453428570641784, 7.469136533909733, 7.484844497177682, 7.500552460445632, 7.516260423713581, 7.531968386981529, 7.5476763502494775, 7.563384313517427, 7.579092276785376, 7.594800240053325, 7.610508203321274, 7.626216166589224, 7.6419241298571725, 7.6576320931251205, 7.673340056393069, 7.689048019661019, 7.704755982928968, 7.720463946196917, 7.736171909464865, 7.7518798727328155, 7.7675878360007635, 7.783295799268712, 7.799003762536661, 7.814711725804611, 7.83041968907256, 7.846127652340509, 7.861835615608457, 7.877543578876406, 7.893251542144355, 7.908959505412304, 7.924667468680253, 7.940375431948202, 7.956083395216152, 7.971791358484101, 7.987499321752049, 8.003207285019998, 8.018915248287948, 8.034623211555896, 8.050331174823844, 8.066039138091794, 8.081747101359744, 8.097455064627692, 8.113163027895641, 8.12887099116359, 8.14457895443154, 8.160286917699487, 8.175994880967437, 8.191702844235385, 8.207410807503335, 8.223118770771285, 8.238826734039232, 8.25453469730718, 8.27024266057513, 8.28595062384308, 8.301658587111028, 8.317366550378978, 8.333074513646926, 8.348782476914876, 8.364490440182825, 8.380198403450773, 8.395906366718721, 8.411614329986671, 8.42732229325462, 8.443030256522569, 8.458738219790517, 8.474446183058468, 8.490154146326416, 8.505862109594364, 8.521570072862314, 8.537278036130264, 8.552985999398212, 8.568693962666162, 8.58440192593411, 8.60010988920206, 8.615817852470007, 8.631525815737957, 8.647233779005905, 8.662941742273855, 8.678649705541805, 8.694357668809753, 8.7100656320777, 8.72577359534565, 8.7414815586136, 8.757189521881548, 8.772897485149498, 8.788605448417446, 8.804313411685396, 8.820021374953345, 8.835729338221293, 8.851437301489241, 8.867145264757191, 8.88285322802514, 8.898561191293089, 8.914269154561037, 8.929977117828988, 8.945685081096936, 8.961393044364884, 8.977101007632834, 8.992808970900784, 9.008516934168732, 9.024224897436682, 9.03993286070463, 9.055640823972578, 9.071348787240527, 9.087056750508477, 9.102764713776425, 9.118472677044375, 9.134180640312325, 9.149888603580273, 9.16559656684822, 9.18130453011617, 9.19701249338412, 9.212720456652068, 9.228428419920018, 9.244136383187966, 9.259844346455916, 9.275552309723864, 9.291260272991813, 9.306968236259761, 9.322676199527711, 9.338384162795661, 9.354092126063609, 9.369800089331557, 9.385508052599508, 9.401216015867456, 9.416923979135404, 9.432631942403354, 9.448339905671304, 9.464047868939252, 9.479755832207202, 9.49546379547515, 9.511171758743098, 9.526879722011047, 9.542587685278997, 9.558295648546945, 9.574003611814895, 9.589711575082845, 9.605419538350793, 9.62112750161874, 9.63683546488669, 9.65254342815464, 9.668251391422588, 9.683959354690538, 9.699667317958486, 9.715375281226436, 9.731083244494384, 9.746791207762334, 9.762499171030282, 9.778207134298231, 9.793915097566181, 9.809623060834129, 9.825331024102077, 9.841038987370029, 9.856746950637977, 9.872454913905925, 9.888162877173874, 9.903870840441822, 9.919578803709772, 9.935286766977722, 9.95099473024567, 9.966702693513618, 9.982410656781568, 9.998118620049517], "dens": [5.529092949801253e-18, 9.990959580422278e-18, 1.593943070708974e-17, 2.344091786176719e-17, 3.256452861342315e-17, 4.338200415904915e-17, 5.596714524646855e-17, 7.03984687433892e-17, 8.675559231685147e-17, 1.0512306312523542e-16, 1.2558780714255957e-16, 1.4824140547058858e-16, 1.731776644826238e-16, 2.0049549186948148e-16, 2.3029634400308357e-16, 2.6268822500762553e-16, 2.9778202801539696e-16, 3.35693080538828e-16, 3.765422063105661e-16, 4.2045613941111616e-16, 4.675653269784807e-16, 5.180094151584177e-16, 5.719293981992421e-16, 6.294770862651371e-16, 6.908089536536538e-16, 7.560890224732877e-16, 8.25493026524696e-16, 8.991947198193679e-16, 9.773903343844814e-16, 1.0602734323602978e-15, 1.1480576460567752e-15, 1.2409598761930823e-15, 1.3392093242043145e-15, 1.4430540639075226e-15, 1.552745310899928e-15, 1.6685571616303873e-15, 1.7907736165398678e-15, 1.919698180401004e-15, 2.0556446952290942e-15, 2.1989559143346263e-15, 2.349985411084652e-15, 2.5091112284961984e-15, 2.6767384130800897e-15, 2.8532944201093285e-15, 3.039224150992493e-15, 3.2350215060453476e-15, 3.4411910369823377e-15, 3.658283809725883e-15, 3.886884520861308e-15, 4.127620592950426e-15, 4.381148418169461e-15, 4.648187352326534e-15, 4.929505067529832e-15, 5.225918359084745e-15, 5.538306853965601e-15, 5.867621618200671e-15, 6.214872468667857e-15, 6.581154421455748e-15, 6.967659910863737e-15, 7.375655265195926e-15, 7.80652824922777e-15, 8.261760628038825e-15, 8.742981452164551e-15, 9.251938559222203e-15, 9.790551431033681e-15, 1.0360894723675386e-14, 1.096521729875992e-14, 1.1606002403297933e-14, 1.2285946180460171e-14, 1.3008018823294417e-14, 1.3775427559382327e-14, 1.4591792557852377e-14, 1.5460951911958463e-14, 1.6387340273490168e-14, 1.7375605448668294e-14, 1.8431101586903837e-14, 1.9559926213373724e-14, 2.0767534231467266e-14, 2.2064134427700585e-14, 2.3451133968087643e-14, 2.495094512151556e-14, 2.655028510619065e-14, 2.829666029262186e-14, 3.015772383365997e-14, 3.218507617829505e-14, 3.440938133137604e-14, 3.6713302885892804e-14, 3.945218174986777e-14, 4.212418118818683e-14, 4.524659315423085e-14, 4.8981878622317487e-14, 5.185733664257014e-14, 5.697059586778785e-14, 6.156736796123269e-14, 6.403565234817312e-14, 7.427139520982364e-14, 7.896852375676142e-14, 7.752768680378461e-14, 1.0191544192983911e-13, 1.1041554537773306e-13, 8.452795930575388e-14, 1.3836665725438655e-13, 2.0756992665175584e-13, 1.0498377169646264e-13, 9.74100522178715e-14, 4.647632273686805e-13, 6.098951053421531e-13, 1.3562595761448325e-13, 3.3814885003922774e-13, 2.4347251780539283e-12, 4.8161669541778e-12, 5.1109691188108936e-12, 5.699486799252886e-12, 1.4543811775093583e-11, 3.880982926512457e-11, 7.896126717263765e-11, 1.3139281280370948e-10, 1.9897980678370713e-10, 3.006730830432284e-10, 4.757668577458675e-10, 7.797566392557507e-10, 1.2767224950313952e-09, 2.022122273000567e-09, 3.0261064288000244e-09, 4.190510646050324e-09, 5.210597785573232e-09, 5.5710684087919276e-09, 4.815564885388097e-09, 3.2085687375629497e-09, 1.7649246649794685e-09, 6.948962196024064e-10, 1.3347243392271476e-10, 1.5646843589789489e-12, 7.097228079920213e-13, 5.615226526383913e-13, 4.680338543852743e-13, 3.9821343014969235e-13, 3.4343952289931695e-13, 2.9937697376679437e-13, 2.633114213842667e-13, 2.3338349101358314e-13, 2.0825984199189627e-13, 1.869563109122053e-13, 1.687309132176323e-13, 1.5301470555285574e-13, 1.3936503337360457e-13, 1.2743313007793564e-13, 1.1694113584752074e-13, 1.0766531430393402e-13, 9.94239659135927e-14, 9.206821781739354e-14, 8.547512723040982e-14, 7.954244926712635e-14, 7.41846334865801e-14, 6.932953316575515e-14, 6.49161078159116e-14, 6.089228854814483e-14, 5.721352883530806e-14, 5.3841519894485536e-14, 5.074310684204343e-14, 4.788960859005111e-14, 4.525596116125654e-14, 4.282026188533599e-14, 4.056331370022099e-14, 3.846818927904983e-14, 3.651994856527862e-14, 3.470534804003688e-14, 3.3012620835594973e-14, 3.14312723859453e-14, 2.99519434068756e-14, 2.856621505826394e-14, 2.7266569421801035e-14, 2.604621079675324e-14, 2.4899011939815304e-14, 2.3819462184455226e-14, 2.2802512957478065e-14, 2.1843648883794857e-14, 2.0938715274732783e-14, 2.0083928284500156e-14, 1.927586906519726e-14, 1.851138067126344e-14, 1.7787571273656843e-14, 1.7101812251906542e-14, 1.645166801438361e-14, 1.5834908191622547e-14, 1.524945246800357e-14, 1.4693427479584185e-14, 1.4165051230738606e-14, 1.3662725695703745e-14, 1.318491300092837e-14, 1.2730240393575558e-14, 1.2297406205947975e-14, 1.1885184326523523e-14, 1.1492474690405285e-14, 1.1118230302666657e-14, 1.076145131770692e-14, 1.0421245992132999e-14, 1.0096743336356813e-14, 9.78715537844764e-15, 9.491733456352551e-15, 9.209769046241228e-15, 8.94060677486468e-15, 8.683637238472807e-15, 8.438255501430094e-15, 8.20392792794861e-15, 7.980141473023724e-15, 7.766404709377464e-15, 7.562246596546445e-15, 7.367250139134412e-15, 7.181003250203786e-15, 7.003124579690398e-15, 6.833233198624998e-15, 6.670990630736914e-15, 6.516067477986138e-15, 6.368163200123371e-15, 6.226968268255053e-15, 6.0922090480382645e-15, 5.9636345321773565e-15, 5.840975989401008e-15, 5.724007069472729e-15, 5.612488389395879e-15, 5.506222503156615e-15, 5.404987763462453e-15, 5.3086144704851125e-15, 5.216899028801627e-15, 5.1296781317566226e-15, 5.0467770282791134e-15, 4.96804763987969e-15, 4.8933355861544095e-15, 4.8225131164137994e-15, 4.7554215049712665e-15, 4.691956979310261e-15, 4.631985461611975e-15, 4.575398058377973e-15, 4.522089065153447e-15, 4.471950691023318e-15, 4.424894115495451e-15, 4.380822530602466e-15, 4.339652500337328e-15, 4.301302929328351e-15, 4.265700561461812e-15, 4.232770443974496e-15, 4.202453709651979e-15, 4.174678456945212e-15, 4.149391684856092e-15, 4.126533237485402e-15, 4.1060589516107645e-15, 4.087921386699217e-15, 4.072075778977407e-15, 4.058483657531636e-15, 4.0471064333049e-15, 4.03791120363187e-15, 4.0308666227512895e-15, 4.0259502391626405e-15, 4.023134774357788e-15, 4.022390829761122e-15, 4.023710850117067e-15, 4.027071278843469e-15, 4.032460641170099e-15, 4.039861568235058e-15, 4.0492677847109685e-15, 4.060672445804627e-15, 4.074060565556276e-15, 4.089440272002748e-15, 4.106799821317754e-15, 4.126138657019401e-15, 4.147459446688996e-15, 4.170762326911926e-15, 4.1960529035571074e-15, 4.223328979570657e-15, 4.252597351113425e-15, 4.2838719699874425e-15, 4.317149017801475e-15, 4.352440858585777e-15, 4.3897564971164046e-15, 4.429107501392295e-15, 4.470494426152589e-15, 4.51393330478086e-15, 4.559433389210989e-15, 4.607004854418815e-15, 4.656655129491554e-15, 4.708400388913305e-15, 4.7622434673358124e-15, 4.818198886295562e-15, 4.876277654701084e-15, 4.936484414905326e-15, 4.998830815420004e-15, 5.063325231991971e-15, 5.129973312513846e-15, 5.1987807186700495e-15, 5.26975793569695e-15, 5.342909535960642e-15, 5.418235043086581e-15, 5.495745792126094e-15, 5.5754367824622e-15, 5.657311390931401e-15, 5.7413693330417614e-15, 5.827606928050429e-15, 5.916024410146941e-15, 6.006618112034729e-15, 6.0993758171173596e-15, 6.19430202840266e-15, 6.291373695148691e-15, 6.3905886359097205e-15, 6.491933678429662e-15, 6.595395807140649e-15, 6.700953669218912e-15, 6.808594633510197e-15, 6.918299536697663e-15, 7.030043815503174e-15, 7.143805676699434e-15, 7.259558091783431e-15, 7.377274685232634e-15, 7.496935347926202e-15, 7.61849568471875e-15, 7.741929671611842e-15, 7.86719938217484e-15, 7.994273584025232e-15, 8.123105398928603e-15, 8.25365722182884e-15, 8.385888728955327e-15, 8.519751583625334e-15, 8.655190899277314e-15, 8.792179898400812e-15, 8.930646613541705e-15, 9.070548212128102e-15, 9.211822118596034e-15, 9.354420000475723e-15, 9.49827257468823e-15, 9.643336933950105e-15, 9.789531789128841e-15, 9.936796488274257e-15, 1.0085075501185695e-14, 1.0234287940468488e-14, 1.0384380084494219e-14, 1.0535260961047273e-14, 1.0686877545902048e-14, 1.0839138647016408e-14, 1.099197905070349e-14, 1.1145313789270368e-14, 1.1299073925811315e-14, 1.1453169656035927e-14, 1.1607523675796843e-14, 1.176205769900862e-14, 1.1916667158095393e-14, 1.2071281358655488e-14, 1.2225817357744147e-14, 1.2380182565305767e-14, 1.2534285468256816e-14, 1.268804146696845e-14, 1.2841347018240213e-14, 1.2994121671802338e-14, 1.314626300819741e-14, 1.3297680417631302e-14, 1.3448295457350902e-14, 1.359798750539714e-14, 1.3746669595021985e-14, 1.3894260611377e-14, 1.4040649241152127e-14, 1.4185715096250276e-14, 1.4329380326960844e-14, 1.447157466070973e-14, 1.4612190206754164e-14, 1.475107896749237e-14, 1.4888113625457894e-14, 1.5023278107245737e-14, 1.5156548105674414e-14, 1.528774801491795e-14, 1.541664260037646e-14, 1.554306517333617e-14, 1.566714540262162e-14, 1.5788986368060304e-14, 1.5908442891216546e-14, 1.602507144281032e-14, 1.613846344362239e-14, 1.6248580176531126e-14, 1.6355865324777287e-14, 1.6460752963815862e-14, 1.6563243613866386e-14, 1.6662609814705603e-14, 1.6757813930435625e-14, 1.684812519719525e-14, 1.6933672197547622e-14, 1.701549191418549e-14, 1.7094959928747356e-14, 1.7173033137539925e-14, 1.724964284286134e-14, 1.7323530754608704e-14, 1.7392625767462488e-14, 1.745474334360217e-14, 1.7508325856591712e-14, 1.7552937148752645e-14, 1.7589357061316542e-14, 1.7619385802461292e-14, 1.7645373851506876e-14, 1.7669695812448765e-14, 1.7694330016914943e-14, 1.7720583272438113e-14, 1.7749044669831092e-14, 1.7779654093372e-14, 1.7811878025066852e-14, 1.7844941011678874e-14, 1.787803935596382e-14, 1.7910530726813283e-14, 1.794200556412304e-14, 1.79722889264085e-14, 1.8001387327011546e-14, 1.8029209840056426e-14, 1.805520753761242e-14, 1.8077778917794568e-14, 1.809336218904185e-14, 1.809528324572927e-14, 1.807232258517302e-14, 1.800728779984528e-14, 1.7876080358921713e-14, 1.764818310498037e-14, 1.7290065586883817e-14, 1.6773299506450544e-14, 1.6089162269127585e-14, 1.5270180564663925e-14, 1.44158293417968e-14, 1.371383642735919e-14, 1.3441263009223835e-14, 1.3922740053317516e-14, 1.5424999580003188e-14, 1.7984542364387224e-14, 2.12075891107117e-14, 2.4144151129672715e-14, 2.5393858425467058e-14, 2.359201778135339e-14, 1.8277775503905138e-14, 1.0836360147794236e-14, 4.838301575225623e-15, 4.972964198604981e-15, 1.429833841872585e-14, 3.0867145599837275e-14, 4.6357185459433064e-14, 4.959463008392121e-14, 3.5156119962716714e-14, 1.1827427419809281e-14, 1.6453647412185123e-15, 2.4050448782084458e-14, 7.365450923721937e-14, 1.14490678624818e-13, 1.0852067354308754e-13, 6.224624425864507e-14, 3.8989122438089385e-14, 9.959469536024901e-14, 2.1758305349965906e-13, 2.8273115392025576e-13, 2.3446965169695397e-13, 1.7697684747870446e-13, 2.7537144324796326e-13, 5.054629192804977e-13, 6.315085635715735e-13, 5.5596047101847e-13, 5.477993098423903e-13, 8.567653548236904e-13, 1.2272684250627058e-12, 1.2639165640691176e-12, 1.210149850654247e-12, 1.6204208304264526e-12, 2.2516778731007064e-12, 2.4046456447364403e-12, 2.40970891771577e-12, 3.1158461425203046e-12, 3.999168855612588e-12, 4.144431649054637e-12, 4.4490308792897015e-12, 5.72559073209964e-12, 6.592654789770022e-12, 6.7222583462090784e-12, 7.91607564533276e-12, 9.544621173056776e-12, 9.917747948231795e-12, 1.090736433368786e-11, 1.3084093897270152e-11, 1.3881864961326685e-11, 1.479478904435232e-11, 1.738242026455292e-11, 1.854195274073165e-11, 1.9593015199337256e-11, 2.2616190796781473e-11, 2.399219600879836e-11, 2.5533539701175594e-11, 2.915640964413315e-11, 3.0756294129290073e-11, 3.351302967842814e-11, 3.804595028370773e-11, 4.0469594891618824e-11, 4.58399223045213e-11, 5.190774258061234e-11, 5.719626657920053e-11, 6.737214682677477e-11, 7.666029975277903e-11, 8.947771556172733e-11, 1.0709463689866661e-10, 1.2485092523481166e-10, 1.5228067770401178e-10, 1.8148121942944668e-10, 2.2011819937248394e-10, 2.681716684142441e-10, 3.229573247922584e-10, 3.9653354017964024e-10, 4.767692949664928e-10, 5.830043598455596e-10, 7.012019502395043e-10, 8.497469483486959e-10, 1.0205943554467461e-09, 1.2248802733375929e-09, 1.4651272185682921e-09, 1.7426457557463588e-09, 2.0715551666644633e-09, 2.443624381959537e-09, 2.883377110034448e-09, 3.3748004904172e-09, 3.950445004852346e-09, 4.589207877636555e-09, 5.327965588140013e-09, 6.144934606371778e-09, 7.074824608036961e-09, 8.103226653047095e-09, 9.251260343547848e-09, 1.0525302333237856e-08, 1.1916102352851188e-08, 1.346740777741778e-08, 1.5123746311415553e-08, 1.6974184315593332e-08, 1.8920019039049787e-08, 2.1072311821862167e-08, 2.3333874276300836e-08, 2.57685805834988e-08, 2.8361734084854772e-08, 3.105308027142468e-08, 3.395089045705504e-08, 3.68933765518226e-08, 4.000488010238275e-08, 4.319846953790027e-08, 4.641832798163249e-08, 4.978040712482546e-08, 5.307409756946168e-08, 5.640662930297384e-08, 5.974221362534975e-08, 6.290425864802182e-08, 6.606376954192992e-08, 6.90536869588511e-08, 7.178510618518617e-08, 7.442156153667794e-08, 7.673571681139072e-08, 7.86995999189566e-08, 8.046916826750417e-08, 8.181048757409136e-08, 8.27060003566045e-08, 8.333705359330492e-08, 8.350794932568039e-08, 8.315795281864507e-08, 8.250856393495255e-08, 8.146613991344774e-08, 7.989238401364025e-08, 7.799490110307368e-08, 7.585132616448178e-08, 7.32931446845002e-08, 7.039229709607435e-08, 6.736818338243868e-08, 6.4180591635226e-08, 6.072887728668183e-08, 5.716132759755703e-08, 5.364217448414395e-08, 5.011128975909048e-08, 4.6500470025815775e-08, 4.293163357409226e-08, 3.953907943962988e-08, 3.628836583949495e-08, 3.309912383911206e-08, 3.0016095533734124e-08, 2.714893889295168e-08, 2.451748371019387e-08, 2.2049308413776654e-08, 1.9702005932673042e-08, 1.751737236234259e-08, 1.555212979340261e-08, 1.380111309862143e-08, 1.2207995418940397e-08, 1.0730423685513816e-08, 9.374154192200729e-09, 8.168245206258989e-09, 7.122307282701701e-09, 6.21235696062063e-09, 5.400637647555643e-09, 4.662424228445154e-09, 3.995367698975651e-09, 3.409209128668954e-09, 2.909733976075019e-09, 2.490380021948417e-09, 2.134810015615679e-09, 1.8251966358276857e-09, 1.5492121710737752e-09, 1.3020962851274528e-09, 1.0843700341612716e-09, 8.979295771990816e-10, 7.43011965589521e-10, 6.171040486312152e-10, 5.155216557401031e-10, 4.3276289316669886e-10, 3.637885297054041e-10, 3.047769795370995e-10, 2.532912508828189e-10, 2.0803735801208586e-10, 1.684513780051221e-10, 1.343023610671017e-10, 1.0540885819236982e-10, 8.148961607729224e-11, 6.212277568870538e-11, 4.677200009919751e-11, 3.4840740916171676e-11, 2.572848901854059e-11, 1.8874595590717345e-11, 1.3785417508995398e-11, 1.0046107071095015e-11, 7.320926935504206e-12, 5.346361659769914e-12, 3.920734101404352e-12, 2.8928153724585812e-12, 2.151070285644593e-12, 1.6143181247493684e-12, 1.2240673247640652e-12, 9.384859824146548e-13, 7.278067000104628e-13, 5.709062992536311e-13, 4.5280771604685627e-13, 3.6287844323851327e-13, 2.935507991216013e-13, 2.394140762879155e-13, 1.9657893862801584e-13, 1.6223172790812358e-13, 1.3432002526429742e-13, 1.113370304455756e-13, 9.216744832509707e-14, 7.59832258781153e-14, 6.216896037049283e-14, 5.027387958011275e-14, 3.9981952630412954e-14, 3.109736742487865e-14, 2.3544915413116152e-14, 1.738793961845345e-14, 1.2865758158918066e-14, 1.0456665619356928e-14, 1.0979167055129638e-14, 1.573978335919513e-14, 2.6746804866409088e-14, 4.7008400958086694e-14, 8.09343307941336e-14, 1.3485372373321427e-13, 2.1765602002556925e-13, 3.4151360870339103e-13, 5.226234636155706e-13, 7.818046801468307e-13, 1.144714828859223e-12, 1.6413478916741695e-12, 2.3044488558878155e-12, 3.1665331934487353e-12, 4.255613621072295e-12, 5.5903211218665354e-12, 7.1763390546490955e-12, 9.007452001221367e-12, 1.1075524891552984e-11, 1.3393782693772443e-11, 1.603502078370537e-11, 1.9179535435840972e-11, 2.3158030950682343e-11, 2.8463894784809908e-11, 3.5707055982520994e-11, 4.5496117403352556e-11, 5.827540121717236e-11, 7.420175100224353e-11, 9.318973953286847e-11, 1.1523292812448458e-10, 1.4097381112422582e-10, 1.7226641449382305e-10, 2.122916483126479e-10, 2.6487301111992904e-10, 3.3315968817731334e-10, 4.1861232785138053e-10, 5.215844493922609e-10, 6.439716480438957e-10, 7.924150073979905e-10, 9.78933269502969e-10, 1.2170182581043201e-09, 1.515749361825782e-09, 1.878646708746153e-09, 2.3115767927787375e-09, 2.8338539792459426e-09, 3.4788086017748958e-09, 4.278390227978311e-09, 5.248215091341586e-09, 6.397239134524888e-09, 7.757764118191983e-09, 9.394731483240286e-09, 1.1369850112717773e-08, 1.370603143700512e-08, 1.6417301052695585e-08, 1.9572679938645863e-08, 2.3282293172265412e-08, 2.7603937450297945e-08, 3.253124718921029e-08, 3.8113692796579695e-08, 4.449136687918387e-08, 5.1737780665066175e-08, 5.980187114787437e-08, 6.870754200384487e-08, 7.860970436847984e-08, 8.95286113174874e-08, 1.0132595012054537e-07, 1.1403853204197062e-07, 1.277995701070517e-07, 1.4245581221613522e-07, 1.5782726953356847e-07, 1.7404059369623014e-07, 1.9103633819093698e-07, 2.0847453226817102e-07, 2.263790834480529e-07, 2.44790070955633e-07, 2.632936393166548e-07, 2.818139379397738e-07, 3.004589742821925e-07, 3.187799136218145e-07, 3.3667517349125373e-07, 3.542885152486961e-07, 3.7113329109055803e-07, 3.8719234980514517e-07, 4.02585547358732e-07, 4.167994544551084e-07, 4.3001108159989655e-07, 4.4218785176243183e-07, 4.52908613464374e-07, 4.625448244543687e-07, 4.707780428827586e-07, 4.775413464218054e-07, 4.831237625825589e-07, 4.870671945566614e-07, 4.897659520057987e-07, 4.91032832202201e-07, 4.908337937392691e-07, 4.894754708711713e-07, 4.865893857378821e-07, 4.82653559016632e-07, 4.773608643105784e-07, 4.71004203011609e-07, 4.6356905824603e-07, 4.55062330226291e-07, 4.4574152998248903e-07, 4.3541572975653625e-07, 4.24488004802006e-07, 4.126888068745573e-07, 4.004622362251473e-07, 3.8753002122849153e-07, 3.7433007106724974e-07, 3.6059355015502237e-07, 3.4674626933133777e-07, 3.325186315774574e-07, 3.183364326791715e-07, 3.0391045047688184e-07, 2.8968159942093245e-07, 2.7532514619517035e-07, 2.613050505617481e-07, 2.472586975408706e-07, 2.3366206754951881e-07, 2.2013920840904444e-07, 2.071339924177408e-07, 1.9432082938540904e-07, 1.8202804015465536e-07, 1.7007786150571797e-07, 1.5858340681616167e-07, 1.475996581208305e-07, 1.3697925995926572e-07, 1.2699358419896738e-07, 1.173337265520757e-07, 1.0830659410512138e-07, 9.968633975905568e-08, 9.156106913697123e-08, 8.398438897637362e-08, 7.676512230507018e-08, 7.01210600284574e-08, 6.386091676201338e-08, 5.801915450710202e-08, 5.268008891392593e-08, 4.76330255155928e-08, 4.303869935873095e-08, 3.881741333927781e-08, 3.486310925348873e-08, 3.132675932128456e-08, 2.805815480170622e-08, 2.5040458294247813e-08, 2.2368944417166346e-08, 1.9901684879043266e-08, 1.764640704130398e-08, 1.566872535711926e-08, 1.3855520532543758e-08, 1.2200355608698988e-08, 1.0765100780988385e-08, 9.46911143703587e-09, 8.278285095217926e-09, 7.251398571091828e-09, 6.35050963653022e-09, 5.518032454927147e-09, 4.789190107022875e-09, 4.172890623282988e-09, 3.6155321732840073e-09, 3.1087331846884444e-09, 2.6819609484283535e-09, 2.32074127697392e-09, 1.9901575095198725e-09, 1.694270509055467e-09, 1.4508372970706634e-09, 1.2473571449670901e-09, 1.0613243265946195e-09, 8.93789205023024e-10, 7.567130631194006e-10, 6.46589236614419e-10, 5.489522910342457e-10, 4.5848633594233123e-10, 3.8129472332079517e-10, 3.2119593512596655e-10, 2.730229824805179e-10, 2.2948009785363728e-10, 1.8891779969370603e-10, 1.544599791767448e-10, 1.281904788033572e-10, 1.0832766771857792e-10, 9.134655501025128e-11, 7.525346455150567e-11, 6.047485325176873e-11, 4.837084489761428e-11, 3.950189424995384e-11, 3.3167526851741873e-11, 2.810792799764726e-11, 2.339977683580941e-11, 1.8825946834895342e-11, 1.4670228125691372e-11, 1.1296094612010903e-11, 8.850707180928653e-12, 7.211080797510215e-12, 6.10047595649588e-12, 5.2417205318132346e-12, 4.45375248618689e-12, 3.6697225705928545e-12, 2.9037444882601657e-12, 2.2034063677293944e-12, 1.6123868255457594e-12, 1.151858674610746e-12, 8.186540510495608e-13, 5.929823721799287e-13, 4.4822737985704224e-13, 3.583997451189124e-13, 3.0222260983745555e-13, 2.645293211083662e-13, 2.3589565291269453e-13, 2.1130187516660335e-13, 1.885501516738006e-13, 1.6697297958647335e-13, 1.4660940125321662e-13, 1.2774544348334992e-13, 1.1065715943525547e-13, 9.547680185958736e-14, 8.21621484419353e-14, 7.054238072849806e-14, 6.039106096754816e-14, 5.148098873001516e-14, 4.360878667781895e-14, 3.660549974714986e-14, 3.0350099880004076e-14, 2.4788174750361784e-14, 1.9941712969790785e-14, 1.5897786640160184e-14, 1.2777375616910896e-14, 1.0696280310169485e-14, 9.726737075576717e-15, 9.85976488301167e-15, 1.0968849910471576e-14, 1.2787389331687776e-14, 1.4921650946846183e-14, 1.6911527924581884e-14, 1.8329852610104416e-14, 1.889222694454402e-14, 1.854339439768792e-14, 1.748751033943721e-14, 1.6136919227331276e-14, 1.497566959625658e-14, 1.4374859422476044e-14, 1.443916455258293e-14, 1.4968273979679662e-14, 1.5567979173655903e-14, 1.586289772375444e-14, 1.5697657343825948e-14, 1.5206884453657004e-14, 1.4704439304224737e-14, 1.445873520660376e-14, 1.45103131447067e-14, 1.466993078907308e-14, 1.4697513606482805e-14, 1.4507577091033987e-14, 1.4219402197970184e-14, 1.4015397998030424e-14, 1.3956986949149068e-14, 1.3945115552994286e-14, 1.3852512029383566e-14, 1.3666853356547891e-14, 1.3482412186972539e-14, 1.3368070221462765e-14, 1.3288312131243606e-14, 1.3170248549488378e-14, 1.3007808051792148e-14, 1.2855405139263454e-14, 1.2737442164631468e-14, 1.2619639252937317e-14, 1.2474646249439706e-14, 1.23230204740396e-14, 1.2188561502903543e-14, 1.2058331826726694e-14, 1.1914049399316415e-14, 1.1765447612838082e-14, 1.1625550353879506e-14, 1.1485978760877092e-14, 1.1338664930238532e-14, 1.1191417789860436e-14, 1.1048199720578852e-14, 1.0902342580033218e-14, 1.0753487673114978e-14, 1.0606658675424378e-14, 1.0460026369890364e-14, 1.0311111309661354e-14, 1.0162705196329468e-14, 1.0015081306094006e-14, 9.866319218283126e-15, 9.717727247924749e-15, 9.569903448011765e-15, 9.421719394265234e-15, 9.273911558133827e-15, 9.126883414381451e-15, 8.980027991869873e-15, 8.833926227428894e-15, 8.68871612574465e-15, 8.544171070969249e-15, 8.400758983582967e-15, 8.258468388318899e-15, 8.117347771980426e-15, 7.977738272681939e-15, 7.839580317330215e-15, 7.703136577315118e-15, 7.568534206857514e-15, 7.435883264247477e-15, 7.305429438742542e-15, 7.177247530059713e-15, 7.0515843953542105e-15, 6.928573867656091e-15, 6.808414924507543e-15, 6.691300987787377e-15, 6.5774001550857404e-15, 6.466960853947821e-15, 6.360146267762288e-15, 6.257207618283049e-15, 6.158341593476715e-15, 6.0638000403653724e-15, 5.9738026564452954e-15, 5.888609826415805e-15, 5.808464372187148e-15, 5.733638827048777e-15, 5.664397774967648e-15, 5.601027485487979e-15, 5.543819169589914e-15, 5.493085457448497e-15, 5.4491117494758615e-15, 5.412248012584864e-15, 5.382818202209625e-15, 5.36116831008795e-15, 5.347666251293539e-15, 5.342686953812276e-15, 5.3466115057569144e-15, 5.359850625822756e-15, 5.382812129897561e-15, 5.415945153192463e-15, 5.459684415787382e-15, 5.514516596079711e-15, 5.580916567769786e-15, 5.659397879427352e-15, 5.750472118994148e-15, 5.85470233476762e-15, 5.9726511036445314e-15, 6.10491311572101e-15, 6.252094709211874e-15, 6.414847324303445e-15, 6.5938242754602754e-15, 6.7897272580557565e-15, 7.00327470470248e-15, 7.235211964981297e-15, 7.486322934464876e-15, 7.757421673640161e-15, 8.04934528376474e-15, 8.36297058788544e-15, 8.69921338104317e-15, 9.05903075276324e-15, 9.443397045392973e-15, 9.853351924334258e-15, 1.0289954194544393e-14, 1.0754327343145283e-14, 1.1247610818771157e-14, 1.1771023832337397e-14, 1.2325811290392867e-14, 1.291326326764207e-14, 1.353472962838407e-14, 1.4191635456404952e-14, 1.488541834326068e-14, 1.5617612694882588e-14, 1.63897599145191e-14, 1.7203540744511377e-14, 1.806063754528641e-14, 1.8962803105180767e-14, 1.9911893596270907e-14, 2.0909805050906377e-14, 2.1958529369885072e-14, 2.3060111048777586e-14, 2.4216698926689128e-14, 2.5430506140810935e-14, 2.670383940882197e-14, 2.8039101001002166e-14, 2.943876637655631e-14, 3.090543101413431e-14, 3.2441772113080454e-14, 3.405057561021705e-14, 3.5734753804821555e-14, 3.7497299781986284e-14, 3.9341346482539826e-14, 4.127015558280043e-14, 4.3287078558005375e-14, 4.539564509804902e-14, 4.7599512461257946e-14, 4.9902460794949844e-14, 5.230845939014412e-14, 5.4821597497153897e-14, 5.744617844495882e-14, 6.018663708024546e-14, 6.304760497053126e-14, 6.603392372771942e-14, 6.915061806587288e-14, 7.240292587185542e-14, 7.579634848597535e-14, 7.933655506644937e-14, 8.302951584948212e-14, 8.688145987283452e-14, 9.089883975411939e-14, 9.50884739800766e-14, 9.945746458602526e-14, 1.0401320039632026e-13, 1.0876351282921881e-13, 1.1371649646020173e-13, 1.1888066299652904e-13, 1.242649535276918e-13, 1.2987879956729332e-13, 1.3573203652869287e-13, 1.418349735113897e-13, 1.4819853592097123e-13, 1.5483414262910966e-13, 1.6175386749483168e-13, 1.6897037219740424e-13, 1.764970435585516e-13, 1.843480576614839e-13, 1.9253826754968883e-13, 2.0108349070727575e-13, 2.1000038441050254e-13, 2.1930659401067587e-13, 2.290208504129576e-13, 2.3916298098824516e-13, 2.4975403025357555e-13, 2.6081641046991333e-13, 2.723738899771174e-13, 2.844517990778338e-13, 2.9707715109838706e-13, 3.1027869920399e-13, 3.2408722665515165e-13, 3.385355560276094e-13, 3.536588223562165e-13, 3.69494739792065e-13, 3.8608359301661685e-13, 4.0346879182454356e-13, 4.216968496460288e-13, 4.4081797442275286e-13, 4.608860256826905e-13, 4.8195941988534e-13, 5.041010397184526e-13, 5.273788300463942e-13, 5.518665858922864e-13, 5.776441899675274e-13, 6.047984830981124e-13, 6.334239256900035e-13, 6.636232370321758e-13, 6.955087230215777e-13, 7.292030803522307e-13, 7.648405290344999e-13, 8.025682902978533e-13, 8.425481336964093e-13, 8.84958003195962e-13, 9.29994322596661e-13, 9.778739654308863e-13, 1.0288371632700899e-12, 1.0831505405074064e-12, 1.1411104926724444e-12, 1.2030477623982622e-12, 1.2693316423516247e-12, 1.3403762543612678e-12, 1.4166467582100133e-12, 1.4986674461236746e-12, 1.587030767099513e-12, 1.6824083779862262e-12, 1.7855642913745638e-12, 1.8973706065361715e-12, 2.0188266297502356e-12, 2.1510812125732593e-12, 2.2954616414979393e-12, 2.453507205066792e-12, 2.6270115906428314e-12, 2.818075415116552e-12, 3.0291718032907898e-12, 3.263228304049908e-12, 3.523732908248735e-12, 3.814867181928353e-12, 4.1416795249534524e-12, 4.510313626568315e-12, 4.928305566875361e-12, 5.4049858950181525e-12, 5.952022103117404e-12, 6.584165157407485e-12, 7.32029462096414e-12, 8.184909541095444e-12, 9.210302104700696e-12, 1.0439814975743502e-11, 1.1932881819609968e-11, 1.3773179244740105e-11, 1.6082667182821817e-11, 1.9048411786880365e-11, 2.298496763887582e-11, 2.8557482693434542e-11, 3.9911958161428924e-11, 1.6540815385190928e-11, 1.0124622331338584e-09, 1.9140919557861616e-09, 8.396752782538816e-09, 2.4384074168253267e-08, 4.800701622959339e-08, 7.386673921919835e-08, 9.628850161195957e-08, 1.1117276906341931e-07, 1.1737591292400555e-07, 1.1583461350581118e-07, 1.0901064518979596e-07, 9.940204194408325e-08, 8.82847165040897e-08, 7.5879483523031e-08, 6.166589174170561e-08, 4.6434921643999464e-08, 3.2363678550914895e-08, 2.1880181672339647e-08, 1.54399854995617e-08, 1.1236365724758438e-08, 7.50047210533942e-09, 4.234307680055376e-09, 2.324768853645074e-09, 1.5809567118505022e-09, 1.0415372385560138e-09, 4.5474772555741913e-10, 1.7502471809696628e-10, 1.473427940390672e-10, 8.120580116474457e-11, 8.963942576981194e-12, 8.77339812893266e-12, 1.0322524097266361e-11, 2.759806452782372e-12, 3.5330540004372515e-12, 1.2069456778726797e-12, 4.670043135443108e-12, 4.096660744606712e-12, 5.151067372493943e-13, 4.74865609772282e-12, 2.086763943344885e-12, 1.2443769609733918e-12, 3.427904265140336e-12, 6.902561197168666e-13, 2.0641715330614177e-12, 1.571852314420278e-12, 9.381718163193773e-13, 1.6933537823749673e-12, 7.680184024026062e-13, 1.3017747406165398e-12, 8.712376350182665e-13, 9.584665193221439e-13, 8.857872540335949e-13, 7.751679817406468e-13, 8.117380421446902e-13, 6.796850672282159e-13, 7.14057881836228e-13, 6.132232820598107e-13, 6.243522142656616e-13, 5.544824341502974e-13, 5.486704556677781e-13, 4.99508368022602e-13, 4.849233672500494e-13, 4.485817660249028e-13, 4.302769904008406e-13, 4.020973966468135e-13, 3.8272504969811976e-13, 3.599876377110593e-13, 3.4096780167709395e-13, 3.219310073747823e-13, 3.0408919837147314e-13, 2.8756570274047007e-13, 2.713514275884295e-13, 2.5658347197139677e-13, 2.421192676467397e-13, 2.2872208988427436e-13, 2.1586997139118568e-13, 2.037129743927746e-13, 1.9221838541883323e-13, 1.8125381915206195e-13, 1.7089581013579176e-13, 1.6103978879580982e-13, 1.5168645023027678e-13, 1.4281393924146651e-13, 1.343800146466087e-13, 1.2637666839958163e-13, 1.1877637783815662e-13, 1.1155754955856504e-13, 1.047050980136503e-13, 9.81986065047739e-14, 9.202169374241965e-14, 8.61594671239999e-14, 8.059629853666811e-14, 7.531835499487652e-14, 7.031266918745361e-14, 6.556653363583924e-14, 6.106824192849101e-14, 5.6806673981885424e-14, 5.277122102049683e-14, 4.8951881434181574e-14, 4.533919853957326e-14, 4.1924149139193696e-14, 3.869819330653442e-14, 3.565318396819848e-14, 3.278140210807055e-14, 3.007547488547247e-14, 2.7528384723309525e-14, 2.5133466172589024e-14, 2.288432150640627e-14, 2.0774863790230034e-14, 1.879927151096012e-14, 1.6951990115664974e-14, 1.5227700201261776e-14, 1.362131911133368e-14, 1.2127953177245653e-14, 1.074295305313952e-14, 9.46183104128875e-15, 8.280301549906335e-15, 7.19425840089419e-15, 6.1997334184539806e-15, 5.292944194285583e-15, 4.470246508597714e-15, 3.7281445711682034e-15, 3.0632705366749545e-15, 2.472400290164379e-15, 1.9524314527616953e-15, 1.5003775710513636e-15, 1.113376149098899e-15, 7.88662793686904e-16, 5.236011156630554e-16, 3.1564004184215876e-16, 1.6234391975745784e-16], "born": 2.186488778496822e-05}, "yoshida_0.05": {"err": 1.9094418598253893e-05, "inband": 1.909441122319475e-05, "alias": 1.678227870882522e-08, "born": 9.132687541737565e-11}, "yoshida_0.025": {"err": 1.253325597392457e-06, "inband": 1.2533255973924292e-06, "alias": 2.6466922503170027e-13, "born": 9.406166696175722e-19}}}

==> anc/numerics/data/bound.json <==
{"lie": {"0.3": {"rate": 0.0007430383245544711, "fgr": 0.0006667181104420279}, "0.35": {"rate": 0.0017513609434131206, "fgr": 0.0015810355049188376}, "0.4": {"rate": 0.0034559122145048525, "fgr": 0.003141050316944545}, "0.5": {"rate": 0.009552981659476765, "fgr": 0.00881240754137536}, "0.6": {"rate": 0.019843935948548084, "fgr": 0.01858819607735205}, "0.7": {"rate": 0.0345896299689202, "fgr": 0.03289084505671249}, "0.8": {"rate": 0.053697105053074866, "fgr": 0.05178223250091588}, "1": {"rate": 0.10379545293248461, "fgr": 0.10255346285431007}}, "strang": {"0.3": {"rate": 0.000743033176568061, "fgr": 0.0006667181104420279}, "0.35": {"rate": 0.0017513539919040478, "fgr": 0.0015810355049188376}, "0.4": {"rate": 0.0034559022387733334, "fgr": 0.003141050316944545}, "0.5": {"rate": 0.00955297103842197, "fgr": 0.00881240754137536}, "0.6": {"rate": 0.019843926658015078, "fgr": 0.01858819607735205}, "0.7": {"rate": 0.03458959639742868, "fgr": 0.03289084505671249}, "0.8": {"rate": 0.05369529881892085, "fgr": 0.05178223250091588}, "1": {"rate": 0.10379119474787289, "fgr": 0.10255346285431007}}, "yoshida": {"0.5": {"rate": 0.019980791640981977, "fgr": 0.021357026249105612}, "0.6": {"rate": 0.041069181963361394, "fgr": 0.04495167221887575}, "0.8": {"rate": 0.1087338383430487, "fgr": 0.12455571481146584}}, "trunc": {"0.3": {"rate": 0.000743033176568061, "fgr": 0.0006667181104420279}, "0.6": {"rate": 0.019843926658015078, "fgr": 0.01858819607735205}, "1": {"rate": 0.10379119474787289, "fgr": 0.10255346285431007}}, "curves": {"0.4": {"t": [0.0, 0.4, 0.8, 1.2000000000000002, 1.6, 2.0, 2.4000000000000004, 2.8000000000000003, 3.2, 3.6, 4.0, 4.4, 4.800000000000001, 5.2, 5.6000000000000005, 6.0, 6.4, 6.800000000000001, 7.2, 7.6000000000000005, 8.0, 8.4, 8.8, 9.200000000000001, 9.600000000000001, 10.0, 10.4, 10.8, 11.200000000000001, 11.600000000000001, 12.0, 12.4, 12.8, 13.200000000000001, 13.600000000000001, 14.0, 14.4, 14.8, 15.200000000000001, 15.600000000000001, 16.0, 16.400000000000002, 16.8, 17.2, 17.6, 18.0, 18.400000000000002, 18.8, 19.200000000000003, 19.6, 20.0, 20.400000000000002, 20.8, 21.200000000000003, 21.6, 22.0, 22.400000000000002, 22.8, 23.200000000000003, 23.6, 24.0, 24.400000000000002, 24.8, 25.200000000000003, 25.6, 26.0, 26.400000000000002, 26.8, 27.200000000000003, 27.6, 28.0, 28.400000000000002, 28.8, 29.200000000000003, 29.6, 30.0, 30.400000000000002, 30.8, 31.200000000000003, 31.6, 32.0, 32.4, 32.800000000000004, 33.2, 33.6, 34.0, 34.4, 34.800000000000004, 35.2, 35.6, 36.0, 36.4, 36.800000000000004, 37.2, 37.6, 38.0, 38.400000000000006, 38.800000000000004, 39.2, 39.6, 40.0, 40.400000000000006, 40.800000000000004, 41.2, 41.6, 42.0, 42.400000000000006, 42.800000000000004, 43.2, 43.6, 44.0, 44.400000000000006, 44.800000000000004, 45.2, 45.6, 46.0, 46.400000000000006, 46.800000000000004, 47.2, 47.6, 48.0, 48.400000000000006, 48.800000000000004, 49.2, 49.6, 50.0, 50.400000000000006, 50.800000000000004, 51.2, 51.6, 52.0, 52.400000000000006, 52.800000000000004, 53.2, 53.6, 54.0, 54.400000000000006, 54.800000000000004, 55.2, 55.6, 56.0, 56.400000000000006, 56.800000000000004, 57.2, 57.6, 58.0, 58.400000000000006, 58.800000000000004, 59.2, 59.6, 60.0, 60.400000000000006, 60.800000000000004, 61.2, 61.6, 62.0, 62.400000000000006, 62.800000000000004, 63.2, 63.6, 64.0, 64.4, 64.8, 65.2, 65.60000000000001, 66.0, 66.4, 66.8, 67.2, 67.60000000000001, 68.0, 68.4, 68.8, 69.2, 69.60000000000001, 70.0, 70.4, 70.8, 71.2, 71.60000000000001, 72.0, 72.4, 72.8, 73.2, 73.60000000000001, 74.0, 74.4, 74.8, 75.2, 75.60000000000001, 76.0, 76.4, 76.80000000000001, 77.2, 77.60000000000001, 78.0, 78.4, 78.80000000000001, 79.2, 79.60000000000001, 80.0, 80.4, 80.80000000000001, 81.2, 81.60000000000001, 82.0, 82.4, 82.80000000000001, 83.2, 83.60000000000001, 84.0, 84.4, 84.80000000000001, 85.2, 85.60000000000001, 86.0, 86.4, 86.80000000000001, 87.2, 87.60000000000001, 88.0, 88.4, 88.80000000000001, 89.2, 89.60000000000001, 90.0, 90.4, 90.80000000000001, 91.2, 91.60000000000001, 92.0, 92.4, 92.80000000000001, 93.2, 93.60000000000001, 94.0, 94.4, 94.80000000000001, 95.2, 95.60000000000001, 96.0, 96.4, 96.80000000000001, 97.2, 97.60000000000001, 98.0, 98.4, 98.80000000000001, 99.2, 99.60000000000001, 100.0, 100.4, 100.80000000000001, 101.2, 101.60000000000001, 102.0, 102.4, 102.80000000000001, 103.2, 103.60000000000001, 104.0, 104.4, 104.80000000000001, 105.2, 105.60000000000001, 106.0, 106.4, 106.80000000000001, 107.2, 107.60000000000001, 108.0, 108.4, 108.80000000000001, 109.2, 109.60000000000001, 110.0, 110.4, 110.80000000000001, 111.2, 111.60000000000001, 112.0, 112.4, 112.80000000000001, 113.2, 113.60000000000001, 114.0, 114.4, 114.80000000000001, 115.2, 115.60000000000001, 116.0, 116.4, 116.80000000000001, 117.2, 117.60000000000001, 118.0, 118.4, 118.80000000000001, 119.2, 119.60000000000001, 120.0, 120.4, 120.80000000000001, 121.2, 121.60000000000001, 122.0, 122.4, 122.80000000000001, 123.2, 123.60000000000001, 124.0, 124.4, 124.80000000000001, 125.2, 125.60000000000001, 126.0, 126.4, 126.80000000000001, 127.2, 127.60000000000001, 128.0, 128.4, 128.8, 129.20000000000002, 129.6, 130.0, 130.4, 130.8, 131.20000000000002, 131.6, 132.0, 132.4, 132.8, 133.20000000000002, 133.6, 134.0, 134.4, 134.8, 135.20000000000002, 135.6, 136.0, 136.4, 136.8, 137.20000000000002, 137.6, 138.0, 138.4, 138.8, 139.20000000000002, 139.6, 140.0, 140.4, 140.8, 141.20000000000002, 141.6, 142.0, 142.4, 142.8, 143.20000000000002, 143.6, 144.0, 144.4, 144.8, 145.20000000000002, 145.6, 146.0, 146.4, 146.8, 147.20000000000002, 147.6, 148.0, 148.4, 148.8, 149.20000000000002, 149.6, 150.0, 150.4, 150.8, 151.20000000000002, 151.6, 152.0, 152.4, 152.8, 153.20000000000002, 153.60000000000002, 154.0, 154.4, 154.8, 155.20000000000002, 155.60000000000002, 156.0, 156.4, 156.8, 157.20000000000002, 157.60000000000002, 158.0, 158.4, 158.8, 159.20000000000002, 159.60000000000002, 160.0, 160.4, 160.8, 161.20000000000002, 161.60000000000002, 162.0, 162.4, 162.8, 163.20000000000002, 163.60000000000002, 164.0, 164.4, 164.8, 165.20000000000002, 165.60000000000002, 166.0, 166.4, 166.8, 167.20000000000002, 167.60000000000002, 168.0, 168.4, 168.8, 169.20000000000002, 169.60000000000002, 170.0, 170.4, 170.8, 171.20000000000002, 171.60000000000002, 172.0, 172.4, 172.8, 173.20000000000002, 173.60000000000002, 174.0, 174.4, 174.8, 175.20000000000002, 175.60000000000002, 176.0, 176.4, 176.8, 177.20000000000002, 177.60000000000002, 178.0, 178.4, 178.8, 179.20000000000002, 179.60000000000002, 180.0, 180.4, 180.8, 181.20000000000002, 181.60000000000002, 182.0, 182.4, 182.8, 183.20000000000002, 183.60000000000002, 184.0, 184.4, 184.8, 185.20000000000002, 185.60000000000002, 186.0, 186.4, 186.8, 187.20000000000002, 187.60000000000002, 188.0, 188.4, 188.8, 189.20000000000002, 189.60000000000002, 190.0, 190.4, 190.8, 191.20000000000002, 191.60000000000002, 192.0, 192.4, 192.8, 193.20000000000002, 193.60000000000002, 194.0, 194.4, 194.8, 195.20000000000002, 195.60000000000002, 196.0, 196.4, 196.8, 197.20000000000002, 197.60000000000002, 198.0, 198.4, 198.8, 199.20000000000002, 199.60000000000002, 200.0, 200.4, 200.8, 201.20000000000002, 201.60000000000002, 202.0, 202.4, 202.8, 203.20000000000002, 203.60000000000002, 204.0, 204.4, 204.8, 205.20000000000002, 205.60000000000002, 206.0, 206.4, 206.8, 207.20000000000002, 207.60000000000002, 208.0, 208.4, 208.8, 209.20000000000002, 209.60000000000002, 210.0, 210.4, 210.8, 211.20000000000002, 211.60000000000002, 212.0, 212.4, 212.8, 213.20000000000002, 213.60000000000002, 214.0, 214.4, 214.8, 215.20000000000002, 215.60000000000002, 216.0, 216.4, 216.8, 217.20000000000002, 217.60000000000002, 218.0, 218.4, 218.8, 219.20000000000002, 219.60000000000002, 220.0, 220.4, 220.8, 221.20000000000002, 221.60000000000002, 222.0, 222.4, 222.8, 223.20000000000002, 223.60000000000002, 224.0, 224.4, 224.8, 225.20000000000002, 225.60000000000002, 226.0, 226.4, 226.8, 227.20000000000002, 227.60000000000002, 228.0, 228.4, 228.8, 229.20000000000002, 229.60000000000002, 230.0, 230.4, 230.8, 231.20000000000002, 231.60000000000002, 232.0, 232.4, 232.8, 233.20000000000002, 233.60000000000002, 234.0, 234.4, 234.8, 235.20000000000002, 235.60000000000002, 236.0, 236.4, 236.8, 237.20000000000002, 237.60000000000002, 238.0, 238.4, 238.8, 239.20000000000002, 239.60000000000002, 240.0, 240.4, 240.8, 241.20000000000002, 241.60000000000002, 242.0, 242.4, 242.8, 243.20000000000002, 243.60000000000002, 244.0, 244.4, 244.8, 245.20000000000002, 245.60000000000002, 246.0, 246.4, 246.8, 247.20000000000002, 247.60000000000002, 248.0, 248.4, 248.8, 249.20000000000002, 249.60000000000002, 250.0, 250.4, 250.8, 251.20000000000002, 251.60000000000002, 252.0, 252.4, 252.8, 253.20000000000002, 253.60000000000002, 254.0, 254.4, 254.8, 255.20000000000002, 255.60000000000002, 256.0, 256.40000000000003, 256.8, 257.2, 257.6, 258.0, 258.40000000000003, 258.8, 259.2, 259.6, 260.0], "P": [1.0, 0.9758739652526646, 0.9618654512591026, 0.9572137621149003, 0.9564925278001295, 0.9572404844428203, 0.9583060932930004, 0.9591240356647521, 0.9594307584046513, 0.9591385505792389, 0.9582695442175687, 0.9569141765478777, 0.9552008687387056, 0.9532720804732647, 0.9512652319961797, 0.9492982553605939, 0.947459885299927, 0.9458047146690474, 0.9443527604889256, 0.9430929524924053, 0.9419896546733385, 0.9409911182868524, 0.9400386740079436, 0.939075511821691, 0.9380540608303396, 0.9369412428798499, 0.9357211977937789, 0.9343954221516794, 0.932980585739087, 0.9315045528147159, 0.9300013113908503, 0.9285055874099926, 0.9270478902974844, 0.9256506132858783, 0.9243256185139542, 0.9230735030700358, 0.9218845009938714, 0.9207407596952891, 0.9196195639573016, 0.9184969849145268, 0.9173514130687173, 0.9161664906985495, 0.9149330773581585, 0.9136500424330368, 0.9123238564231709, 0.9109671223780375, 0.9095963279485775, 0.9082291896214554, 0.9068819942100784, 0.9055673174189259, 0.904292422270435, 0.9030585251555414, 0.9018609825192618, 0.9006903167447019, 0.8995338845503285, 0.8983779103667066, 0.8972095702807158, 0.8960188221122563, 0.8947997301478513, 0.8935511192429851, 0.8922764984446722, 0.8909833029559834, 0.8896815994612829, 0.8883824703804072, 0.8870963286310622, 0.8858314124135273, 0.8845926714680505, 0.8833811893396342, 0.8821942013869882, 0.8810256786481804, 0.8798673664045089, 0.878710104771865, 0.8775452249606812, 0.8763658126847461, 0.8751676585515187, 0.8739497687390053, 0.8727143790395788, 0.8714664906000044, 0.8702130152148242, 0.8689616719149529, 0.86771980757562, 0.8664933187048085, 0.865285829832289, 0.8640982401747175, 0.8629286917378556, 0.8617729478598077, 0.8606251110199277, 0.8594785612286302, 0.8583269679999268, 0.857165223272785, 0.8559901597228425, 0.8548009553907427, 0.8535991754076736, 0.8523884570220447, 0.8511738967656997, 0.8499612407733205, 0.8487560051063457, 0.8475626591522688, 0.8463839914880811, 0.8452207466728078, 0.8440715783879745, 0.8429333159243122, 0.8418014945501178, 0.8406710626084762, 0.8395371545894101, 0.8383958129780041, 0.8372445528299981, 0.8360826895952208, 0.8349113883008679, 0.8337334349217519, 0.8325527721154043, 0.8313738753870556, 0.8302010673537203, 0.8290378742361568, 0.8278865194873665, 0.8267476263732694, 0.825620168171509, 0.8245016666534513, 0.8233886024471396, 0.8222769702360284, 0.821162891918996, 0.8200431945070575, 0.8189158672523578, 0.8177803327781712, 0.8166374964588673, 0.8154895723560373, 0.8143397174574888, 0.8131915338193468, 0.8120485164644937, 0.8109135310599025, 0.8097883988600099, 0.808673648450789, 0.807568467418177, 0.8064708563429072, 0.8053779571828482, 0.8042865026660366, 0.8031933164661698, 0.8020957879827683, 0.8009922511342988, 0.7998822125910746, 0.7987663986902024, 0.7976466181474603, 0.7965254653502736, 0.7954059123480992, 0.7942908532587856, 0.7931826705203103, 0.7920828876017348, 0.7909919583981843, 0.7899092219358749, 0.7888330255951908, 0.7877609947110693, 0.7866904049250605, 0.7856185991775694, 0.7845433857632381, 0.7834633580554882, 0.782378089508615, 0.7812881772350945, 0.7801951307422574, 0.7791011257315821, 0.7780086627189939, 0.7769201837194037, 0.7758377054602027, 0.7747625239299102, 0.7736950332561707, 0.7726346838759444, 0.7715800835383233, 0.7705292231477625, 0.7694797910460612, 0.7684295267469637, 0.7673765601539744, 0.766319685511485, 0.7652585301213036, 0.7641935944383605, 0.7631261599411735, 0.7620580811236635, 0.7609914950757551, 0.7599284938920009, 0.7588708099012753, 0.7578195608615043, 0.756775092379118, 0.7557369395068443, 0.7547039111441335, 0.7536742823210574, 0.7526460634797644, 0.751617304831404, 0.7505863893320517, 0.7495522703551583, 0.7485146192349683, 0.7474738620322905, 0.7464311019106574, 0.7453879407955029, 0.7443462289178399, 0.7433077812120054, 0.7422741038629015, 0.7412461720338941, 0.7402242914044387, 0.7392080629742027, 0.7381964547100031, 0.7371879674580888, 0.7361808685526495, 0.7351734567918424, 0.7341643183242377, 0.7331525350204373, 0.7321378146902934, 0.7311205247801253, 0.7301016260260862, 0.729082517673568, 0.7280648190148268, 0.7270501212007872, 0.726039747224815, 0.7250345561458342, 0.7240348203820749, 0.7230401934396364, 0.7220497715352956, 0.7210622383629426, 0.7200760698830904, 0.7190897673202492, 0.7181020827870499, 0.7171122036089256, 0.7161198681669904, 0.7151253968161267, 0.7141296344915646, 0.7131338149878766, 0.7121393685596257, 0.7111477027200593, 0.7101599897143163, 0.7091769926424027, 0.708198955906122, 0.7072255755735926, 0.7062560529698659, 0.7052892221967773, 0.7043237312646317, 0.7033582487215494, 0.7023916642223926, 0.7014232528452276, 0.7004527788644904, 0.6994805241720213, 0.6985072381191119, 0.6975340174582407, 0.6965621354919861, 0.6955928469363353, 0.6946271983023572, 0.6936658723536383, 0.692709089658027, 0.6917565813158871, 0.6908076360081525, 0.6898612132438655, 0.6889161048024389, 0.6879711193333573, 0.6870252619179089, 0.6860778815381261, 0.6851287646074421, 0.6841781611550173, 0.6832267406047019, 0.6822754847629041, 0.681325535011938, 0.6803780173976903, 0.6794338723279147, 0.6784937145512405, 0.6775577441782422, 0.6766257215260191, 0.6756970087611818, 0.6747706711871724, 0.673845622103707, 0.6729207887898558, 0.671995274257985, 0.6710684903876946, 0.6701402426825885, 0.6692107544519436, 0.6682806275256529, 0.6673507462368128, 0.666422139894312, 0.6654958250501125, 0.6645726516539979, 0.6636531763022079, 0.6627375814050451, 0.6618256519270571, 0.6609168125094698, 0.6600102186244069, 0.6591048873218429, 0.6581998473218377, 0.6572942855262949, 0.6563876678428199, 0.655479816362499, 0.6545709317465548, 0.6536615580925621, 0.6527524962785372, 0.6518446795002858, 0.6509390302699444, 0.6500363207184865, 0.6491370572876262, 0.6482414069616248, 0.6473491757080713, 0.6464598417784901, 0.6455726381943101, 0.6446866713728818, 0.6438010575348727, 0.6429150560576559, 0.6420281796410074, 0.641140264888896, 0.6402514930840263, 0.6393623585810783, 0.6384735901941139, 0.637586038002308, 0.636700543086273, 0.6358178100920018, 0.6349383018678343, 0.6340621718656746, 0.6331892441106765, 0.632319043239803, 0.6314508695089954, 0.6305839069236427, 0.6297173477674016, 0.6288505145090297, 0.6279829606728353, 0.6271145356401977, 0.6262454039737302, 0.6253760168336142, 0.6245070403319412, 0.6236392521325244, 0.6227734222838688, 0.6219101964869491, 0.6210499994352056, 0.6201929726384368, 0.6193389557706492, 0.6184875139007681, 0.6176380059974591, 0.6167896839044076, 0.6159418064868449, 0.6150937515115121, 0.6142451083562995, 0.6133957377169833, 0.6125457896217001, 0.6116956774587075, 0.6108460124115564, 0.60999750862914, 0.6091508737897913, 0.6083067017746346, 0.6074653836721146, 0.6066270503959807, 0.6057915552784587, 0.6049584988655067, 0.604127291729917, 0.6032972454083544, 0.60246767741238, 0.6016380142760863, 0.6008078770547158, 0.5999771365133699, 0.5991459299620837, 0.5983146375499129, 0.5974838220464564, 0.5966541415500902, 0.5958262486497712, 0.5950006914059607, 0.5941778311385572, 0.5933577893120132, 0.5925404312573976, 0.591725388838174, 0.5909121182495977, 0.5900999838578833, 0.5892883551284739, 0.588476701840276, 0.5876646731859865, 0.5868521489381523, 0.5860392552036021, 0.5852263427230009, 0.5844139313507059, 0.5836026294528971, 0.58279304069358, 0.5819856724011955, 0.5811808593869187, 0.5803787146629918, 0.5795791141463169, 0.5787817175065691, 0.5779860214774453, 0.5771914374279523, 0.5763973810931389, 0.575603360787262, 0.5748090508225597, 0.5740143390747543, 0.5732193417411103, 0.5724243833886364, 0.5716299456323902, 0.5708365924976937, 0.5700448839814309, 0.5692552910196718, 0.5684681247272093, 0.567683490496684, 0.5669012736755087, 0.5661211587101457, 0.5653426785470411, 0.5645652865599616, 0.5637884398833053, 0.563011681368287, 0.5622347078246043, 0.5614574144366339, 0.5606799085827268, 0.5599024914111596, 0.5591256103718706, 0.5583497897142938, 0.5575755503494787, 0.5568033305036336, 0.5560334200343463, 0.5552659174381998, 0.5545007164266373, 0.5537375237235997, 0.5529759047614697, 0.5522153505954936, 0.5514553555513008, 0.5506954935584005, 0.5499354817505467, 0.5491752218728182, 0.5484148133802345, 0.5476545364463156, 0.546894807709863, 0.5461361157390691, 0.5453789461494809, 0.5446237078129028, 0.5438706713397601, 0.5431199290343364, 0.5423713822087681, 0.5416247575252476, 0.5408796496498983, 0.5401355836308832, 0.5393920873475991, 0.5386487628143759, 0.5379053454465184, 0.5371617429109361, 0.5364180477590273, 0.5356745212231631, 0.5349315520705202, 0.5341895968117705, 0.5334491089737085, 0.5327104710480891, 0.5319739360184879, 0.5312395907244751, 0.5305073429657855, 0.5297769377470823, 0.5290479959464818, 0.5283200736497582, 0.5275927291158596, 0.5268655893798362, 0.5261384068202363, 0.5254110947307616, 0.5246837388479881, 0.5239565833213115, 0.5232299921734236, 0.5225043925235693, 0.5217802090781206, 0.5210577997852909, 0.5203374020041693, 0.5196190972151482, 0.5189027997006883, 0.5181882706108962, 0.5174751551770244, 0.5167630372526196, 0.516051502620708, 0.5153402016497285, 0.5146289014918995, 0.5139175203304666, 0.5132061383116343, 0.5124949840789027, 0.5117843987177926, 0.5110747829336982, 0.5103665354227818, 0.5096599919940532, 0.5089553752998146, 0.5082527623239977, 0.5075520733111133, 0.5068530838449969, 0.5061554605007057, 0.5054588132846236, 0.5047627531331214, 0.5040669506717117, 0.5033711880338259, 0.5026753874324873, 0.5019796238454256, 0.501284112384278, 0.5005891720502432, 0.4998951803999492, 0.49920251053812614, 0.4985114801095284, 0.49782229735617645, 0.49713503612679055, 0.4964496200192123, 0.49576583919792955, 0.495083380959867, 0.49440187655776424, 0.4937209617434316, 0.4930403261124011, 0.4923597628326701, 0.4916792006842723, 0.49099870900583364, 0.490318488231239, 0.48963884074412123, 0.48896012137038125, 0.4882826815683436, 0.4876068179729232, 0.486932729047548, 0.4862604843730965, 0.485590013676356, 0.4849211184088432, 0.4842535029551789, 0.4835868204307815, 0.4829207258117653, 0.4822549277536572, 0.4815892318449611, 0.48092356941323183, 0.48025800655654827, 0.4795927331200261, 0.47892803269948203, 0.478264238756145, 0.47760168361277205, 0.47694064763047667, 0.4762813172072586, 0.47562375675592433, 0.47496790006378403, 0.4743135611895959, 0.4736604631855967, 0.47300828050862165, 0.4723566872959119, 0.4717054068409818, 0.4710542534913676, 0.47040316203494453, 0.46975219697689385, 0.4691015381707551, 0.46845145045836206, 0.46780224704912404, 0.4671542450292419, 0.46650771127712903, 0.4658628180668334, 0.46521962701505354, 0.4645780800862496, 0.4639379969153312, 0.463299114164507, 0.46266112879804694, 0.46202372718628004, 0.46138665156067554, 0.4607497297142644, 0.4601128935602766, 0.4594762093016426, 0.4588398378987186, 0.4582040389560928, 0.45756910489622, 0.4569353365940758, 0.4563029820637696, 0.4556722107705423, 0.45504307795773996, 0.45441552880817637, 0.45378939086375547, 0.4531644238173896, 0.452540325998711, 0.4519168166219725, 0.4512936402252836, 0.45067063624803966, 0.4500477480953158, 0.449425021823851, 0.44880262753133965, 0.4481807993751735, 0.44755981408684054, 0.44693996339897385, 0.44632147964472013, 0.445704514797794, 0.445089134206214, 0.44447528270313985, 0.44386279298247244, 0.4432514317546207, 0.44264093161554074, 0.44203101455258353, 0.4414214383250557, 0.4408120458896663, 0.4402027884714018, 0.4395937226353612, 0.43898499538766034, 0.4383768263473921, 0.4377694795972298, 0.43716322539252267, 0.4365582953297353, 0.4359548427461037, 0.43535292046353374, 0.43475247328915095, 0.4341533471184617, 0.43355531599652125, 0.43295811598098854, 0.43236148375435884, 0.43176519825457926, 0.43116911166697264, 0.43057317123185973, 0.42997742691528723, 0.42938202173127976, 0.42878717146552187, 0.4281931283342747, 0.42760014474209135, 0.4270084334590085, 0.4264181365753656, 0.4258293034303533, 0.4252418840250346, 0.42465573802476225, 0.42407065675738165, 0.42348639577216446, 0.42290271125525514, 0.4223193948816055, 0.4217363046382746, 0.42115338295950006, 0.4205706688699367, 0.4199882924065998, 0.4194064617600675, 0.4188254278505303, 0.41824543922775925, 0.4176666962712283, 0.4170893200160058, 0.4165133514170815, 0.41593875414745585, 0.4153654083541214, 0.41479310875802167, 0.41422159855898333, 0.413650641395358, 0.4130800599274266, 0.41250971917951246, 0.4119395449097588, 0.4113695868134378, 0.4108000001064052, 0.41023096106166357, 0.40966267929315764, 0.4090954146696831, 0.40852935856405864, 0.4079646085591547, 0.4074012409830264, 0.40683921263366335, 0.4062783621732808, 0.4057185364871738, 0.40515949506360277, 0.40460099305298614, 0.4040428837896996, 0.4034849952491247, 0.40292730486930917, 0.40236985824371274, 0.40181274660098854, 0.4012562028963031, 0.40070039164479704, 0.4001455796729457, 0.3995919137652151, 0.39903953988180574, 0.3984884923462797, 0.397938723176114, 0.3973901265241234, 0.3968424971697738, 0.39629564985084126, 0.39574933913318877, 0.3952034130087084, 0.3946577230241544]}, "0.6": {"t": [0.0, 0.6, 1.2, 1.7999999999999998, 2.4, 3.0, 3.5999999999999996, 4.2, 4.8, 5.3999999999999995, 6.0, 6.6, 7.199999999999999, 7.8, 8.4, 9.0, 9.6, 10.2, 10.799999999999999, 11.4, 12.0, 12.6, 13.2, 13.799999999999999, 14.399999999999999, 15.0, 15.6, 16.2, 16.8, 17.4, 18.0, 18.599999999999998, 19.2, 19.8, 20.4, 21.0, 21.599999999999998, 22.2, 22.8, 23.4, 24.0, 24.599999999999998, 25.2, 25.8, 26.4, 27.0, 27.599999999999998, 28.2, 28.799999999999997, 29.4, 30.0, 30.599999999999998, 31.2, 31.799999999999997, 32.4, 33.0, 33.6, 34.199999999999996, 34.8, 35.4, 36.0, 36.6, 37.199999999999996, 37.8, 38.4, 39.0, 39.6, 40.199999999999996, 40.8, 41.4, 42.0, 42.6, 43.199999999999996, 43.8, 44.4, 45.0, 45.6, 46.199999999999996, 46.8, 47.4, 48.0, 48.6, 49.199999999999996, 49.8, 50.4, 51.0, 51.6, 52.199999999999996, 52.8, 53.4, 54.0, 54.6, 55.199999999999996, 55.8, 56.4, 57.0, 57.599999999999994, 58.199999999999996, 58.8, 59.4, 60.0, 60.599999999999994, 61.199999999999996, 61.8, 62.4, 63.0, 63.599999999999994, 64.2, 64.8, 65.39999999999999, 66.0, 66.6, 67.2, 67.8, 68.39999999999999, 69.0, 69.6, 70.2, 70.8, 71.39999999999999, 72.0, 72.6, 73.2, 73.8, 74.39999999999999, 75.0, 75.6, 76.2, 76.8, 77.39999999999999, 78.0, 78.6, 79.2, 79.8, 80.39999999999999, 81.0, 81.6, 82.2, 82.8, 83.39999999999999, 84.0, 84.6, 85.2, 85.8, 86.39999999999999, 87.0, 87.6, 88.2, 88.8, 89.39999999999999, 90.0, 90.6, 91.2, 91.8, 92.39999999999999, 93.0, 93.6, 94.2, 94.8, 95.39999999999999, 96.0, 96.6, 97.2, 97.8, 98.39999999999999, 99.0, 99.6, 100.2, 100.8, 101.39999999999999, 102.0, 102.6, 103.2, 103.8, 104.39999999999999, 105.0, 105.6, 106.2, 106.8, 107.39999999999999, 108.0, 108.6, 109.2, 109.8, 110.39999999999999, 111.0, 111.6, 112.2, 112.8, 113.39999999999999, 114.0, 114.6, 115.19999999999999, 115.8, 116.39999999999999, 117.0, 117.6, 118.19999999999999, 118.8, 119.39999999999999, 120.0, 120.6, 121.19999999999999, 121.8, 122.39999999999999, 123.0, 123.6, 124.19999999999999, 124.8, 125.39999999999999, 126.0, 126.6, 127.19999999999999, 127.8, 128.4, 129.0, 129.6, 130.2, 130.79999999999998, 131.4, 132.0, 132.6, 133.2, 133.79999999999998, 134.4, 135.0, 135.6, 136.2, 136.79999999999998, 137.4, 138.0, 138.6, 139.2, 139.79999999999998, 140.4, 141.0, 141.6, 142.2, 142.79999999999998, 143.4, 144.0, 144.6, 145.2, 145.79999999999998, 146.4, 147.0, 147.6, 148.2, 148.79999999999998, 149.4, 150.0, 150.6, 151.2, 151.79999999999998, 152.4, 153.0, 153.6, 154.2, 154.79999999999998, 155.4, 156.0, 156.6, 157.2, 157.79999999999998, 158.4, 159.0, 159.6, 160.2, 160.79999999999998, 161.4, 162.0, 162.6, 163.2, 163.79999999999998, 164.4, 165.0, 165.6, 166.2, 166.79999999999998, 167.4, 168.0, 168.6, 169.2, 169.79999999999998, 170.4, 171.0, 171.6, 172.2, 172.79999999999998, 173.4, 174.0, 174.6, 175.2, 175.79999999999998, 176.4, 177.0, 177.6, 178.2, 178.79999999999998, 179.4, 180.0, 180.6, 181.2, 181.79999999999998, 182.4, 183.0, 183.6, 184.2, 184.79999999999998, 185.4, 186.0, 186.6, 187.2, 187.79999999999998, 188.4, 189.0, 189.6, 190.2, 190.79999999999998, 191.4, 192.0, 192.6, 193.2, 193.79999999999998, 194.4, 195.0, 195.6, 196.2, 196.79999999999998, 197.4, 198.0, 198.6, 199.2, 199.79999999999998, 200.4, 201.0, 201.6, 202.2, 202.79999999999998, 203.4, 204.0, 204.6, 205.2, 205.79999999999998, 206.4, 207.0, 207.6, 208.2, 208.79999999999998, 209.4, 210.0, 210.6, 211.2, 211.79999999999998, 212.4, 213.0, 213.6, 214.2, 214.79999999999998, 215.4, 216.0, 216.6, 217.2, 217.79999999999998, 218.4, 219.0, 219.6, 220.2, 220.79999999999998, 221.4, 222.0, 222.6, 223.2, 223.79999999999998, 224.4, 225.0, 225.6, 226.2, 226.79999999999998, 227.4, 228.0, 228.6, 229.2, 229.79999999999998, 230.39999999999998, 231.0, 231.6, 232.2, 232.79999999999998, 233.39999999999998, 234.0, 234.6, 235.2, 235.79999999999998, 236.39999999999998, 237.0, 237.6, 238.2, 238.79999999999998, 239.39999999999998, 240.0, 240.6, 241.2, 241.79999999999998, 242.39999999999998, 243.0, 243.6, 244.2, 244.79999999999998, 245.39999999999998, 246.0, 246.6, 247.2, 247.79999999999998, 248.39999999999998, 249.0, 249.6, 250.2, 250.79999999999998, 251.39999999999998, 252.0, 252.6, 253.2, 253.79999999999998, 254.39999999999998, 255.0, 255.6, 256.2, 256.8, 257.4, 258.0, 258.59999999999997, 259.2, 259.8], "P": [1.0, 0.9175052842066727, 0.8900436685913174, 0.882279117223218, 0.8787793124868806, 0.8745588930998253, 0.8680357429562127, 0.8590916847820532, 0.8483140629177809, 0.8365684998292477, 0.8247088677842525, 0.813386378795604, 0.802953558994409, 0.7934570221178365, 0.7847014710372842, 0.7763568561197376, 0.7680760055311745, 0.7595928376288557, 0.7507804764127558, 0.741661498514087, 0.7323756547227327, 0.723120474264275, 0.7140849895244047, 0.705395776782284, 0.6970885405982593, 0.6891097133560122, 0.6813436519465494, 0.6736544070248772, 0.6659282672045237, 0.6581046868435111, 0.6501879517149227, 0.64223833856879, 0.6343476016288394, 0.6266076744440133, 0.6190825477595766, 0.6117913532745439, 0.6047065929811258, 0.5977665942846512, 0.590897131566167, 0.5840348848523914, 0.5771455103640238, 0.5702313415654043, 0.5633272781747205, 0.5564870960219984, 0.5497651165132256, 0.5431991796499804, 0.5368000010276335, 0.5305496637076019, 0.5244090116560195, 0.5183310204968827, 0.5122756147041609, 0.5062212860880259, 0.5001701755809405, 0.49414551324032924, 0.488182727928093, 0.48231739039354116, 0.47657391451338904, 0.47095845059339375, 0.4654578928829815, 0.46004491839410694, 0.45468712085206925, 0.44935716088764005, 0.4440407285524048, 0.43873998373813733, 0.43347167733800146, 0.428260848500196, 0.4231323107093222, 0.41810269716525084, 0.41317550516573176, 0.40834051203667515, 0.40357750227691574, 0.3988629101497248, 0.39417715186326874, 0.38951032656425194, 0.3848645959088825, 0.38025267430796295, 0.37569310231524694, 0.3712039429947735, 0.3667969490124321, 0.3624739982028391, 0.35822679811630476, 0.3540397906366158, 0.34989519229813354, 0.34577849070430194, 0.3416826557264879, 0.33760980872257906, 0.3335699469464579, 0.3295772599991821, 0.3256453034723398, 0.321782594324164, 0.31798998916886817, 0.3142605868745243, 0.3105820730283367, 0.30694066251874785, 0.303325332938756, 0.2997310076136003, 0.29615973466980927, 0.29261957815805795, 0.2891216671132705, 0.28567640748187445, 0.2822900822020293, 0.2789628915796398, 0.2756889901294563, 0.27245842608013776, 0.2692602958965557, 0.2660860723992923, 0.26293205259992397, 0.25980019038211977, 0.25669711625971886, 0.25363172436093334, 0.2506121424535749, 0.247643062999794, 0.24472426163200503, 0.24185072386152975, 0.23901427850149443, 0.23620616584871199, 0.23341969604503404, 0.23065215647011966, 0.2279053950496164, 0.22518494479845036, 0.22249801949238765, 0.21985105392250917, 0.21724758105623898, 0.21468710339460875, 0.2121652786118676, 0.20967531366941927, 0.20721008432207022, 0.20476428537497918, 0.20233593196090807, 0.19992676078478497, 0.1975414431481965, 0.19518589956385143, 0.1928652792252914, 0.1905822539239898, 0.18833615443480325, 0.1861231933862509, 0.1839376673056642, 0.1817737249818445, 0.17962712436007092, 0.177496423181035, 0.17538324594939247, 0.17329157347263782, 0.17122631178463016, 0.16919161649947592, 0.16718951032419538, 0.1652192212725533, 0.16327742745761273, 0.1613593017761328, 0.15946000037649588, 0.1575761099183592, 0.15570659714156534, 0.15385297614057353, 0.15201866513226547, 0.15020776172184358, 0.14842364240256284, 0.14666783493780883, 0.14493951198266697, 0.14323574696250624, 0.14155242770129559, 0.13988551838677465, 0.1382322597148127, 0.13659192914063625, 0.13496593388293338, 0.1333572274061374, 0.131769254529175, 0.13020477335784789, 0.12866493080248254, 0.12714887691117352, 0.12565402416349095, 0.124176850498688, 0.12271397565678364, 0.12126316181099071, 0.11982392368018739, 0.11839756619812636, 0.11698665443646163, 0.1155941001901704, 0.11422216574135179, 0.11287170289668706, 0.11154186171552921, 0.11023034781238025, 0.10893413103886543, 0.10765036807583933, 0.10637724040717193, 0.10511444439896823, 0.10386318788684665, 0.10262570818088312, 0.10140447768290252, 0.10020135770129823, 0.0990169702239033, 0.09785048082971683, 0.09669985022927509, 0.09556246175115593, 0.09443591543277292, 0.09331873227739763, 0.09221074773032974, 0.09111307800412635, 0.09002768151071747, 0.0889566654753528, 0.08790156457823911, 0.08686282123648026, 0.08583962701291813, 0.08483016581305923, 0.08383217098117639, 0.08284361116085061, 0.08186328384674096, 0.0808911306947984, 0.07992818185230292, 0.07897615672506994, 0.07803685690150015, 0.0771115493566764, 0.07620053596772329, 0.07530304113831089, 0.07441744493759622, 0.07354177880314294, 0.07267431963765611, 0.07181409115150446, 0.07096111565239482, 0.07011634272667396, 0.06928128571260946, 0.06845748883085073, 0.06764599850850675, 0.06684700663772429, 0.06605977472119094, 0.06528285589075478, 0.06451453677678003, 0.06375335336371336, 0.06299851514011133, 0.06225010507646109, 0.061508997568789685, 0.06077652735006189, 0.06005402077933422, 0.059342341788899175, 0.058641596357037036, 0.05795108547256039, 0.05726951542991234, 0.0565953923255465, 0.05592747081845854, 0.05526511340359366, 0.05460844804433195, 0.053958279092492754, 0.053315785778940306, 0.0526821092017349, 0.052057961747949126, 0.05144338252621542, 0.05083771306040208, 0.050239795602636965, 0.04964832565430659, 0.04906224316576633, 0.04848103691999154, 0.047904867493293056, 0.04733447413136857, 0.046770900154977334, 0.04621512849386772, 0.045667745329316306, 0.045128738064735614, 0.04459748880328577, 0.04407296076316079, 0.04355401347211621, 0.04303974440195557, 0.042529746619815775, 0.04202420357848898, 0.041523794168130956, 0.04102944254170263, 0.040541996106520185, 0.04006193563141877, 0.039589208913074214, 0.03912323805393703, 0.03866309407665342, 0.03820777912370129, 0.037756524585784594, 0.03730901010256226, 0.0368654342010329, 0.03642641983672893, 0.03599278640161339, 0.035565264658704444, 0.03514424722031586, 0.03472965204723768, 0.034320940195486274, 0.033917278773554875, 0.03351779405244895, 0.03312183213095432, 0.03272914405210871, 0.03233993773622243, 0.03195478381226599, 0.03157440956601175, 0.03119944530235973, 0.030830210224561696, 0.03046659963176466, 0.03010811266693812, 0.029754001989018355, 0.029403502023938696, 0.029056057164828907, 0.02871147753373314, 0.028369975572116513, 0.028032074323289927, 0.027698418896958548, 0.02736955325135365, 0.0270457341624238, 0.026726841051238726, 0.02641240847412836, 0.026101767403669103, 0.02579424639810061, 0.0254893733356305, 0.02518700768062114, 0.024887361311284866, 0.024590914442303487, 0.024298238796368606, 0.02400980350801759, 0.023725815235134916, 0.023446141356273067, 0.02317034963966738, 0.022897840165578554, 0.022628026017964792, 0.02236050738647539, 0.022095182858778838, 0.021832263530349158, 0.021572187215499992, 0.021315462222008967, 0.021062491957986037, 0.02081343757863662, 0.02056816152163864, 0.020326266259703175, 0.020087211626478935, 0.019850481025987837, 0.019615739666621772, 0.019382915785172452, 0.019152218521726612, 0.018924046528798727, 0.01869885345466827, 0.018476984030208598, 0.01825856858236068, 0.018043460693461414, 0.01783129146964951, 0.01762158165979367, 0.017413878681604374, 0.017207893958995402, 0.017003585702174428, 0.016801156438428676, 0.016600973259045387, 0.01640343787357283, 0.01620884941851812, 0.016017302822522974, 0.015828653383151, 0.01564255917836371, 0.015458585570812622, 0.015276338569314667, 0.015095582183566643, 0.014916298706914176, 0.014738677269650495, 0.014563048670854313, 0.014389776839024562, 0.014219115256346225, 0.014051128489760693, 0.01388568400324537, 0.01372245623145936, 0.013561068218147013, 0.013401162917439485, 0.01324255231529917, 0.013085220232964753, 0.012929366577194802, 0.012775287121781893, 0.012623294938752992, 0.012473622318022275, 0.012326310344490173, 0.012181210355483122, 0.012038041846566844, 0.011896463774536035, 0.011756170950963396, 0.011616989504853091, 0.011478927045064712, 0.011342161232717977, 0.011206970084959805, 0.011073635216120755, 0.01094234533667507, 0.01081313084626332, 0.010685853450734346, 0.010560246825958299, 0.010436000928420121, 0.010312856773074587, 0.01019068279982728, 0.010069504736677523, 0.009949481567462342, 0.00983085522968598, 0.009713882678688267, 0.00959873848090789, 0.009485426041265455, 0.009373800160651301, 0.009263642624003544, 0.009154659773935895, 0.009046613871470962, 0.008939415829606188, 0.008833064412682763, 0.00872775358892932, 0.00862368102794977, 0.00852109787324411, 0.008420106299853293, 0.008320749118402162, 0.008222857192535387, 0.00812624360920714, 0.00803063678495784, 0.007935829407659379, 0.007841762883475444, 0.007748443063298845, 0.007656018986856288, 0.007564732749291663, 0.007474764331454998, 0.007386201075150748, 0.007299049360608274, 0.0072132127593805915, 0.007128489748953657, 0.00704463815737059, 0.006961467875195083, 0.006878898337431795, 0.006796976476531144, 0.006715855157386375, 0.0066357311874017996, 0.006556781211047837, 0.006479103431323939, 0.006402684321020405, 0.006327404889281055, 0.006253070946771459, 0.006179478234701199, 0.006106465484960031, 0.006033969611732848, 0.005962037901617385, 0.0058908164256817955, 0.005820497580249703, 0.005751244874097406, 0.005683127964185681, 0.005616094428152261, 0.0055500242082087235, 0.00548478320155403, 0.0054202144899435315, 0.0053561435484503405]}, "0.8": {"t": [0.0, 0.8, 1.6, 2.4000000000000004, 3.2, 4.0, 4.800000000000001, 5.6000000000000005, 6.4, 7.2, 8.0, 8.8, 9.600000000000001, 10.4, 11.200000000000001, 12.0, 12.8, 13.600000000000001, 14.4, 15.200000000000001, 16.0, 16.8, 17.6, 18.400000000000002, 19.200000000000003, 20.0, 20.8, 21.6, 22.400000000000002, 23.200000000000003, 24.0, 24.8, 25.6, 26.400000000000002, 27.200000000000003, 28.0, 28.8, 29.6, 30.400000000000002, 31.200000000000003, 32.0, 32.800000000000004, 33.6, 34.4, 35.2, 36.0, 36.800000000000004, 37.6, 38.400000000000006, 39.2, 40.0, 40.800000000000004, 41.6, 42.400000000000006, 43.2, 44.0, 44.800000000000004, 45.6, 46.400000000000006, 47.2, 48.0, 48.800000000000004, 49.6, 50.400000000000006, 51.2, 52.0, 52.800000000000004, 53.6, 54.400000000000006, 55.2, 56.0, 56.800000000000004, 57.6, 58.400000000000006, 59.2, 60.0, 60.800000000000004, 61.6, 62.400000000000006, 63.2, 64.0, 64.8, 65.60000000000001, 66.4, 67.2, 68.0, 68.8, 69.60000000000001, 70.4, 71.2, 72.0, 72.8, 73.60000000000001, 74.4, 75.2, 76.0, 76.80000000000001, 77.60000000000001, 78.4, 79.2, 80.0, 80.80000000000001, 81.60000000000001, 82.4, 83.2, 84.0, 84.80000000000001, 85.60000000000001, 86.4, 87.2, 88.0, 88.80000000000001, 89.60000000000001, 90.4, 91.2, 92.0, 92.80000000000001, 93.60000000000001, 94.4, 95.2, 96.0, 96.80000000000001, 97.60000000000001, 98.4, 99.2, 100.0, 100.80000000000001, 101.60000000000001, 102.4, 103.2, 104.0, 104.80000000000001, 105.60000000000001, 106.4, 107.2, 108.0, 108.80000000000001, 109.60000000000001, 110.4, 111.2, 112.0, 112.80000000000001, 113.60000000000001, 114.4, 115.2, 116.0], "P": [1.0, 0.8223815936756655, 0.7773014169014177, 0.757232168309658, 0.7372352295559709, 0.712069535712206, 0.6823632291071761, 0.6507278321699904, 0.6198713752953502, 0.5915740726413828, 0.566349968143263, 0.5436616510472594, 0.5224573268710296, 0.501751796348353, 0.4810208479205406, 0.46029990994264014, 0.4400173005582779, 0.4206931689759589, 0.40266360787676964, 0.3859462522187571, 0.370279268435052, 0.35528288027711397, 0.34064691449837026, 0.3262531008983006, 0.31218636874391853, 0.2986482652577851, 0.28582907664215623, 0.27380573025546906, 0.2625101850333589, 0.2517729770444302, 0.2414101251664244, 0.23130535971535807, 0.2214485165490733, 0.21191734836485956, 0.20281904183186827, 0.19422515537808802, 0.1861326098688321, 0.17846660079448723, 0.1711188793194505, 0.1639983206760385, 0.1570673979428109, 0.1503481741775299, 0.1438983106196411, 0.1377723224866535, 0.13198891222030704, 0.12651992569678724, 0.12130408827003931, 0.11627604935401069, 0.11139465538269747, 0.10665642181895221, 0.10208897975893619, 0.09772978113906239, 0.09360217246793366, 0.0897010645446814, 0.08599443505188163, 0.08243837844785382, 0.07899685443738608, 0.07565577042616145, 0.07242484626237533, 0.06932744845294045, 0.06638460466166062, 0.06360176765326231, 0.060964741970913616, 0.058446003366561694, 0.05601730076406499, 0.053661628264883396, 0.05137857565443329, 0.049180923241085424, 0.04708494704427802, 0.04509986456595619, 0.04322182602281559, 0.04143510598062576, 0.03971929022807394, 0.03805832157910434, 0.036446668368536835, 0.03488972230989686, 0.033398688302970506, 0.03198299684805005, 0.030644281967076286, 0.029374852455334173, 0.02816107501566716, 0.02698956434164065, 0.02585281616326111, 0.024751463574204612, 0.023692268890320712, 0.022683196659967406, 0.021728292905072128, 0.020824986878584504, 0.019965002808006466, 0.019138145015606334, 0.018336814306228473, 0.01755890139731183, 0.016807703325478335, 0.016089123320145723, 0.015407777887164067, 0.014764072351408112, 0.014153663069326578, 0.013569406508250025, 0.013004621647216412, 0.01245590750669499, 0.011924110108863193, 0.011413076417409533, 0.010926986541548245, 0.010467724408689559, 0.010033624762753929, 0.00962013869484025, 0.009221943503513385, 0.008835318875206923, 0.008459557165961236, 0.008096753602515846, 0.007750194152128223, 0.00742225977620311, 0.00711294996506034, 0.0068197371694090885, 0.006538735787222538, 0.006266499038294213, 0.006001482593796059, 0.005744448670008239, 0.005497674360215006, 0.005263448201470321, 0.005042670599386337, 0.004834266569297909, 0.004635657123890947, 0.004443978106075519, 0.004257373501537586, 0.004075696285842547, 0.003900296501415645, 0.003733064082456763, 0.003575264363905382, 0.003426775452810386, 0.003286091649538619, 0.003151041597752173, 0.003019807322918376, 0.00289170282883828, 0.0027673286277780525, 0.002648062568683564, 0.0025351897055158347, 0.002429139600234184, 0.0023292148038964082, 0.002233918468051, 0.0021416753502540146, 0.00205155187802966, 0.001963606136400153, 0.0018787113488944313, 0.001797975978960476, 0.0017220826411735721]}, "1": {"t": [0.0, 1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0], "P": [1.0, 0.70011377910651, 0.6329310557540047, 0.5907393837582503, 0.5438825927575272, 0.4913233612456433, 0.43859956387234766, 0.390970788533318, 0.3507355133116409, 0.31716288092245726, 0.28795599853908943, 0.26098522825569503, 0.23531206494781826, 0.21118804853951575, 0.1893584176445023, 0.17029132752302403, 0.1538176640110532, 0.13928684048505655, 0.12600140841424026, 0.11358196136084124, 0.10204499547292038, 0.09161181640683422, 0.08243519280155924, 0.0744410160374778, 0.06736314249879309, 0.06090569060015288, 0.05489692877125552, 0.049332891311564805, 0.04430331755094499, 0.03987288236057038, 0.03600642593656401, 0.03258007732315352, 0.029454096605307813, 0.026545936371691312, 0.023853256964505413, 0.02141993980219376, 0.01927838151775413, 0.017411723828303083, 0.015758374052332203, 0.014248250112794974, 0.012840160460535576, 0.011534133133236821, 0.010354204326777978, 0.009318363284417328, 0.008418517543736473, 0.007622690632547867, 0.006894275006554888, 0.006212145990648838, 0.005577413627293847, 0.005004132027323415, 0.004502889251928848, 0.0040697928316185215, 0.0036876839679131973, 0.0033368333241373407, 0.003006161637852822, 0.0026970109506091354, 0.0024179020397376337, 0.002175263957423451, 0.001967212554692594, 0.0017842806370586175]}}}

==> anc/numerics/data/energy.jsonl <==
{"k0": 9.5, "T": 9.200000000000001, "D0.1": {"lie_max": 0.040144232911647315, "strang_max": 0.018714527590657632, "lie_fin": 0.032560497137482144, "strang_fin": 0.01553497702120963, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.10253431488135374, "strang_max": 0.07165058046316933, "lie_fin": 0.1020857705173956, "strang_fin": 0.07165040611380256, "halfV": 0.05613047469123187}}
{"k0": 8.5, "T": 9.8, "D0.1": {"lie_max": 0.039410739844252134, "strang_max": 0.016272437637278616, "lie_fin": 0.03106162212192085, "strang_fin": 0.012612616969078876, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.09893169969176957, "strang_max": 0.06843467567266251, "lie_fin": 0.09736594346708068, "strang_fin": 0.06843145810413756, "halfV": 0.05613047469123187}}
{"k0": 7.93, "T": 10.0, "D0.1": {"lie_max": 0.039254237077645256, "strang_max": 0.014829039771138093, "lie_fin": 0.030385813016141565, "strang_fin": 0.011066535226775587, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.09694381516699603, "strang_max": 0.06520891351142745, "lie_fin": 0.09345584844264841, "strang_fin": 0.06517578164327607, "halfV": 0.05613047469123187}}
{"k0": 7.5, "T": 10.4, "D0.1": {"lie_max": 0.03914975032158099, "strang_max": 0.01372739603360751, "lie_fin": 0.02995666293581731, "strang_fin": 0.009965049610438438, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.09575604259404556, "strang_max": 0.06201629535101236, "lie_fin": 0.08990122374266214, "strang_fin": 0.06191526325080523, "halfV": 0.05613047469123187}}
{"k0": 6.5, "T": 11.200000000000001, "D0.1": {"lie_max": 0.03870012001399784, "strang_max": 0.011166829525689249, "lie_fin": 0.02921599703722941, "strang_fin": 0.007694114164209928, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.09187537331901473, "strang_max": 0.052377905651767684, "lie_fin": 0.08048270173880995, "strang_fin": 0.05203830887808304, "halfV": 0.05613047469123187}}
{"k0": 5.6, "T": 12.200000000000001, "D0.1": {"lie_max": 0.03762844723359098, "strang_max": 0.008932872551146425, "lie_fin": 0.028808918223149706, "strang_fin": 0.006064697168423752, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.08660091071938489, "strang_max": 0.04398097719121702, "lie_fin": 0.07336551231987876, "strang_fin": 0.043031732273501766, "halfV": 0.05613047469123187}}
{"k0": 5.0, "T": 13.0, "D0.1": {"lie_max": 0.03798506784178314, "strang_max": 0.007914320759575783, "lie_fin": 0.028634109463170004, "strang_fin": 0.005185702237218239, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.08201484883045004, "strang_max": 0.038961512081294315, "lie_fin": 0.06957306712065969, "strang_fin": 0.03754577905956725, "halfV": 0.05613047469123187}}
{"k0": 4.0, "T": 15.0, "D0.1": {"lie_max": 0.037800316283861636, "strang_max": 0.00617296726246808, "lie_fin": 0.0284476604640404, "strang_fin": 0.003980156783184366, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.08155080842143227, "strang_max": 0.029999007957596226, "lie_fin": 0.0637853462055195, "strang_fin": 0.02759232674171569, "halfV": 0.05613047469123187}}
{"k0": 3.0, "T": 18.400000000000002, "D0.1": {"lie_max": 0.03814144297806037, "strang_max": 0.004482223536114474, "lie_fin": 0.028341544596728878, "strang_fin": 0.0029515874137309127, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.07876816001856296, "strang_max": 0.021201612043117796, "lie_fin": 0.05962567361279385, "strang_fin": 0.017519179521408808, "halfV": 0.05613047469123187}}
{"k0": 2.0, "T": 25.0, "D0.1": {"lie_max": 0.03851907196763633, "strang_max": 0.0030156831545620853, "lie_fin": 0.028294399694718374, "strang_fin": 0.002029683392915902, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.07823971353653525, "strang_max": 0.013403641744216039, "lie_fin": 0.05772828510699696, "strang_fin": 0.009638144101862344, "halfV": 0.05613047469123187}}
{"k0": 1.5, "T": 31.6, "D0.1": {"lie_max": 0.03714436895327545, "strang_max": 0.002427429257982416, "lie_fin": 0.02833291389217039, "strang_fin": 0.001660185710836266, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.07490778131005, "strang_max": 0.010014035542902873, "lie_fin": 0.05759459979341592, "strang_fin": 0.0072445743120623735, "halfV": 0.05613047469123187}}
{"k0": 1.0, "T": 45.0, "D0.1": {"lie_max": 0.032775270349257306, "strang_max": 0.0018563363256253848, "lie_fin": 0.028503353084484626, "strang_fin": 0.0014740645126736398, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.06617477044499648, "strang_max": 0.007700100413404444, "lie_fin": 0.058155214172091, "strang_fin": 0.0062002796121430805, "halfV": 0.05613047469123187}}
{"k0": 0.8, "T": 55.0, "D0.1": {"lie_max": 0.03099360796102703, "strang_max": 0.0016643441834623006, "lie_fin": 0.028540757216555825, "strang_fin": 0.0013670854482271436, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.06274092642120621, "strang_max": 0.006878905619452469, "lie_fin": 0.05825723729685273, "strang_fin": 0.005725165204703648, "halfV": 0.05613047469123187}}
{"k0": 0.6, "T": 71.60000000000001, "D0.1": {"lie_max": 0.029822403632909052, "strang_max": 0.0014880094617402433, "lie_fin": 0.028533786212284078, "strang_fin": 0.0012260799818206002, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.06049219041444229, "strang_max": 0.006121237080452097, "lie_fin": 0.058192600074583815, "strang_fin": 0.005128428113129077, "halfV": 0.05613047469123187}}
{"k0": 0.4, "T": 105.0, "D0.1": {"lie_max": 0.029393289151159237, "strang_max": 0.0013408640150230648, "lie_fin": 0.028471672635918654, "strang_fin": 0.0010874456167394432, "halfV": 0.028065237345615935}, "D0.2": {"lie_max": 0.0596081603428081, "strang_max": 0.005480466202137149, "lie_fin": 0.05799921038089877, "strang_fin": 0.004547514827780942, "halfV": 0.05613047469123187}}


==> anc/numerics/data/errors.json <==
{"on": {"half_V": {"0.2": 0.08660254037844385, "0.1": 0.043301270189221926, "0.05": 0.021650635094610963}, "0.2": {"t": [0.2, 0.4, 0.6000000000000001, 0.8, 1.0, 1.2000000000000002, 1.4000000000000001, 1.6, 1.8, 2.0, 2.2, 2.4000000000000004, 2.6, 2.8000000000000003, 3.0, 3.2, 3.4000000000000004, 3.6, 3.8000000000000003, 4.0, 4.2, 4.4, 4.6000000000000005, 4.800000000000001, 5.0, 5.2, 5.4, 5.6000000000000005, 5.800000000000001, 6.0, 6.2, 6.4, 6.6000000000000005, 6.800000000000001, 7.0, 7.2, 7.4, 7.6000000000000005, 7.800000000000001, 8.0, 8.200000000000001, 8.4, 8.6, 8.8, 9.0, 9.200000000000001, 9.4, 9.600000000000001, 9.8, 10.0, 10.200000000000001, 10.4, 10.600000000000001, 10.8, 11.0, 11.200000000000001, 11.4, 11.600000000000001, 11.8, 12.0, 12.200000000000001, 12.4, 12.600000000000001, 12.8, 13.0, 13.200000000000001, 13.4, 13.600000000000001, 13.8, 14.0, 14.200000000000001, 14.4, 14.600000000000001, 14.8, 15.0, 15.200000000000001, 15.4, 15.600000000000001, 15.8, 16.0, 16.2, 16.400000000000002, 16.6, 16.8, 17.0, 17.2, 17.400000000000002, 17.6, 17.8, 18.0, 18.2, 18.400000000000002, 18.6, 18.8, 19.0, 19.200000000000003, 19.400000000000002, 19.6, 19.8, 20.0, 20.200000000000003, 20.400000000000002, 20.6, 20.8, 21.0, 21.200000000000003, 21.400000000000002, 21.6, 21.8, 22.0, 22.200000000000003, 22.400000000000002, 22.6, 22.8, 23.0, 23.200000000000003, 23.400000000000002, 23.6, 23.8, 24.0, 24.200000000000003, 24.400000000000002, 24.6, 24.8, 25.0, 25.200000000000003, 25.400000000000002, 25.6, 25.8, 26.0, 26.200000000000003, 26.400000000000002, 26.6, 26.8, 27.0, 27.200000000000003, 27.400000000000002, 27.6, 27.8, 28.0, 28.200000000000003, 28.400000000000002, 28.6, 28.8, 29.0, 29.200000000000003, 29.400000000000002, 29.6, 29.8, 30.0, 30.200000000000003, 30.400000000000002, 30.6, 30.8, 31.0, 31.200000000000003, 31.400000000000002, 31.6, 31.8, 32.0, 32.2, 32.4, 32.6, 32.800000000000004, 33.0, 33.2, 33.4, 33.6, 33.800000000000004, 34.0, 34.2, 34.4, 34.6, 34.800000000000004, 35.0, 35.2, 35.4, 35.6, 35.800000000000004, 36.0, 36.2, 36.4, 36.6, 36.800000000000004, 37.0, 37.2, 37.4, 37.6, 37.800000000000004, 38.0, 38.2, 38.400000000000006, 38.6, 38.800000000000004, 39.0, 39.2, 39.400000000000006, 39.6, 39.800000000000004, 40.0], "lie": [0.052397476808870073, 0.07536590214161928, 0.08462148268638943, 0.08895729331113712, 0.09101333902056317, 0.09179445752705896, 0.09186075066409628, 0.09156856861868742, 0.09113563442521073, 0.09068314484358693, 0.0902706626323304, 0.08992171302107023, 0.08964041305210288, 0.08942142431111619, 0.08925557267431489, 0.08913285181510275, 0.08904390968643418, 0.08898068148261903, 0.08893655951189025, 0.08890632664249801, 0.08888598295519687, 0.08887253779627106, 0.0888638054677341, 0.08885822289265437, 0.0888546961855217, 0.08885247678927131, 0.0888510646617175, 0.08885013463713319, 0.08884948176798486, 0.08884898168372972, 0.08884856249526596, 0.0888481853530983, 0.08884783133859286, 0.08884749288211927, 0.08884716833927246, 0.08884685871315284, 0.08884656579228421, 0.0888462911898267, 0.0888460359313187, 0.08884580035605925, 0.0888455841811179, 0.0888453866350865, 0.08884520660780419, 0.08884504278772806, 0.08884489377447463, 0.08884475816338021, 0.08884463460395231, 0.08884452183638888, 0.08884441871102058, 0.08884432419530858, 0.08884423737237185, 0.08884415743421947, 0.08884408367207158, 0.08884401546546104, 0.08884395227124359, 0.08884389361321102, 0.08884383907268376, 0.08884378828024163, 0.08884374090860697, 0.08884369666661221, 0.08884365529413518, 0.08884361655787079, 0.08884358024780874, 0.08884354617429457, 0.08884351416556742, 0.08884348406568443, 0.08884345573275759, 0.08884342903744417, 0.08884340386164093, 0.08884338009734688, 0.08884335764566624, 0.08884333641592639, 0.08884331632489502, 0.08884329729608308, 0.08884327925911968, 0.08884326214919194, 0.08884324590654234, 0.08884323047601504, 0.08884321580664853, 0.08884320185130724, 0.08884318856634973, 0.08884317591132901, 0.0888431638487218, 0.08884315234368231, 0.08884314136382122, 0.0888431308790048, 0.08884312086117162, 0.08884311128416696, 0.08884310212359252, 0.08884309335666914, 0.0888430849621118, 0.08884307692001604, 0.08884306921175328, 0.08884306181987602, 0.08884305472803096, 0.08884304792087877, 0.08884304138402128, 0.08884303510393467, 0.08884302906790734, 0.08884302326398288, 0.08884301768090834, 0.08884301230808604, 0.08884300713552895, 0.08884300215381984, 0.08884299735407394, 0.08884299272790314, 0.08884298826738393, 0.08884298396502789, 0.08884297981375316, 0.08884297580685922, 0.08884297193800296, 0.08884296820117635, 0.0888429645906856, 0.08884296110113254, 0.08884295772739645, 0.0888429544646174, 0.08884295130818091, 0.08884294825370331, 0.08884294529701824, 0.08884294243416459, 0.08884293966137444, 0.0888429369750619, 0.08884293437181308, 0.08884293184837602, 0.08884292940165255, 0.0888429270286891, 0.088842924726669, 0.08884292249290535, 0.0888429203248339, 0.08884291822000634, 0.08884291617608436, 0.08884291419083386, 0.08884291226211948, 0.08884291038789972, 0.0888429085662218, 0.08884290679521734, 0.08884290507309817, 0.08884290339815218, 0.08884290176873945, 0.08884290018328894, 0.08884289864029504, 0.08884289713831424, 0.08884289567596226, 0.08884289425191129, 0.08884289286488718, 0.08884289151366691, 0.08884289019707628, 0.08884288891398738, 0.08884288766331702, 0.08884288644402416, 0.08884288525510795, 0.0888428840956062, 0.08884288296459346, 0.08884288186117936, 0.08884288078450732, 0.0888428797337531, 0.08884287870812274, 0.08884287770685205, 0.08884287672920482, 0.08884287577447156, 0.08884287484196855, 0.08884287393103672, 0.08884287304104067, 0.08884287217136766, 0.08884287132142654, 0.08884287049064714, 0.08884286967847908, 0.08884286888439114, 0.08884286810787043, 0.08884286734842167, 0.08884286660556658, 0.0888428658788427, 0.0888428651678034, 0.0888428644720172, 0.08884286379106678, 0.08884286312454866, 0.08884286247207271, 0.08884286183326158, 0.08884286120774999, 0.08884286059518466, 0.08884285999522364, 0.08884285940753595, 0.08884285883180136, 0.08884285826770928, 0.0888428577149588, 0.08884285717325872, 0.08884285664232709, 0.08884285612189065, 0.0888428556116838, 0.08884285511145068, 0.0888428546209412, 0.08884285413991462, 0.08884285366813564, 0.08884285320537826, 0.08884285275142052, 0.08884285230605003, 0.08884285186905838, 0.08884285144024334, 0.08884285101941017, 0.08884285060636897], "strang": [0.015398343186181582, 0.014659996866339316, 0.013005198432147399, 0.012100862549676973, 0.011574106776021142, 0.011241957628321043, 0.011026017941787128, 0.010884299616067366, 0.010791291725124257, 0.010730728437311819, 0.01069194611333375, 0.01066779129425488, 0.010653383328070315, 0.010645364092226134, 0.010641424238718718, 0.010639989575918482, 0.010640004708933124, 0.010640779453390006, 0.010641878143963363, 0.010643039536815255, 0.010644119112930416, 0.010645047981727761, 0.010645804102469987, 0.010646392586708301, 0.010646832613163591, 0.010647149074660342, 0.010647367536859732, 0.01064751145071751, 0.010647600844487523, 0.010647651941222927, 0.010647677315764673, 0.010647686331032231, 0.010647685685539183, 0.01064767996974315, 0.010647672174242253, 0.01064766412303023, 0.010647656824130899, 0.010647650741190532, 0.010647645995481993, 0.010647642510141168, 0.010647640108667, 0.010647638578690912, 0.010647637710420564, 0.010647637317390534, 0.010647637245441294, 0.010647637374336487, 0.01064763761517139, 0.010647637905724941, 0.01064763820514758, 0.0106476384888175, 0.010647638743810837, 0.010647638965171524, 0.010647639153004734, 0.010647639310321961, 0.010647639441526134, 0.010647639551409176, 0.010647639644539077, 0.010647639724928814, 0.010647639795898353, 0.010647639860062527, 0.01064763991938831, 0.01064763997529022, 0.010647640028737306, 0.010647640080356952, 0.010647640130525706, 0.01064764017944614, 0.01064764022720694, 0.010647640273828862, 0.010647640319295824, 0.01064764036357722, 0.01064764040664344, 0.01064764044847104, 0.01064764048904829, 0.01064764052837618, 0.010647640566465803, 0.010647640603338589, 0.010647640639023822, 0.01064764067355545, 0.010647640706971969, 0.0106476407393133, 0.010647640770620102, 0.010647640800933805, 0.010647640830294356, 0.010647640858739735, 0.010647640886307748, 0.010647640913034205, 0.010647640938952391, 0.010647640964094266, 0.010647640988490517, 0.010647641012169813, 0.010647641035159543, 0.010647641057486109, 0.010647641079173934, 0.010647641100246808, 0.010647641120727323, 0.01064764114063667, 0.010647641159995556, 0.01064764117882392, 0.01064764119714053, 0.01064764121496306, 0.01064764123230892, 0.010647641249194525, 0.010647641265635771, 0.010647641281647866, 0.010647641297245694, 0.010647641312442595, 0.010647641327252311, 0.010647641341687953, 0.01064764135576139, 0.010647641369484765, 0.01064764138286948, 0.01064764139592618, 0.010647641408665538, 0.010647641421097672, 0.010647641433232267, 0.010647641445078597, 0.010647641456645722, 0.010647641467942106, 0.010647641478976004, 0.010647641489755687, 0.01064764150028871, 0.01064764151058262, 0.010647641520644374, 0.010647641530480707, 0.010647641540098642, 0.010647641549504186, 0.010647641558703494, 0.0106476415677029, 0.01064764157650784, 0.010647641585123765, 0.010647641593556096, 0.010647641601809955, 0.010647641609890427, 0.01064764161780235, 0.010647641625550142, 0.01064764163313845, 0.010647641640571623, 0.010647641647853614, 0.010647641654988587, 0.010647641661980602, 0.010647641668833236, 0.010647641675550188, 0.010647641682135016, 0.010647641688591367, 0.01064764169492218, 0.010647641701130948, 0.010647641707220611, 0.01064764171319402, 0.010647641719054721, 0.010647641724805049, 0.010647641730447781, 0.0106476417359857, 0.010647641741421122, 0.010647641746756618, 0.010647641751994848, 0.010647641757138022, 0.010647641762188412, 0.01064764176714848, 0.01064764177202007, 0.010647641776805244, 0.01064764178150618, 0.010647641786124672, 0.010647641790662677, 0.010647641795122132, 0.01064764179950475, 0.010647641803812363, 0.01064764180804662, 0.0106476418122093, 0.010647641816301822, 0.010647641820325949, 0.010647641824282926, 0.010647641828174226, 0.010647641832001517, 0.010647641835766157, 0.010647641839469495, 0.010647641843112876, 0.010647641846697538, 0.01064764185022456, 0.010647641853695086, 0.010647641857110438, 0.010647641860471851, 0.010647641863780482, 0.010647641867037856, 0.01064764187024476, 0.010647641873402352, 0.010647641876511195, 0.010647641879571621, 0.010647641882585967, 0.010647641885555436, 0.010647641888478486, 0.010647641891359352, 0.010647641894195568, 0.010647641896991016, 0.010647641899743134, 0.010647641902457967, 0.010647641905128714, 0.010647641907762661, 0.010647641910361372, 0.01064764191291567, 0.010647641915428928]}, "0.1": {"t": [0.1, 0.2, 0.30000000000000004, 0.4, 0.5, 0.6000000000000001, 0.7000000000000001, 0.8, 0.9, 1.0, 1.1, 1.2000000000000002, 1.3, 1.4000000000000001, 1.5, 1.6, 1.7000000000000002, 1.8, 1.9000000000000001, 2.0, 2.1, 2.2, 2.3000000000000003, 2.4000000000000004, 2.5, 2.6, 2.7, 2.8000000000000003, 2.9000000000000004, 3.0, 3.1, 3.2, 3.3000000000000003, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8000000000000003, 3.9000000000000004, 4.0, 4.1000000000000005, 4.2, 4.3, 4.4, 4.5, 4.6000000000000005, 4.7, 4.800000000000001, 4.9, 5.0, 5.1000000000000005, 5.2, 5.300000000000001, 5.4, 5.5, 5.6000000000000005, 5.7, 5.800000000000001, 5.9, 6.0, 6.1000000000000005, 6.2, 6.300000000000001, 6.4, 6.5, 6.6000000000000005, 6.7, 6.800000000000001, 6.9, 7.0, 7.1000000000000005, 7.2, 7.300000000000001, 7.4, 7.5, 7.6000000000000005, 7.7, 7.800000000000001, 7.9, 8.0, 8.1, 8.200000000000001, 8.3, 8.4, 8.5, 8.6, 8.700000000000001, 8.8, 8.9, 9.0, 9.1, 9.200000000000001, 9.3, 9.4, 9.5, 9.600000000000001, 9.700000000000001, 9.8, 9.9, 10.0, 10.100000000000001, 10.200000000000001, 10.3, 10.4, 10.5, 10.600000000000001, 10.700000000000001, 10.8, 10.9, 11.0, 11.100000000000001, 11.200000000000001, 11.3, 11.4, 11.5, 11.600000000000001, 11.700000000000001, 11.8, 11.9, 12.0, 12.100000000000001, 12.200000000000001, 12.3, 12.4, 12.5, 12.600000000000001, 12.700000000000001, 12.8, 12.9, 13.0, 13.100000000000001, 13.200000000000001, 13.3, 13.4, 13.5, 13.600000000000001, 13.700000000000001, 13.8, 13.9, 14.0, 14.100000000000001, 14.200000000000001, 14.3, 14.4, 14.5, 14.600000000000001, 14.700000000000001, 14.8, 14.9, 15.0, 15.100000000000001, 15.200000000000001, 15.3, 15.4, 15.5, 15.600000000000001, 15.700000000000001, 15.8, 15.9, 16.0, 16.1, 16.2, 16.3, 16.400000000000002, 16.5, 16.6, 16.7, 16.8, 16.900000000000002, 17.0, 17.1, 17.2, 17.3, 17.400000000000002, 17.5, 17.6, 17.7, 17.8, 17.900000000000002, 18.0, 18.1, 18.2, 18.3, 18.400000000000002, 18.5, 18.6, 18.7, 18.8, 18.900000000000002, 19.0, 19.1, 19.200000000000003, 19.3, 19.400000000000002, 19.5, 19.6, 19.700000000000003, 19.8, 19.900000000000002, 20.0, 20.1, 20.200000000000003, 20.3, 20.400000000000002, 20.5, 20.6, 20.700000000000003, 20.8, 20.900000000000002, 21.0, 21.1, 21.200000000000003, 21.3, 21.400000000000002, 21.5, 21.6, 21.700000000000003, 21.8, 21.900000000000002, 22.0, 22.1, 22.200000000000003, 22.3, 22.400000000000002, 22.5, 22.6, 22.700000000000003, 22.8, 22.900000000000002, 23.0, 23.1, 23.200000000000003, 23.3, 23.400000000000002, 23.5, 23.6, 23.700000000000003, 23.8, 23.900000000000002, 24.0, 24.1, 24.200000000000003, 24.3, 24.400000000000002, 24.5, 24.6, 24.700000000000003, 24.8, 24.900000000000002, 25.0, 25.1, 25.200000000000003, 25.3, 25.400000000000002, 25.5, 25.6, 25.700000000000003, 25.8, 25.900000000000002, 26.0, 26.1, 26.200000000000003, 26.3, 26.400000000000002, 26.5, 26.6, 26.700000000000003, 26.8, 26.900000000000002, 27.0, 27.1, 27.200000000000003, 27.3, 27.400000000000002, 27.5, 27.6, 27.700000000000003, 27.8, 27.900000000000002, 28.0, 28.1, 28.200000000000003, 28.3, 28.400000000000002, 28.5, 28.6, 28.700000000000003, 28.8, 28.900000000000002, 29.0, 29.1, 29.200000000000003, 29.3, 29.400000000000002, 29.5, 29.6, 29.700000000000003, 29.8, 29.900000000000002, 30.0, 30.1, 30.200000000000003, 30.3, 30.400000000000002, 30.5, 30.6, 30.700000000000003, 30.8, 30.900000000000002, 31.0, 31.1, 31.200000000000003, 31.3, 31.400000000000002, 31.5, 31.6, 31.700000000000003, 31.8, 31.900000000000002, 32.0, 32.1, 32.2, 32.300000000000004, 32.4, 32.5, 32.6, 32.7, 32.800000000000004, 32.9, 33.0, 33.1, 33.2, 33.300000000000004, 33.4, 33.5, 33.6, 33.7, 33.800000000000004, 33.9, 34.0, 34.1, 34.2, 34.300000000000004, 34.4, 34.5, 34.6, 34.7, 34.800000000000004, 34.9, 35.0, 35.1, 35.2, 35.300000000000004, 35.4, 35.5, 35.6, 35.7, 35.800000000000004, 35.9, 36.0, 36.1, 36.2, 36.300000000000004, 36.4, 36.5, 36.6, 36.7, 36.800000000000004, 36.9, 37.0, 37.1, 37.2, 37.300000000000004, 37.4, 37.5, 37.6, 37.7, 37.800000000000004, 37.9, 38.0, 38.1, 38.2, 38.300000000000004, 38.400000000000006, 38.5, 38.6, 38.7, 38.800000000000004, 38.900000000000006, 39.0, 39.1, 39.2, 39.300000000000004, 39.400000000000006, 39.5, 39.6, 39.7, 39.800000000000004, 39.900000000000006, 40.0], "lie": [0.014124733389223746, 0.025125057555732733, 0.03235127631687843, 0.036833063177800454, 0.03966714866677087, 0.04154280248658971, 0.04283160256468575, 0.043731055256704024, 0.04435313893510586, 0.04476864562223187, 0.045027626881921974, 0.04516839831809606, 0.04522143738344048, 0.045211172426714234, 0.04515699241480448, 0.045074008490861364, 0.044973740269901814, 0.04486475743996457, 0.044753264030767896, 0.04464360936128326, 0.04453871823484147, 0.04444044195446017, 0.044349837698759886, 0.04426738658608618, 0.04419316126298805, 0.0441269530538291, 0.044068367325443905, 0.04401689420212903, 0.04397196034703367, 0.0439329663047396, 0.04389931289816506, 0.04387041937505642, 0.04384573537491577, 0.0438247483034723, 0.04380698732895597, 0.04379202492759088, 0.04377947668502272, 0.043768999890392304, 0.043760291328635285, 0.04375308457532652, 0.043747147020161456, 0.04374227678477043, 0.04373829965401959, 0.04373506610420341, 0.04373244848422036, 0.0437303383851013, 0.04372864421769862, 0.04372728900681124, 0.04372620840162913, 0.04372534889642924, 0.04372466625138498, 0.04372412410072754, 0.04372369273396836, 0.043723348035184975, 0.04372307056527109, 0.04372284477238535, 0.04372265831647188, 0.04372250149456335, 0.04372236675453911, 0.04372224828603537, 0.043722141678246396, 0.043722043635385156, 0.04372195174156149, 0.04372186426777629, 0.04372178001460228, 0.0437216981849317, 0.04372161828190381, 0.04372154002779091, 0.04372146330021616, 0.043721388082606345, 0.04372131442624947, 0.0437212424217381, 0.04372117217793626, 0.04372110380691817, 0.04372103741359275, 0.043720973088957886, 0.04372091090612194, 0.0437208509183936, 0.04372079315888195, 0.04372073764116126, 0.043720684360653336, 0.04372063329645716, 0.04372058441342124, 0.04372053766430638, 0.04372049299192753, 0.04372045033119804, 0.04372040961102452, 0.04372037075602219, 0.04372033368803429, 0.04372029832745201, 0.04372026459433871, 0.043720232409368676, 0.04372020169459354, 0.043720172374052964, 0.043720144374245644, 0.04372011762447877, 0.043720092057111457, 0.0437200676077096, 0.043720044215124786, 0.04372002182151236, 0.04372000037229976, 0.04371997981611578, 0.043719960104690044, 0.0437199411927304, 0.0437199230377851, 0.04371990560009494, 0.043719888842440435, 0.043719872729987126, 0.04371985723013234, 0.043719842312355615, 0.0437198279480744, 0.04371981411050591, 0.043719800774536785, 0.04371978791660004, 0.04371977551456046, 0.043719763547607524, 0.043719751996156825, 0.043719740841758635, 0.0437197300670142, 0.04371971965549856, 0.043719709591690074, 0.043719699860905785, 0.043719690449242524, 0.043719681343523185, 0.04371967253124726, 0.04371966400054621, 0.043719655740142194, 0.04371964773931059, 0.04371963998784555, 0.04371963247602835, 0.04371962519459845, 0.04371961813472669, 0.04371961128799061, 0.043719604646351794, 0.04371959820213472, 0.04371959194800709, 0.043719585876961474, 0.043719579982298425, 0.04371957425761049, 0.04371956869676749, 0.04371956329390249, 0.04371955804339865, 0.04371955293987701, 0.043719547978184656, 0.04371954315338397, 0.0437195384607423, 0.043719533895722335, 0.04371952945397247, 0.04371952513131838, 0.04371952092375454, 0.04371951682743659, 0.043719512838673764, 0.043719508953921904, 0.04371950516977664, 0.04371950148296709, 0.043719497890349755, 0.043719494388903116, 0.04371949097572176, 0.0437194876480113, 0.043719484403083625, 0.04371948123835208, 0.04371947815132707, 0.0437194751396118, 0.04371947220089844, 0.04371946933296404, 0.04371946653366686, 0.043719463800943124, 0.04371946113280351, 0.043719458527330224, 0.04371945598267399, 0.04371945349705107, 0.0437194510687406, 0.043719448696082026, 0.04371944637747252, 0.04371944411136477, 0.04371944189626473, 0.043719439730729455, 0.043719437613365046, 0.04371943554282471, 0.04371943351780692, 0.04371943153705359, 0.043719429599348436, 0.043719427703515494, 0.04371942584841721, 0.0437194240329532, 0.04371942225605886, 0.0437194205167039, 0.043719418813891124, 0.04371941714665526, 0.04371941551406159, 0.0437194139152049, 0.04371941234920839, 0.04371941081522271, 0.0437194093124249, 0.04371940784001748, 0.04371940639722737, 0.04371940498330532, 0.04371940359752463, 0.043719402239180714, 0.04371940090759016, 0.04371939960209, 0.0437193983220371, 0.04371939706680734, 0.04371939583579497, 0.04371939462841207, 0.04371939344408779, 0.04371939228226792, 0.043719391142414306, 0.04371939002400431, 0.04371938892653018, 0.043719387849498616, 0.043719386792430204, 0.04371938575485921, 0.04371938473633288, 0.04371938373641121, 0.04371938275466634, 0.04371938179068218, 0.04371938084405423, 0.04371937991438893, 0.043719379001303585, 0.04371937810442586, 0.043719377223393446, 0.043719376357853834, 0.04371937550746379, 0.04371937467188936, 0.04371937385080549, 0.043719373043895594, 0.0437193722508515, 0.043719371471373, 0.04371937070516787, 0.043719369951951276, 0.04371936921144582, 0.04371936848338126, 0.04371936776749426, 0.043719367063528095, 0.043719366371232665, 0.04371936569036405, 0.0437193650206846, 0.04371936436196259, 0.04371936371397208, 0.04371936307649275, 0.04371936244930962, 0.04371936183221316, 0.04371936122499882, 0.04371936062746719, 0.04371936003942351, 0.04371935946067787, 0.04371935889104486, 0.04371935833034371, 0.04371935777839772, 0.04371935723503457, 0.04371935670008591, 0.04371935617338742, 0.043719355654778566, 0.0437193551441027, 0.04371935464120684, 0.04371935414594145, 0.043719353658160515, 0.04371935317772131, 0.043719352704484474, 0.043719352238313816, 0.04371935177907618, 0.0437193513266415, 0.04371935088088264, 0.04371935044167531, 0.04371935000889798, 0.04371934958243194, 0.043719349162161004, 0.04371934874797162, 0.04371934833975274, 0.04371934793739573, 0.04371934754079434, 0.04371934714984467, 0.04371934676444513, 0.04371934638449623, 0.043719346009900587, 0.043719345640563054, 0.04371934527639044, 0.04371934491729153, 0.04371934456317715, 0.043719344213959864, 0.04371934386955425, 0.043719343529876546, 0.04371934319484474, 0.043719342864378626, 0.04371934253839968, 0.04371934221683087, 0.04371934189959695, 0.043719341586624015, 0.04371934127783985, 0.04371934097317358, 0.043719340672555895, 0.04371934037591882, 0.04371934008319575, 0.0437193397943214, 0.04371933950923186, 0.04371933922786452, 0.04371933895015802, 0.043719338676052176, 0.04371933840548795, 0.0437193381384075, 0.043719337874754176, 0.0437193376144724, 0.043719337357507666, 0.04371933710380655, 0.043719336853316644, 0.04371933660598651, 0.043719336361765816, 0.043719336120605114, 0.043719335882455995, 0.04371933564727093, 0.043719335415003294, 0.04371933518560725, 0.043719334959037986, 0.04371933473525145, 0.0437193345142045, 0.04371933429585469, 0.04371933408016041, 0.04371933386708082, 0.043719333656575814, 0.04371933344860602, 0.04371933324313289, 0.043719333040118435, 0.04371933283952546, 0.04371933264131743, 0.04371933244545849, 0.04371933225191343, 0.04371933206064764, 0.04371933187162718, 0.04371933168481863, 0.04371933150018938, 0.04371933131770718, 0.04371933113734047, 0.0437193309590582, 0.043719330782829885, 0.04371933060862564, 0.043719330436416, 0.04371933026617204, 0.043719330097865446, 0.04371932993146823, 0.043719329766953065, 0.043719329604292985, 0.04371932944346145, 0.04371932928443242, 0.04371932912718032, 0.04371932897168005, 0.04371932881790695, 0.04371932866583665, 0.043719328515445355, 0.043719328366709574, 0.04371932821960619, 0.04371932807411257, 0.043719327930206386, 0.04371932778786573, 0.043719327647069046, 0.043719327507795086, 0.04371932737002301, 0.04371932723373227, 0.04371932709890274, 0.04371932696551458, 0.043719326833548226, 0.043719326702984534, 0.04371932657380456, 0.0437193264459898, 0.04371932631952198, 0.04371932619438313, 0.04371932607055549, 0.04371932594802163, 0.04371932582676438, 0.04371932570676698, 0.04371932558801284, 0.04371932547048557, 0.043719325354169086, 0.043719325239047625, 0.0437193251251056, 0.04371932501232782, 0.04371932490069908, 0.04371932479020465, 0.04371932468082984, 0.04371932457256032, 0.04371932446538196, 0.043719324359280734, 0.04371932425424296, 0.04371932415025511, 0.04371932404730384, 0.04371932394537609, 0.04371932384445886, 0.043719323744539657, 0.043719323645605886, 0.04371932354764509, 0.043719323450645324, 0.04371932335459466, 0.04371932325948106, 0.043719323165293145, 0.04371932307201954, 0.04371932297964859, 0.04371932288816976, 0.04371932279757182, 0.04371932270784382, 0.04371932261897581], "strang": [0.002331006702556976, 0.0034733326539898913, 0.0036150774417130307, 0.003405132068536498, 0.003171502342559415, 0.002991038754716867, 0.0028599480452082705, 0.002762980175266224, 0.002688756439673627, 0.002630297341482649, 0.0025833859422723414, 0.0025453349031787694, 0.0025142987660938323, 0.002488922209969862, 0.0024681613038885007, 0.0024511880093870606, 0.0024373342286480282, 0.002426055374108068, 0.0024169045006106455, 0.00240951290361147, 0.002403575142444153, 0.0023988373150002572, 0.002395087802629282, 0.002392149913358397, 0.002389875987850695, 0.0023881426341402666, 0.0023868468367060046, 0.002385902747656587, 0.0023852390155988394, 0.002384796543752882, 0.0023845265955315443, 0.0023843891853196873, 0.0023843517064040857, 0.002384387758364226, 0.002384476143821929, 0.002384600010075393, 0.002384746115368905, 0.0023849042027927455, 0.002385066467341928, 0.002385227103690515, 0.0023853819238941784, 0.0023855280356140374, 0.0023856635726266433, 0.0023857874703934975, 0.002385899280341038, 0.0023859990172776864, 0.0023860870350578376, 0.002386163926211336, 0.0023862304418000263, 0.0023862874282474704, 0.002386335778318955, 0.002386376393814282, 0.002386410157878102, 0.00238643791513495, 0.002386460458123769, 0.0023864785187424804, 0.002386492763619545, 0.002386503792508452, 0.0023865121389578226, 0.002386518272644458, 0.002386522602870924, 0.0023865254828291152, 0.002386527214312941, 0.002386528052634657, 0.002386528211555981, 0.002386527868096126, 0.002386527167114975, 0.0023865262256041963, 0.0023865251366433295, 0.0023865239729983, 0.002386522790355484, 0.002386521630195727, 0.0023865205223221175, 0.0023865194870609278, 0.0023865185371583914, 0.002386517679399888, 0.00238651691597688, 0.0023865162456297596, 0.002386515664591847, 0.00238651516735969, 0.002386514747312774, 0.0023865143972041846, 0.002386514109541272, 0.002386513876874608, 0.002386513692010383, 0.002386513548159877, 0.0023865134390385154, 0.002386513358924173, 0.002386513302683663, 0.002386513265775104, 0.002386513244232444, 0.002386513234636572, 0.002386513234077655, 0.0023865132401125317, 0.0023865132507187524, 0.002386513264248355, 0.002386513279382106, 0.0023865132950859264, 0.0023865133105694628, 0.0023865133252485068, 0.0023865133387108817, 0.002386513350685343, 0.0023865133610145475, 0.002386513369631775, 0.002386513376540061, 0.002386513381795093, 0.0023865133854906176, 0.002386513387746307, 0.002386513388697952, 0.0023865133884896647, 0.002386513387267644, 0.0023865133851754595, 0.0023865133823505777, 0.002386513378921893, 0.0023865133750080596, 0.0023865133707163836, 0.0023865133661427665, 0.0023865133613716213, 0.0023865133564762104, 0.002386513351519006, 0.0023865133465524975, 0.0023865133416200827, 0.0023865133367569004, 0.002386513331990828, 0.002386513327343225, 0.002386513322829996, 0.0023865133184622555, 0.0023865133142468658, 0.0023865133101875534, 0.0023865133062851234, 0.002386513302538289, 0.0023865132989439606, 0.002386513295497737, 0.002386513292194373, 0.0023865132890279446, 0.002386513285992081, 0.002386513283080038, 0.0023865132802849817, 0.0023865132776002074, 0.002386513275019504, 0.0023865132725367417, 0.0023865132701460074, 0.0023865132678415743, 0.0023865132656181284, 0.002386513263470911, 0.002386513261395556, 0.0023865132593879814, 0.0023865132574443495, 0.0023865132555609806, 0.0023865132537345926, 0.0023865132519623965, 0.0023865132502418505, 0.0023865132485704943, 0.002386513246946037, 0.0023865132453663126, 0.0023865132438294825, 0.0023865132423339474, 0.002386513240878124, 0.0023865132394604058, 0.0023865132380793902, 0.0023865132367337197, 0.002386513235422303, 0.002386513234144102, 0.002386513232898116, 0.002386513231683245, 0.002386513230498426, 0.0023865132293425825, 0.00238651322821491, 0.0023865132271147023, 0.0023865132260413114, 0.002386513224993883, 0.0023865132239716228, 0.0023865132229737235, 0.0023865132219994135, 0.002386513221048023, 0.0023865132201190374, 0.0023865132192117835, 0.002386513218325604, 0.0023865132174599067, 0.0023865132166140325, 0.0023865132157874593, 0.002386513214979756, 0.0023865132141904235, 0.0023865132134188384, 0.0023865132126644774, 0.002386513211926857, 0.0023865132112055633, 0.002386513210500205, 0.002386513209810333, 0.00238651320913542, 0.002386513208475045, 0.0023865132078288204, 0.002386513207196392, 0.0023865132065774572, 0.002386513205971649, 0.002386513205378715, 0.002386513204798236, 0.0023865132042297874, 0.002386513203673038, 0.0023865132031277714, 0.002386513202593662, 0.0023865132020704214, 0.002386513201557757, 0.0023865132010553567, 0.0023865132005630387, 0.0023865132000804963, 0.0023865131996075066, 0.0023865131991438974, 0.002386513198689504, 0.0023865131982439883, 0.0023865131978069933, 0.0023865131973783713, 0.0023865131969579836, 0.0023865131965457175, 0.0023865131961414068, 0.002386513195744735, 0.0023865131953554842, 0.0023865131949734704, 0.002386513194598617, 0.002386513194230819, 0.0023865131938698553, 0.002386513193515519, 0.002386513193167603, 0.002386513192825999, 0.002386513192490587, 0.002386513192161283, 0.002386513191837897, 0.002386513191520283, 0.0023865131912083268, 0.0023865131909019364, 0.0023865131906009255, 0.002386513190305209, 0.002386513190014709, 0.0023865131897292495, 0.002386513189448714, 0.002386513189172973, 0.0023865131889019135, 0.0023865131886354938, 0.00238651318837367, 0.0023865131881163045, 0.002386513187863264, 0.0023865131876145093, 0.0023865131873699492, 0.0023865131871295252, 0.002386513186893075, 0.0023865131866604755, 0.002386513186431629, 0.0023865131862065656, 0.0023865131859852574, 0.0023865131857675964, 0.002386513185553371, 0.0023865131853425736, 0.0023865131851350924, 0.0023865131849309393, 0.002386513184730142, 0.0023865131845325588, 0.0023865131843381015, 0.0023865131841466366, 0.0023865131839581615, 0.0023865131837726003, 0.002386513183589938, 0.0023865131834100765, 0.0023865131832329902, 0.0023865131830586132, 0.002386513182886929, 0.00238651318271789, 0.0023865131825514694, 0.002386513182387561, 0.0023865131822260817, 0.0023865131820670084, 0.00238651318191037, 0.002386513181756039, 0.0023865131816040437, 0.0023865131814543167, 0.002386513181306765, 0.0023865131811612707, 0.0023865131810179192, 0.002386513180876711, 0.002386513180737596, 0.0023865131806004845, 0.002386513180465325, 0.002386513180332075, 0.002386513180200731, 0.002386513180071231, 0.002386513179943552, 0.002386513179817757, 0.0023865131796938148, 0.00238651317957158, 0.0023865131794510077, 0.002386513179332068, 0.002386513179214836, 0.0023865131790992765, 0.0023865131789852978, 0.002386513178872781, 0.002386513178761724, 0.0023865131786522317, 0.002386513178544412, 0.002386513178438064, 0.002386513178333144, 0.0023865131782295637, 0.002386513178127359, 0.0023865131780265807, 0.002386513177927174, 0.0023865131778290616, 0.002386513177732182, 0.002386513177636547, 0.0023865131775421076, 0.002386513177448966, 0.0023865131773570646, 0.002386513177266405, 0.0023865131771768954, 0.0023865131770885346, 0.0023865131770013106, 0.0023865131769152293, 0.0023865131768303544, 0.0023865131767465742, 0.00238651317666384, 0.0023865131765821303, 0.0023865131765014253, 0.002386513176421734, 0.002386513176343076, 0.0023865131762654396, 0.0023865131761887258, 0.0023865131761129114, 0.0023865131760380334, 0.0023865131759641116, 0.002386513175891112, 0.002386513175819007, 0.0023865131757477664, 0.002386513175677401, 0.0023865131756079408, 0.002386513175539268, 0.002386513175471443, 0.002386513175404464, 0.0023865131753382997, 0.002386513175272968, 0.002386513175208371, 0.0023865131751445714, 0.0023865131750815693, 0.002386513175019317, 0.0023865131749577885, 0.0023865131748969128, 0.002386513174836696, 0.002386513174777154, 0.0023865131747183837, 0.0023865131746603264, 0.0023865131746029842, 0.0023865131745462757, 0.0023865131744902216, 0.0023865131744348015, 0.0023865131743799938, 0.0023865131743258865, 0.002386513174272436, 0.0023865131742195913, 0.0023865131741673457, 0.0023865131741156896, 0.002386513174064603, 0.002386513174014001, 0.0023865131739639746, 0.002386513173914517, 0.0023865131738656335, 0.002386513173817234, 0.002386513173769359, 0.0023865131737221225, 0.0023865131736754983, 0.002386513173629361, 0.0023865131735836616, 0.0023865131735384044, 0.0023865131734936407, 0.002386513173449392, 0.002386513173405665, 0.00238651317336235, 0.0023865131733194662, 0.002386513173277035, 0.0023865131732351075, 0.0023865131731936953, 0.002386513173152753, 0.0023865131731122305, 0.0023865131730720504, 0.0023865131730323643, 0.002386513172993154, 0.0023865131729543087, 0.002386513172915769, 0.002386513172877657, 0.002386513172839955, 0.002386513172802626, 0.002386513172765659, 0.002386513172729206, 0.0023865131726931704, 0.002386513172657416, 0.0023865131726220692, 0.002386513172587094, 0.0023865131725524583, 0.0023865131725181268, 0.0023865131724840724, 0.0023865131724504648, 0.0023865131724171438, 0.00238651317238417, 0.0023865131723518227, 0.0023865131723192876]}, "0.05": {"t": [0.05, 0.1, 0.15000000000000002, 0.2, 0.25, 0.30000000000000004, 0.35000000000000003, 0.4, 0.45, 0.5, 0.55, 0.6000000000000001, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.9, 0.9500000000000001, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2000000000000002, 1.25, 1.3, 1.35, 1.4000000000000001, 1.4500000000000002, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.75, 1.8, 1.85, 1.9000000000000001, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4000000000000004, 2.45, 2.5, 2.5500000000000003, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.85, 2.9000000000000004, 2.95, 3.0, 3.0500000000000003, 3.1, 3.1500000000000004, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5, 3.5500000000000003, 3.6, 3.6500000000000004, 3.7, 3.75, 3.8000000000000003, 3.85, 3.9000000000000004, 3.95, 4.0, 4.05, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.3500000000000005, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.800000000000001, 4.8500000000000005, 4.9, 4.95, 5.0, 5.050000000000001, 5.1000000000000005, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.7, 5.75, 5.800000000000001, 5.8500000000000005, 5.9, 5.95, 6.0, 6.050000000000001, 6.1000000000000005, 6.15, 6.2, 6.25, 6.300000000000001, 6.3500000000000005, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.95, 7.0, 7.050000000000001, 7.1000000000000005, 7.15, 7.2, 7.25, 7.300000000000001, 7.3500000000000005, 7.4, 7.45, 7.5, 7.550000000000001, 7.6000000000000005, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.450000000000001, 8.5, 8.55, 8.6, 8.65, 8.700000000000001, 8.75, 8.8, 8.85, 8.9, 8.950000000000001, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.35, 9.4, 9.450000000000001, 9.5, 9.55, 9.600000000000001, 9.65, 9.700000000000001, 9.75, 9.8, 9.850000000000001, 9.9, 9.950000000000001, 10.0, 10.05, 10.100000000000001, 10.15, 10.200000000000001, 10.25, 10.3, 10.350000000000001, 10.4, 10.450000000000001, 10.5, 10.55, 10.600000000000001, 10.65, 10.700000000000001, 10.75, 10.8, 10.850000000000001, 10.9, 10.950000000000001, 11.0, 11.05, 11.100000000000001, 11.15, 11.200000000000001, 11.25, 11.3, 11.350000000000001, 11.4, 11.450000000000001, 11.5, 11.55, 11.600000000000001, 11.65, 11.700000000000001, 11.75, 11.8, 11.850000000000001, 11.9, 11.950000000000001, 12.0, 12.05, 12.100000000000001, 12.15, 12.200000000000001, 12.25, 12.3, 12.350000000000001, 12.4, 12.450000000000001, 12.5, 12.55, 12.600000000000001, 12.65, 12.700000000000001, 12.75, 12.8, 12.850000000000001, 12.9, 12.950000000000001, 13.0, 13.05, 13.100000000000001, 13.15, 13.200000000000001, 13.25, 13.3, 13.350000000000001, 13.4, 13.450000000000001, 13.5, 13.55, 13.600000000000001, 13.65, 13.700000000000001, 13.75, 13.8, 13.850000000000001, 13.9, 13.950000000000001, 14.0, 14.05, 14.100000000000001, 14.15, 14.200000000000001, 14.25, 14.3, 14.350000000000001, 14.4, 14.450000000000001, 14.5, 14.55, 14.600000000000001, 14.65, 14.700000000000001, 14.75, 14.8, 14.850000000000001, 14.9, 14.950000000000001, 15.0, 15.05, 15.100000000000001, 15.15, 15.200000000000001, 15.25, 15.3, 15.350000000000001, 15.4, 15.450000000000001, 15.5, 15.55, 15.600000000000001, 15.65, 15.700000000000001, 15.75, 15.8, 15.850000000000001, 15.9, 15.950000000000001, 16.0, 16.05, 16.1, 16.150000000000002, 16.2, 16.25, 16.3, 16.35, 16.400000000000002, 16.45, 16.5, 16.55, 16.6, 16.650000000000002, 16.7, 16.75, 16.8, 16.85, 16.900000000000002, 16.95, 17.0, 17.05, 17.1, 17.150000000000002, 17.2, 17.25, 17.3, 17.35, 17.400000000000002, 17.45, 17.5, 17.55, 17.6, 17.650000000000002, 17.7, 17.75, 17.8, 17.85, 17.900000000000002, 17.95, 18.0, 18.05, 18.1, 18.150000000000002, 18.2, 18.25, 18.3, 18.35, 18.400000000000002, 18.45, 18.5, 18.55, 18.6, 18.650000000000002, 18.7, 18.75, 18.8, 18.85, 18.900000000000002, 18.95, 19.0, 19.05, 19.1, 19.150000000000002, 19.200000000000003, 19.25, 19.3, 19.35, 19.400000000000002, 19.450000000000003, 19.5, 19.55, 19.6, 19.650000000000002, 19.700000000000003, 19.75, 19.8, 19.85, 19.900000000000002, 19.950000000000003, 20.0, 20.05, 20.1, 20.150000000000002, 20.200000000000003, 20.25, 20.3, 20.35, 20.400000000000002, 20.450000000000003, 20.5, 20.55, 20.6, 20.650000000000002, 20.700000000000003, 20.75, 20.8, 20.85, 20.900000000000002, 20.950000000000003, 21.0, 21.05, 21.1, 21.150000000000002, 21.200000000000003, 21.25, 21.3, 21.35, 21.400000000000002, 21.450000000000003, 21.5, 21.55, 21.6, 21.650000000000002, 21.700000000000003, 21.75, 21.8, 21.85, 21.900000000000002, 21.950000000000003, 22.0, 22.05, 22.1, 22.150000000000002, 22.200000000000003, 22.25, 22.3, 22.35, 22.400000000000002, 22.450000000000003, 22.5, 22.55, 22.6, 22.650000000000002, 22.700000000000003, 22.75, 22.8, 22.85, 22.900000000000002, 22.950000000000003, 23.0, 23.05, 23.1, 23.150000000000002, 23.200000000000003, 23.25, 23.3, 23.35, 23.400000000000002, 23.450000000000003, 23.5, 23.55, 23.6, 23.650000000000002, 23.700000000000003, 23.75, 23.8, 23.85, 23.900000000000002, 23.950000000000003, 24.0, 24.05, 24.1, 24.150000000000002, 24.200000000000003, 24.25, 24.3, 24.35, 24.400000000000002, 24.450000000000003, 24.5, 24.55, 24.6, 24.650000000000002, 24.700000000000003, 24.75, 24.8, 24.85, 24.900000000000002, 24.950000000000003, 25.0, 25.05, 25.1, 25.150000000000002, 25.200000000000003, 25.25, 25.3, 25.35, 25.400000000000002, 25.450000000000003, 25.5, 25.55, 25.6, 25.650000000000002, 25.700000000000003, 25.75, 25.8, 25.85, 25.900000000000002, 25.950000000000003, 26.0, 26.05, 26.1, 26.150000000000002, 26.200000000000003, 26.25, 26.3, 26.35, 26.400000000000002, 26.450000000000003, 26.5, 26.55, 26.6, 26.650000000000002, 26.700000000000003, 26.75, 26.8, 26.85, 26.900000000000002, 26.950000000000003, 27.0, 27.05, 27.1, 27.150000000000002, 27.200000000000003, 27.25, 27.3, 27.35, 27.400000000000002, 27.450000000000003, 27.5, 27.55, 27.6, 27.650000000000002, 27.700000000000003, 27.75, 27.8, 27.85, 27.900000000000002, 27.950000000000003, 28.0, 28.05, 28.1, 28.150000000000002, 28.200000000000003, 28.25, 28.3, 28.35, 28.400000000000002, 28.450000000000003, 28.5, 28.55, 28.6, 28.650000000000002, 28.700000000000003, 28.75, 28.8, 28.85, 28.900000000000002, 28.950000000000003, 29.0, 29.05, 29.1, 29.150000000000002, 29.200000000000003, 29.25, 29.3, 29.35, 29.400000000000002, 29.450000000000003, 29.5, 29.55, 29.6, 29.650000000000002, 29.700000000000003, 29.75, 29.8, 29.85, 29.900000000000002, 29.950000000000003, 30.0, 30.05, 30.1, 30.150000000000002, 30.200000000000003, 30.25, 30.3, 30.35, 30.400000000000002, 30.450000000000003, 30.5, 30.55, 30.6, 30.650000000000002, 30.700000000000003, 30.75, 30.8, 30.85, 30.900000000000002, 30.950000000000003, 31.0, 31.05, 31.1, 31.150000000000002, 31.200000000000003, 31.25, 31.3, 31.35, 31.400000000000002, 31.450000000000003, 31.5, 31.55, 31.6, 31.650000000000002, 31.700000000000003, 31.75, 31.8, 31.85, 31.900000000000002, 31.950000000000003, 32.0, 32.050000000000004, 32.1, 32.15, 32.2, 32.25, 32.300000000000004, 32.35, 32.4, 32.45, 32.5, 32.550000000000004, 32.6, 32.65, 32.7, 32.75, 32.800000000000004, 32.85, 32.9, 32.95, 33.0, 33.050000000000004, 33.1, 33.15, 33.2, 33.25, 33.300000000000004, 33.35, 33.4, 33.45, 33.5, 33.550000000000004, 33.6, 33.65, 33.7, 33.75, 33.800000000000004, 33.85, 33.9, 33.95, 34.0, 34.050000000000004, 34.1, 34.15, 34.2, 34.25, 34.300000000000004, 34.35, 34.4, 34.45, 34.5, 34.550000000000004, 34.6, 34.65, 34.7, 34.75, 34.800000000000004, 34.85, 34.9, 34.95, 35.0, 35.050000000000004, 35.1, 35.15, 35.2, 35.25, 35.300000000000004, 35.35, 35.4, 35.45, 35.5, 35.550000000000004, 35.6, 35.65, 35.7, 35.75, 35.800000000000004, 35.85, 35.9, 35.95, 36.0, 36.050000000000004, 36.1, 36.15, 36.2, 36.25, 36.300000000000004, 36.35, 36.4, 36.45, 36.5, 36.550000000000004, 36.6, 36.65, 36.7, 36.75, 36.800000000000004, 36.85, 36.9, 36.95, 37.0, 37.050000000000004, 37.1, 37.15, 37.2, 37.25, 37.300000000000004, 37.35, 37.4, 37.45, 37.5, 37.550000000000004, 37.6, 37.65, 37.7, 37.75, 37.800000000000004, 37.85, 37.9, 37.95, 38.0, 38.050000000000004, 38.1, 38.15, 38.2, 38.25, 38.300000000000004, 38.35, 38.400000000000006, 38.45, 38.5, 38.550000000000004, 38.6, 38.650000000000006, 38.7, 38.75, 38.800000000000004, 38.85, 38.900000000000006, 38.95, 39.0, 39.050000000000004, 39.1, 39.150000000000006, 39.2, 39.25, 39.300000000000004, 39.35, 39.400000000000006, 39.45, 39.5, 39.550000000000004, 39.6, 39.650000000000006, 39.7, 39.75, 39.800000000000004, 39.85, 39.900000000000006, 39.95, 40.0], "lie": [0.0036062158056746445, 0.0069828946445850545, 0.00995713815838794, 0.012448938856932056, 0.014463618033475092, 0.016059378668423295, 0.017313845965091113, 0.018302233598744857, 0.019087607052963664, 0.01971888276703427, 0.020232417112751578, 0.020654670877840797, 0.02100478654435747, 0.02129668442038543, 0.021540632618793784, 0.02174437057291207, 0.02191389102067399, 0.02205397420129478, 0.022168547709613635, 0.022260926155312322, 0.02233396928651094, 0.02239018565740592, 0.022431800548174823, 0.022460800895716643, 0.022478965807327906, 0.022487888307701608, 0.022488991950233076, 0.02248354454631926, 0.02247267034434494, 0.022457361388658045, 0.02243848841053826, 0.02241681137737828, 0.02239298970220614, 0.022367592057100934, 0.022341105715678596, 0.02231394535436252, 0.02228646125817162, 0.02225894689701717, 0.02223164585869274, 0.022204758142550567, 0.02217844583226236, 0.02215283817683783, 0.02212803611646343, 0.022104116294185624, 0.022081134596553777, 0.022059129266592672, 0.022038123631390367, 0.022018128484577484, 0.021999144161375526, 0.021981162340968544, 0.021964167607897822, 0.02194813880113681, 0.0219330501765671, 0.0219188724058086, 0.02190557343179353, 0.021893119199130902, 0.021881474275189033, 0.02187060237592114, 0.021860466808765334, 0.021851030843444023, 0.021842258020159558, 0.02183411240350987, 0.021826558789416726, 0.021819562871453972, 0.02181309137216725, 0.021807112144280133, 0.02180159424606956, 0.02179650799465666, 0.021791825000489307, 0.021787518185878853, 0.02178356179009128, 0.021779931363174354, 0.021776603750422067, 0.021773557069132463, 0.02177077067909707, 0.021768225148071186, 0.02176590221330516, 0.02176378474007079, 0.0217618566779863, 0.021760103015829212, 0.02175850973542674, 0.021757063765124436, 0.02175575293325664, 0.021754565921974705, 0.02175349222172849, 0.0217525220866456, 0.02175164649100726, 0.021750857086978555, 0.02175014616371879, 0.021749506607965752, 0.021748931866162825, 0.021748415908175365, 0.021747953192623792, 0.021747538633844436, 0.0217471675704754, 0.02174683573565315, 0.02174653922879591, 0.021746274488941324, 0.02174603826960035, 0.02174582761508304, 0.021745639838248173, 0.021745472499626127, 0.021745323387860564, 0.02174519050141503, 0.02174507203148739, 0.021744966346076904, 0.02174487197514663, 0.021744787596826437, 0.021744712024600873, 0.021744644195428493, 0.021744583158739964, 0.021744528066263858, 0.021744478162630934, 0.02174443277670879, 0.021744391313621374, 0.021744353247409465, 0.021744318114289396, 0.021744285506470902, 0.021744255066494952, 0.02174422648205562, 0.021744199481271837, 0.021744173828376064, 0.021744149319789314, 0.021744125780553597, 0.021744103061094474, 0.021744081034288154, 0.021744059592809003, 0.021744038646734968, 0.0217440181213901, 0.02174399795540439, 0.021743978098972515, 0.02174395851229474, 0.021743939164183775, 0.021743920030823295, 0.021743901094664245, 0.021743882343446336, 0.021743863769333217, 0.02174384536815054, 0.02174382713871694, 0.021743809082258838, 0.021743791201900852, 0.02174377350222382, 0.021743755988883864, 0.021743738668285575, 0.021743721547303762, 0.02174370463304839, 0.021743687932667673, 0.02174367145318501, 0.021743655201365814, 0.02174363918361039, 0.02174362340586989, 0.021743607873582226, 0.02174359259162495, 0.02174357756428334, 0.021743562795231163, 0.02174354828752233, 0.02174353404359161, 0.021743520065262926, 0.021743506353764118, 0.02174349290974672, 0.02174347973330979, 0.021743466824026936, 0.021743454180975754, 0.021743441802768746, 0.021743429687585646, 0.02174341783320617, 0.021743406237042635, 0.021743394896172896, 0.021743383807372323, 0.02174337296714518, 0.021743362371754973, 0.021743352017253675, 0.02174334189950961, 0.02174333201423415, 0.021743322357006697, 0.021743312923298452, 0.021743303708494508, 0.021743294707914595, 0.02174328591683206, 0.021743277330491775, 0.021743268944126225, 0.021743260752970478, 0.02174325275227564, 0.02174324493732113, 0.021743237303425596, 0.02174322984595683, 0.021743222560340385, 0.02174321544206739, 0.021743208486700968, 0.021743201689882342, 0.02174319504733551, 0.02174318855487145, 0.021743182208391436, 0.021743176003889943, 0.02174316993745659, 0.021743164005277708, 0.02174315820363733, 0.021743152528917856, 0.021743146977600016, 0.0217431415462628, 0.021743136231582822, 0.021743131030333453, 0.02174312593938365, 0.02174312095569671, 0.021743116076328613, 0.021743111298426338, 0.021743106619226037, 0.02174310203605094, 0.02174309754630949, 0.02174309314749295, 0.02174308883717332, 0.021743084613001114, 0.021743080472702982, 0.02174307641407944, 0.021743072435002606, 0.021743068533413925, 0.021743064707321753, 0.02174306095479929, 0.02174305727398225, 0.021743053663066784, 0.021743050120307226, 0.02174304664401397, 0.021743043232551627, 0.021743039884336915, 0.021743036597836687, 0.021743033371566134, 0.02174303020408694, 0.02174302709400554, 0.021743024039971474, 0.021743021040675565, 0.021743018094848583, 0.02174301520125963, 0.021743012358714627, 0.02174300956605498, 0.021743006822156186, 0.0217430041259267, 0.021743001476306367, 0.021742998872265697, 0.02174299631280426, 0.021742993796949876, 0.021742991323757593, 0.021742988892308548, 0.021742986501709048, 0.02174298415108977, 0.021742981839604728, 0.02174297956643065, 0.02174297733076598, 0.021742975131830253, 0.021742972968863242, 0.021742970841124483, 0.021742968747892378, 0.021742966688463695, 0.02174296466215294, 0.021742962668291788, 0.02174296070622842, 0.021742958775327264, 0.02174295687496813, 0.021742955004545976, 0.02174295316347039, 0.0217429513511651, 0.0217429495670676, 0.021742947810628657, 0.021742946081312043, 0.021742944378594045, 0.021742942701963117, 0.02174294105091961, 0.021742939424975388, 0.02174293782365347, 0.02174293624648779, 0.021742934693022804, 0.02174293316281336, 0.02174293165542419, 0.021742930170429834, 0.021742928707414264, 0.02174292726597075, 0.021742925845701533, 0.021742924446217504, 0.021742923067138223, 0.021742921708091497, 0.02174292036871321, 0.021742919048647197, 0.021742917747544978, 0.0217429164650655, 0.021742915200875075, 0.02174291395464721, 0.021742912726062186, 0.021742911514807232, 0.02174291032057611, 0.021742909143069054, 0.021742907981992646, 0.0217429068370595, 0.02174290570798837, 0.021742904594503815, 0.02174290349633609, 0.021742902413220987, 0.02174290134489986, 0.021742900291119246, 0.021742899251631018, 0.021742898226191933, 0.021742897214563826, 0.021742896216513367, 0.02174289523181187, 0.021742894260235374, 0.021742893301564346, 0.021742892355583684, 0.02174289142208255, 0.021742890500854317, 0.02174288959169649, 0.021742888694410514, 0.021742887808801844, 0.02174288693467964, 0.02174288607185692, 0.02174288522015038, 0.021742884379380146, 0.021742883549369957, 0.02174288272994693, 0.02174288192094146, 0.02174288112218732, 0.021742880333521356, 0.02174287955478366, 0.021742878785817193, 0.021742878026468116, 0.02174287727658534, 0.02174287653602068, 0.021742875804628744, 0.021742875082266883, 0.021742874368795156, 0.02174287366407613, 0.021742872967975037, 0.02174287228035949, 0.021742871601099598, 0.021742870930067913, 0.021742870267139246, 0.021742869612190716, 0.021742868965101678, 0.021742868325753773, 0.021742867694030638, 0.02174286706981813, 0.02174286645300413, 0.02174286584347856, 0.021742865241133242, 0.021742864645862038, 0.021742864057560554, 0.021742863476126393, 0.021742862901458878, 0.02174286233345911, 0.021742861772029963, 0.02174286121707599, 0.021742860668503443, 0.021742860126220127, 0.021742859590135562, 0.021742859060160758, 0.02174285853620828, 0.021742858018192243, 0.021742857506028127, 0.02174285699963298, 0.0217428564989252, 0.021742856003824553, 0.02174285551425223, 0.021742855030130723, 0.02174285455138382, 0.02174285407793659, 0.021742853609715358, 0.021742853146647725, 0.021742852688662502, 0.021742852235689596, 0.021742851787660156, 0.021742851344506438, 0.021742850906161782, 0.021742850472560697, 0.021742850043638705, 0.021742849619332406, 0.021742849199579414, 0.0217428487843184, 0.02174284837348897, 0.02174284796703178, 0.02174284756488838, 0.021742847167001294, 0.021742846773313947, 0.02174284638377069, 0.021742845998316725, 0.021742845616898106, 0.021742845239461815, 0.02174284486595565, 0.021742844496328205, 0.021742844130528884, 0.021742843768507932, 0.021742843410216317, 0.021742843055605834, 0.02174284270462895, 0.021742842357238907, 0.021742842013389704, 0.02174284167303603, 0.02174284133613325, 0.0217428410026374, 0.02174284067250521, 0.021742840345694098, 0.02174284002216208, 0.021742839701867838, 0.021742839384770705, 0.021742839070830536, 0.02174283876000792, 0.021742838452263984, 0.021742838147560378, 0.021742837845859425, 0.021742837547123927, 0.02174283725131731, 0.021742836958403452, 0.02174283666834687, 0.021742836381112535, 0.021742836096665958, 0.02174283581497317, 0.021742835536000628, 0.021742835259715394, 0.021742834986084928, 0.0217428347150772, 0.021742834446660652, 0.021742834180804173, 0.02174283391747705, 0.021742833656649113, 0.02174283339829055, 0.02174283314237198, 0.021742832888864413, 0.021742832637739348, 0.02174283238896869, 0.02174283214252466, 0.02174283189837995, 0.02174283165650762, 0.021742831416881114, 0.021742831179474228, 0.021742830944261122, 0.02174283071121636, 0.02174283048031479, 0.021742830251531658, 0.021742830024842574, 0.021742829800223434, 0.021742829577650485, 0.02174282935710031, 0.021742829138549857, 0.021742828921976296, 0.021742828707357185, 0.021742828494670373, 0.021742828283894008, 0.021742828075006534, 0.021742827867986696, 0.02174282766281349, 0.021742827459466194, 0.021742827257924414, 0.02174282705816801, 0.02174282686017708, 0.02174282666393209, 0.021742826469413654, 0.02174282627660269, 0.02174282608548035, 0.02174282589602809, 0.021742825708227553, 0.021742825522060638, 0.0217428253375095, 0.021742825154556538, 0.021742824973184343, 0.021742824793375748, 0.02174282461511383, 0.02174282443838184, 0.02174282426316332, 0.021742824089441958, 0.02174282391720169, 0.021742823746426658, 0.0217428235771012, 0.021742823409209803, 0.02174282324273729, 0.02174282307766852, 0.021742822913988647, 0.021742822751682957, 0.02174282259073694, 0.02174282243113632, 0.021742822272866943, 0.021742822115914842, 0.021742821960266296, 0.021742821805907645, 0.02174282165282551, 0.0217428215010066, 0.0217428213504378, 0.021742821201106155, 0.021742821052998955, 0.021742820906103532, 0.021742820760407466, 0.021742820615898422, 0.02174282047256423, 0.021742820330392935, 0.021742820189372656, 0.021742820049491646, 0.021742819910738367, 0.021742819773101375, 0.0217428196365694, 0.02174281950113127, 0.021742819366775978, 0.021742819233492677, 0.02174281910127058, 0.021742818970099075, 0.02174281883996766, 0.021742818710865985, 0.02174281858278382, 0.021742818455711008, 0.021742818329637578, 0.021742818204553614, 0.021742818080449394, 0.02174281795731524, 0.021742817835141585, 0.021742817713919064, 0.021742817593638376, 0.021742817474290327, 0.021742817355865803, 0.02174281723835583, 0.02174281712175154, 0.021742817006044125, 0.021742816891224974, 0.021742816777285446, 0.02174281666421708, 0.02174281655201152, 0.021742816440660485, 0.02174281633015581, 0.02174281622048937, 0.02174281611165318, 0.021742816003639386, 0.021742815896440112, 0.021742815790047658, 0.0217428156844544, 0.02174281557965276, 0.021742815475635297, 0.02174281537239466, 0.02174281526992348, 0.021742815168214615, 0.021742815067260925, 0.02174281496705536, 0.021742814867590936, 0.021742814768860738, 0.021742814670858004, 0.02174281457357595, 0.02174281447700794, 0.021742814381147384, 0.021742814285987722, 0.021742814191522578, 0.02174281409774549, 0.02174281400465025, 0.02174281391223058, 0.0217428138204803, 0.021742813729393358, 0.021742813638963694, 0.02174281354918538, 0.021742813460052447, 0.02174281337155911, 0.021742813283699543, 0.021742813196468088, 0.021742813109859108, 0.02174281302386701, 0.02174281293848622, 0.021742812853711296, 0.021742812769536855, 0.021742812685957538, 0.021742812602968058, 0.021742812520563138, 0.02174281243873766, 0.021742812357486492, 0.021742812276804527, 0.021742812196686764, 0.021742812117128255, 0.021742812038124035, 0.02174281195966931, 0.02174281188175922, 0.021742811804389053, 0.021742811727554108, 0.021742811651249694, 0.0217428115754712, 0.021742811500214093, 0.02174281142547387, 0.021742811351246047, 0.021742811277526194, 0.021742811204309955, 0.02174281113159302, 0.021742811059371057, 0.021742810987639843, 0.021742810916395187, 0.02174281084563296, 0.021742810775349047, 0.021742810705539378, 0.0217428106361999, 0.021742810567326673, 0.021742810498915695, 0.021742810430963086, 0.021742810363464985, 0.021742810296417565, 0.021742810229817056, 0.02174281016365969, 0.021742810097941784, 0.021742810032659682, 0.02174280996780971, 0.021742809903388307, 0.02174280983939187, 0.021742809775816888, 0.021742809712659864, 0.02174280964991732, 0.02174280958758587, 0.02174280952566213, 0.021742809464142702, 0.021742809403024296, 0.021742809342303614, 0.021742809281977388, 0.021742809222042414, 0.021742809162495456, 0.021742809103333434, 0.021742809044553123, 0.021742808986151493, 0.021742808928125405, 0.021742808870471843, 0.021742808813187846, 0.02174280875627034, 0.021742808699716443, 0.021742808643523227, 0.021742808587687786, 0.02174280853220727, 0.021742808477078848, 0.021742808422299684, 0.021742808367867024, 0.021742808313778072, 0.02174280826003009, 0.0217428082066204, 0.021742808153546317, 0.0217428081008052, 0.02174280804839439, 0.021742807996311328, 0.02174280794455341, 0.02174280789311813, 0.021742807842002897, 0.021742807791205222, 0.021742807740722632, 0.021742807690552653, 0.021742807640692852, 0.021742807591140823, 0.02174280754189416, 0.021742807492950492, 0.021742807444307483, 0.02174280739596279, 0.021742807347914134, 0.02174280730015923, 0.021742807252695798, 0.021742807205521596, 0.021742807158634418, 0.02174280711203207, 0.02174280706571235, 0.021742807019673134, 0.021742806973912274, 0.02174280692842762, 0.021742806883217104, 0.02174280683827865, 0.021742806793610174, 0.02174280674920965, 0.021742806705075054, 0.02174280666120435, 0.021742806617595572, 0.02174280657424675, 0.02174280653115597, 0.021742806488321265, 0.02174280644574071, 0.021742806403412435, 0.02174280636133454, 0.02174280631950517, 0.02174280627792245, 0.021742806236584596, 0.02174280619548975, 0.02174280615463612, 0.021742806114021955, 0.021742806073645458, 0.0217428060335049, 0.02174280599359852, 0.021742805953924586, 0.021742805914481432, 0.021742805875267363, 0.021742805836280698, 0.02174280579751974, 0.021742805758982908, 0.02174280572066854, 0.021742805682575035, 0.02174280564470079, 0.021742805607044165, 0.021742805569603615, 0.02174280553237759, 0.021742805495364517, 0.02174280545856285, 0.021742805421971077, 0.021742805385587725, 0.021742805349411264, 0.021742805313440236, 0.021742805277673163, 0.021742805242108615, 0.021742805206745083, 0.02174280517158119, 0.021742805136615504, 0.02174280510184663, 0.02174280506727317, 0.02174280503289371, 0.021742804998706906, 0.02174280496471137, 0.021742804930905798, 0.02174280489728883, 0.02174280486385914, 0.021742804830615404, 0.02174280479755635, 0.021742804764680664, 0.021742804731987087, 0.021742804699474327, 0.021742804667141135, 0.02174280463498623, 0.021742804603008394, 0.02174280457120644, 0.021742804539579084, 0.02174280450812514, 0.021742804476843413, 0.02174280444573274, 0.021742804414791924, 0.02174280438401979, 0.021742804353415163, 0.02174280432297693, 0.021742804292703942, 0.02174280426259505, 0.021742804232649144, 0.0217428042028651, 0.021742804173241866, 0.0217428041437783, 0.02174280411447336, 0.02174280408532593, 0.021742804056334986, 0.02174280402749944, 0.021742803998818262, 0.021742803970290353, 0.021742803941914714, 0.021742803913690333, 0.021742803885616127, 0.021742803857691166, 0.02174280382991443, 0.02174280380228493, 0.021742803774801676, 0.02174280374746372, 0.021742803720270026, 0.021742803693219695, 0.02174280366631173, 0.021742803639545213, 0.021742803612919213, 0.02174280358643278, 0.021742803560084994, 0.021742803533874932, 0.02174280350780175, 0.0217428034818645, 0.021742803456062283, 0.021742803430394225, 0.021742803404859477, 0.021742803379457155, 0.021742803354186355, 0.021742803329046254, 0.021742803304035985, 0.02174280327915469, 0.021742803254401557, 0.02174280322977576, 0.021742803205276426, 0.021742803180902787, 0.021742803156654035, 0.021742803132529322, 0.021742803108527838, 0.02174280308464884, 0.021742803060891474, 0.02174280303725498, 0.021742803013738633, 0.021742802990341623, 0.021742802967063175, 0.02174280294390257, 0.021742802920859047, 0.021742802897931846, 0.021742802875120225, 0.021742802852423488, 0.021742802829840837, 0.021742802807371633, 0.021742802785015114, 0.021742802762770554, 0.021742802740637276, 0.021742802718614552, 0.0217428026967017, 0.02174280267489804, 0.021742802653202845, 0.02174280263161549, 0.02174280261013525, 0.021742802588761476, 0.021742802567493495, 0.02174280254633063, 0.021742802525272286, 0.021742802504317763, 0.021742802483466432, 0.021742802462717637, 0.021742802442070747, 0.021742802421525157, 0.021742802401080206, 0.0217428023807353], "strang": [0.0003072761059746613, 0.0005661870144912099, 0.0007479879399604735, 0.0008505378046438619, 0.0008905153139920725, 0.000890371159760377, 0.0008692829724582679, 0.0008401077180051977, 0.0008100184244256805, 0.0007823173332294547, 0.0007581002553276972, 0.0007373883883150748, 0.0007197758915066881, 0.0007047526018375041, 0.0006918419897298761, 0.0006806462419101693, 0.0006708501005321267, 0.0006622094390858015, 0.0006545363724255388, 0.0006476855840054546, 0.000641543278293656, 0.0006360188061533756, 0.0006310385400018038, 0.0006265414856375651, 0.0006224761715404406, 0.0006187984502013185, 0.0006154699380251652, 0.0006124568967755354, 0.0006097294182005115, 0.0006072608164860392, 0.0006050271637435586, 0.0006030069249627425, 0.0006011806633322741, 0.0005995307965461197, 0.0005980413911491416, 0.0005966979861894277, 0.0005954874401810317, 0.0005943977971465701, 0.000593418168649149, 0.0005925386294651809, 0.0005917501250406921, 0.0005910443892109431, 0.0005904138709031877, 0.0005898516687238111, 0.0005893514724758471, 0.0005889075107717499, 0.000588514504009668, 0.000588167622071152, 0.0005878624461790076, 0.0005875949344232477, 0.0005873613905274234, 0.0005871584354822078, 0.0005869829817221453, 0.0005868322095644315, 0.0005867035456652913, 0.0005865946432819861, 0.0005865033641560164, 0.0005864277618571461, 0.0005863660664479543, 0.0005863166703464278, 0.0005862781152790399, 0.0005862490802291886, 0.0005862283702969401, 0.000586214906395742, 0.0005862077157193137, 0.0005862059229186946, 0.0005862087419357028, 0.0005862154684442504, 0.0005862254728547327, 0.0005862381938418425, 0.0005862531323577666, 0.0005862698460976077, 0.0005862879443850387, 0.0005863070834495939, 0.0005863269620683629, 0.0005863473175472619, 0.0005863679220184945, 0.0005863885790326708, 0.0005864091204249691, 0.0005864294034367141, 0.0005864493080745037, 0.000586468734690101, 0.0005864876017656391, 0.0005865058438896857, 0.0005865234099101639, 0.0005865402612515032, 0.0005865563703838396, 0.0005865717194330111, 0.0005865862989206728, 0.0005866001066249202, 0.0005866131465517963, 0.0005866254280090538, 0.0005866369647742212, 0.0005866477743491042, 0.0005866578772938865, 0.0005866672966339646, 0.0005866760573336037, 0.0005866841858303655, 0.0005866917096252977, 0.000586698656923504, 0.0005867050563209118, 0.0005867109365325901, 0.0005867163261589084, 0.0005867212534858039, 0.0005867257463156108, 0.0005867298318256776, 0.0005867335364514498, 0.0005867368857918597, 0.0005867399045340579, 0.0005867426163958071, 0.0005867450440831697, 0.0005867472092616207, 0.0005867491325391604, 0.0005867508334595603, 0.0005867523305044718, 0.0005867536411033306, 0.0005867547816495958, 0.0005867557675225503, 0.0005867566131135012, 0.0005867573318557364, 0.0005867579362575443, 0.0005867584379373632, 0.0005867588476608204, 0.0005867591753787815, 0.0005867594302663955, 0.0005867596207623604, 0.0005867597546082066, 0.0005867598388872525, 0.0005867598800632852, 0.0005867598840182975, 0.000586759856089349, 0.0005867598011044073, 0.0005867597234169972, 0.0005867596269395261, 0.0005867595151754466, 0.000586759391249803, 0.0005867592579384829, 0.0005867591176959905, 0.0005867589726817865, 0.0005867588247852044, 0.0005867586756488117, 0.0005867585266905041, 0.0005867583791242117, 0.0005867582339791352, 0.0005867580921178888, 0.0005867579542532191, 0.0005867578209636706, 0.0005867576927079109, 0.0005867575698380857, 0.0005867574526121884, 0.0005867573412052866, 0.0005867572357197842, 0.0005867571361949743, 0.0005867570426155955, 0.0005867569549197028, 0.0005867568730057389, 0.0005867567967389431, 0.0005867567259571292, 0.0005867566604758712, 0.000586756600093095, 0.0005867565445932203, 0.0005867564937508085, 0.0005867564473337641, 0.0005867564051060854, 0.0005867563668303908, 0.0005867563322700108, 0.0005867563011907458, 0.000586756273362523, 0.0005867562485605712, 0.0005867562265665757, 0.0005867562071694524, 0.0005867561901661529, 0.0005867561753621343, 0.0005867561625717731, 0.0005867561516186078, 0.000586756142335482, 0.0005867561345646312, 0.0005867561281576614, 0.0005867561229753914, 0.0005867561188878044, 0.0005867561157737987, 0.0005867561135209261, 0.000586756112025087, 0.0005867561111902467, 0.0005867561109280656, 0.0005867561111576262, 0.0005867561118050351, 0.0005867561128030381, 0.0005867561140906635, 0.0005867561156128869, 0.0005867561173202406, 0.0005867561191684687, 0.0005867561211181249, 0.0005867561231343612, 0.0005867561251864606, 0.0005867561272475547, 0.000586756129294302, 0.0005867561313066604, 0.0005867561332675317, 0.0005867561351626097, 0.0005867561369800238, 0.0005867561387101431, 0.0005867561403453121, 0.0005867561418796751, 0.0005867561433090035, 0.0005867561446305402, 0.0005867561458427929, 0.0005867561469453233, 0.0005867561479386896, 0.0005867561488242804, 0.000586756149604199, 0.0005867561502811388, 0.000586756150858326, 0.0005867561513393727, 0.0005867561517282115, 0.0005867561520290518, 0.0005867561522462769, 0.0005867561523844051, 0.0005867561524480454, 0.0005867561524418324, 0.0005867561523704092, 0.0005867561522383242, 0.0005867561520501337, 0.0005867561518102541, 0.0005867561515229796, 0.0005867561511924773, 0.0005867561508227833, 0.0005867561504177479, 0.0005867561499810725, 0.0005867561495162252, 0.0005867561490265233, 0.0005867561485150902, 0.0005867561479849082, 0.0005867561474387765, 0.0005867561468792762, 0.0005867561463088611, 0.0005867561457297872, 0.0005867561451441636, 0.0005867561445538856, 0.0005867561439606864, 0.0005867561433661868, 0.0005867561427718396, 0.0005867561421789795, 0.0005867561415887805, 0.0005867561410023045, 0.0005867561404205153, 0.0005867561398442565, 0.0005867561392742621, 0.0005867561387111637, 0.0005867561381555384, 0.0005867561376078592, 0.0005867561370685456, 0.0005867561365379457, 0.0005867561360162916, 0.0005867561355037644, 0.0005867561350005354, 0.000586756134506744, 0.0005867561340223949, 0.0005867561335475343, 0.000586756133082129, 0.0005867561326261486, 0.0005867561321795336, 0.0005867561317421589, 0.0005867561313138909, 0.0005867561308945819, 0.0005867561304841463, 0.0005867561300823664, 0.000586756129689125, 0.0005867561293041846, 0.0005867561289274546, 0.0005867561285586812, 0.0005867561281976381, 0.0005867561278441427, 0.0005867561274979519, 0.0005867561271588527, 0.000586756126826627, 0.0005867561265010449, 0.000586756126181959, 0.0005867561258692045, 0.0005867561255625941, 0.0005867561252619381, 0.0005867561249670746, 0.0005867561246778046, 0.0005867561243939365, 0.0005867561241152916, 0.0005867561238416587, 0.0005867561235728859, 0.0005867561233088548, 0.0005867561230494081, 0.0005867561227944235, 0.0005867561225437856, 0.0005867561222973859, 0.0005867561220550822, 0.0005867561218167884, 0.0005867561215823664, 0.0005867561213516808, 0.0005867561211245975, 0.0005867561209010091, 0.0005867561206808025, 0.0005867561204639136, 0.0005867561202502732, 0.0005867561200398198, 0.0005867561198324964, 0.0005867561196281985, 0.0005867561194268848, 0.0005867561192284327, 0.0005867561190328095, 0.0005867561188399312, 0.000586756118649695, 0.0005867561184620695, 0.0005867561182769943, 0.0005867561180944456, 0.0005867561179143917, 0.0005867561177367661, 0.0005867561175615404, 0.0005867561173886648, 0.0005867561172180423, 0.0005867561170496515, 0.0005867561168834361, 0.0005867561167193715, 0.0005867561165573767, 0.0005867561163974463, 0.000586756116239561, 0.0005867561160836928, 0.0005867561159298085, 0.0005867561157779301, 0.0005867561156280082, 0.0005867561154799832, 0.000586756115333835, 0.0005867561151895157, 0.0005867561150469851, 0.0005867561149061983, 0.0005867561147670984, 0.0005867561146296557, 0.0005867561144938778, 0.0005867561143597563, 0.0005867561142272887, 0.0005867561140964307, 0.0005867561139672249, 0.0005867561138396476, 0.0005867561137136209, 0.0005867561135891575, 0.000586756113466197, 0.0005867561133447274, 0.0005867561132247035, 0.0005867561131061008, 0.000586756112988888, 0.000586756112873047, 0.0005867561127585558, 0.0005867561126454162, 0.0005867561125336402, 0.0005867561124231931, 0.0005867561123140507, 0.0005867561122061878, 0.0005867561120995784, 0.0005867561119942238, 0.0005867561118900987, 0.0005867561117871553, 0.0005867561116853741, 0.0005867561115847566, 0.0005867561114852753, 0.0005867561113869502, 0.0005867561112897675, 0.0005867561111937137, 0.0005867561110987755, 0.000586756111004943, 0.0005867561109121595, 0.0005867561108204069, 0.000586756110729685, 0.0005867561106399645, 0.0005867561105512378, 0.0005867561104634987, 0.0005867561103767276, 0.0005867561102909445, 0.0005867561102061174, 0.000586756110122251, 0.0005867561100393139, 0.0005867561099573098, 0.0005867561098761556, 0.0005867561097958991, 0.000586756109716501, 0.0005867561096379325, 0.000586756109560206, 0.0005867561094833095, 0.0005867561094072267, 0.0005867561093319627, 0.000586756109257529, 0.0005867561091838745, 0.000586756109111007, 0.0005867561090389571, 0.0005867561089676977, 0.0005867561088972136, 0.0005867561088274788, 0.0005867561087584918, 0.000586756108690218, 0.0005867561086226178, 0.0005867561085557086, 0.0005867561084894947, 0.0005867561084239711, 0.0005867561083591305, 0.0005867561082949558, 0.0005867561082314318, 0.0005867561081685695, 0.0005867561081063317, 0.0005867561080447247, 0.000586756107983747, 0.0005867561079233543, 0.0005867561078635719, 0.0005867561078044013, 0.0005867561077458168, 0.0005867561076878022, 0.0005867561076303843, 0.000586756107573515, 0.0005867561075172221, 0.0005867561074614841, 0.0005867561074063399, 0.0005867561073517572, 0.0005867561072977532, 0.000586756107244263, 0.0005867561071912959, 0.0005867561071387933, 0.0005867561070867808, 0.000586756107035249, 0.0005867561069842102, 0.0005867561069336604, 0.0005867561068836095, 0.000586756106834067, 0.0005867561067850096, 0.0005867561067364606, 0.0005867561066883924, 0.0005867561066407739, 0.0005867561065935839, 0.0005867561065468332, 0.0005867561065005078, 0.000586756106454609, 0.0005867561064091192, 0.0005867561063640712, 0.0005867561063194552, 0.0005867561062752976, 0.0005867561062315514, 0.000586756106188218, 0.0005867561061453023, 0.0005867561061027788, 0.0005867561060606264, 0.0005867561060188494, 0.000586756105977432, 0.0005867561059363939, 0.0005867561058957266, 0.000586756105855436, 0.0005867561058154969, 0.000586756105775947, 0.0005867561057367692, 0.0005867561056979438, 0.0005867561056594542, 0.000586756105621313, 0.000586756105583514, 0.000586756105546047, 0.0005867561055089255, 0.0005867561054721447, 0.0005867561054356952, 0.0005867561053995478, 0.0005867561053637181, 0.0005867561053282042, 0.0005867561052930216, 0.0005867561052581567, 0.0005867561052236065, 0.0005867561051893392, 0.0005867561051553753, 0.0005867561051217019, 0.0005867561050883045, 0.0005867561050551852, 0.0005867561050223444, 0.0005867561049897675, 0.0005867561049574655, 0.0005867561049254447, 0.0005867561048936955, 0.0005867561048622415, 0.0005867561048310704, 0.0005867561048001608, 0.0005867561047695278, 0.0005867561047391427, 0.0005867561047090058, 0.0005867561046791387, 0.0005867561046495259, 0.0005867561046201692, 0.00058675610459107, 0.0005867561045622352, 0.0005867561045336533, 0.0005867561045052892, 0.000586756104477177, 0.0005867561044492611, 0.000586756104421574, 0.0005867561043940829, 0.0005867561043668092, 0.0005867561043397708, 0.0005867561043129773, 0.0005867561042864349, 0.0005867561042601076, 0.0005867561042340068, 0.0005867561042081319, 0.0005867561041824281, 0.000586756104156921, 0.0005867561041316092, 0.0005867561041065131, 0.0005867561040815804, 0.0005867561040568436, 0.0005867561040323011, 0.0005867561040079828, 0.0005867561039838904, 0.0005867561039599986, 0.0005867561039363083, 0.0005867561039128077, 0.0005867561038894991, 0.0005867561038663671, 0.000586756103843387, 0.0005867561038205954, 0.0005867561037979706, 0.000586756103775528, 0.0005867561037532479, 0.0005867561037311363, 0.0005867561037092121, 0.000586756103687452, 0.0005867561036658406, 0.0005867561036444175, 0.000586756103623141, 0.0005867561036020364, 0.0005867561035810877, 0.0005867561035603057, 0.0005867561035396877, 0.0005867561035192382, 0.000586756103498961, 0.0005867561034788243, 0.0005867561034588727, 0.0005867561034390779, 0.0005867561034194297, 0.0005867561033999263, 0.0005867561033805566, 0.0005867561033613242, 0.0005867561033422347, 0.0005867561033232904, 0.0005867561033045013, 0.0005867561032858757, 0.0005867561032673595, 0.000586756103248994, 0.000586756103230774, 0.0005867561032126957, 0.000586756103194765, 0.0005867561031769642, 0.0005867561031592882, 0.0005867561031417258, 0.0005867561031242624, 0.000586756103106898, 0.0005867561030896774, 0.0005867561030725936, 0.0005867561030556505, 0.0005867561030388509, 0.0005867561030221813, 0.0005867561030056373, 0.0005867561029892056, 0.0005867561029728988, 0.0005867561029566802, 0.0005867561029406053, 0.0005867561029246245, 0.0005867561029087447, 0.0005867561028929795, 0.0005867561028773428, 0.0005867561028617997, 0.0005867561028463568, 0.0005867561028310115, 0.0005867561028158007, 0.0005867561028007114, 0.000586756102785747, 0.0005867561027709264, 0.0005867561027562009, 0.0005867561027415799, 0.0005867561027270294, 0.0005867561027125718, 0.0005867561026982254, 0.0005867561026839543, 0.0005867561026697786, 0.0005867561026557159, 0.000586756102641774, 0.0005867561026279467, 0.0005867561026142073, 0.0005867561026005671, 0.0005867561025870076, 0.000586756102573516, 0.00058675610256008, 0.0005867561025467054, 0.0005867561025334336, 0.0005867561025202498, 0.0005867561025071996, 0.0005867561024942933, 0.0005867561024815017, 0.0005867561024688107, 0.0005867561024561656, 0.0005867561024436328, 0.0005867561024311584, 0.0005867561024187546, 0.0005867561024064233, 0.000586756102394155, 0.0005867561023820064, 0.0005867561023699273, 0.0005867561023579722, 0.0005867561023460833, 0.0005867561023342822, 0.0005867561023225538, 0.0005867561023108804, 0.0005867561022992716, 0.0005867561022877262, 0.0005867561022762502, 0.0005867561022648395, 0.0005867561022534945, 0.0005867561022421984, 0.0005867561022310088, 0.0005867561022199086, 0.0005867561022088953, 0.0005867561021979349, 0.0005867561021870631, 0.0005867561021762878, 0.0005867561021655752, 0.0005867561021548963, 0.0005867561021443019, 0.0005867561021337821, 0.0005867561021233248, 0.0005867561021129338, 0.000586756102102604, 0.0005867561020923728, 0.0005867561020822369, 0.0005867561020721741, 0.0005867561020621777, 0.0005867561020522523, 0.0005867561020423727, 0.0005867561020325544, 0.000586756102022793, 0.0005867561020130854, 0.0005867561020034337, 0.0005867561019938316, 0.0005867561019842917, 0.0005867561019748159, 0.0005867561019654145, 0.0005867561019560706, 0.0005867561019468122, 0.0005867561019375914, 0.0005867561019284133, 0.0005867561019192988, 0.0005867561019102117, 0.0005867561019011884, 0.000586756101892204, 0.0005867561018832894, 0.00058675610187443, 0.0005867561018656433, 0.0005867561018569115, 0.0005867561018482264, 0.0005867561018395967, 0.0005867561018310224, 0.000586756101822487, 0.0005867561018140058, 0.0005867561018055769, 0.0005867561017972032, 0.0005867561017889033, 0.0005867561017806538, 0.0005867561017724271, 0.0005867561017642478, 0.0005867561017561175, 0.0005867561017480557, 0.0005867561017400388, 0.0005867561017320846, 0.0005867561017241735, 0.0005867561017163189, 0.0005867561017085229, 0.0005867561017007789, 0.0005867561016930582, 0.0005867561016853781, 0.0005867561016777569, 0.0005867561016701916, 0.000586756101662677, 0.0005867561016552142, 0.0005867561016477917, 0.0005867561016404191, 0.0005867561016330981, 0.00058675610162579, 0.0005867561016185257, 0.0005867561016112697, 0.0005867561016040465, 0.0005867561015968533, 0.000586756101589702, 0.0005867561015825796, 0.0005867561015755272, 0.0005867561015685473, 0.0005867561015615989, 0.0005867561015547052, 0.0005867561015478498, 0.0005867561015410638, 0.0005867561015342974, 0.0005867561015275617, 0.000586756101520871, 0.0005867561015142118, 0.0005867561015076002, 0.0005867561015010065, 0.0005867561014944567, 0.0005867561014879262, 0.0005867561014814583, 0.0005867561014750572, 0.0005867561014686855, 0.0005867561014623596, 0.0005867561014560619, 0.0005867561014498028, 0.0005867561014435698, 0.0005867561014373759, 0.0005867561014312163, 0.0005867561014251005, 0.0005867561014190158, 0.0005867561014129624, 0.00058675610140691, 0.0005867561014008722, 0.0005867561013948871, 0.0005867561013889385, 0.0005867561013830336, 0.0005867561013771651, 0.0005867561013713504, 0.0005867561013655491, 0.0005867561013597713, 0.0005867561013540092, 0.0005867561013482823, 0.0005867561013425778, 0.0005867561013369473, 0.000586756101331373, 0.0005867561013258608, 0.0005867561013203745, 0.0005867561013149107, 0.0005867561013094638, 0.0005867561013040374, 0.0005867561012985973, 0.0005867561012931788, 0.0005867561012877993, 0.0005867561012824351, 0.0005867561012771226, 0.0005867561012718386, 0.0005867561012665943, 0.0005867561012613847, 0.0005867561012562052, 0.0005867561012510445, 0.0005867561012458726, 0.0005867561012407325, 0.0005867561012356319, 0.0005867561012305495, 0.000586756101225506, 0.0005867561012205003, 0.0005867561012155227, 0.0005867561012105779, 0.0005867561012056774, 0.00058675610120078, 0.0005867561011959474, 0.0005867561011911307, 0.000586756101186343, 0.0005867561011815583, 0.0005867561011768102, 0.0005867561011720959, 0.0005867561011674092, 0.000586756101162743, 0.0005867561011580945, 0.000586756101153449, 0.0005867561011488493, 0.0005867561011442631, 0.0005867561011396927, 0.0005867561011351443, 0.0005867561011306255, 0.000586756101126092, 0.0005867561011215765, 0.0005867561011170894, 0.0005867561011126374, 0.000586756101108226, 0.0005867561011038566, 0.0005867561010995274, 0.0005867561010952159, 0.0005867561010909257, 0.0005867561010866574, 0.0005867561010824024, 0.0005867561010781901, 0.0005867561010740049, 0.000586756101069826, 0.0005867561010656555, 0.0005867561010615014, 0.0005867561010573681, 0.0005867561010532814, 0.0005867561010491862, 0.0005867561010451098, 0.0005867561010410354, 0.0005867561010369491, 0.0005867561010328957, 0.0005867561010288905, 0.0005867561010249352, 0.000586756101020965, 0.0005867561010170141, 0.0005867561010131246, 0.0005867561010092751, 0.0005867561010054448, 0.0005867561010015908, 0.0005867561009977259]}}, "off": {"half_V": {"0.2": 1.2027312193391085e-12, "0.1": 6.013656096695542e-13, "0.05": 3.006828048347771e-13}, "0.2": {"t": [0.2, 0.4, 0.6000000000000001, 0.8, 1.0, 1.2000000000000002, 1.4000000000000001, 1.6, 1.8, 2.0, 2.2, 2.4000000000000004, 2.6, 2.8000000000000003, 3.0, 3.2, 3.4000000000000004, 3.6, 3.8000000000000003, 4.0, 4.2, 4.4, 4.6000000000000005, 4.800000000000001, 5.0, 5.2, 5.4, 5.6000000000000005, 5.800000000000001, 6.0, 6.2, 6.4, 6.6000000000000005, 6.800000000000001, 7.0, 7.2, 7.4, 7.6000000000000005, 7.800000000000001, 8.0, 8.200000000000001, 8.4, 8.6, 8.8, 9.0, 9.200000000000001, 9.4, 9.600000000000001, 9.8, 10.0, 10.200000000000001, 10.4, 10.600000000000001, 10.8, 11.0, 11.200000000000001, 11.4, 11.600000000000001, 11.8, 12.0, 12.200000000000001, 12.4, 12.600000000000001, 12.8, 13.0, 13.200000000000001, 13.4, 13.600000000000001, 13.8, 14.0, 14.200000000000001, 14.4, 14.600000000000001, 14.8, 15.0, 15.200000000000001, 15.4, 15.600000000000001, 15.8, 16.0, 16.2, 16.400000000000002, 16.6, 16.8, 17.0, 17.2, 17.400000000000002, 17.6, 17.8, 18.0, 18.2, 18.400000000000002, 18.6, 18.8, 19.0, 19.200000000000003, 19.400000000000002, 19.6, 19.8, 20.0, 20.200000000000003, 20.400000000000002, 20.6, 20.8, 21.0, 21.200000000000003, 21.400000000000002, 21.6, 21.8, 22.0, 22.200000000000003, 22.400000000000002, 22.6, 22.8, 23.0, 23.200000000000003, 23.400000000000002, 23.6, 23.8, 24.0, 24.200000000000003, 24.400000000000002, 24.6, 24.8, 25.0, 25.200000000000003, 25.400000000000002, 25.6, 25.8, 26.0, 26.200000000000003, 26.400000000000002, 26.6, 26.8, 27.0, 27.200000000000003, 27.400000000000002, 27.6, 27.8, 28.0, 28.200000000000003, 28.400000000000002, 28.6, 28.8, 29.0, 29.200000000000003, 29.400000000000002, 29.6, 29.8, 30.0, 30.200000000000003, 30.400000000000002, 30.6, 30.8, 31.0, 31.200000000000003, 31.400000000000002, 31.6, 31.8, 32.0, 32.2, 32.4, 32.6, 32.800000000000004, 33.0, 33.2, 33.4, 33.6, 33.800000000000004, 34.0, 34.2, 34.4, 34.6, 34.800000000000004, 35.0, 35.2, 35.4, 35.6, 35.800000000000004, 36.0, 36.2, 36.4, 36.6, 36.800000000000004, 37.0, 37.2, 37.4, 37.6, 37.800000000000004, 38.0, 38.2, 38.400000000000006, 38.6, 38.800000000000004, 39.0, 39.2, 39.400000000000006, 39.6, 39.800000000000004, 40.0], "lie": [7.195494681349113e-12, 7.081533144893591e-11, 8.461129325409395e-10, 1.0131978888087768e-08, 1.0830607904383215e-07, 9.556617991820016e-07, 6.656494053109888e-06, 3.600758323534699e-05, 0.00015193611457740147, 0.0005089295240355552, 0.0013867155582559195, 0.0031571687870184354, 0.006166451890118413, 0.01058644179048027, 0.016322249153722216, 0.02302359561298993, 0.030181498189419727, 0.0372542550448849, 0.04377178679612237, 0.049394284307333426, 0.05392625331302015, 0.057300050561616356, 0.059544944052321566, 0.06075382673687769, 0.061054460513847546, 0.060587868444206196, 0.05949386116276776, 0.057902443853684496, 0.0559295169629197, 0.05367542233664811, 0.05122520360082838, 0.04864978366836695, 0.046007542500193406, 0.043345985949532394, 0.04070333769301011, 0.03810997552538435, 0.03558968587197232, 0.0331607388282911, 0.030836799604109174, 0.02862769719581808, 0.026540071436569862, 0.024577917695379075, 0.022743045796719204, 0.021035466951908523, 0.01945371999554477, 0.01799514615550028, 0.016656119991963286, 0.015432242999435644, 0.014318505621282786, 0.013309422998128746, 0.012399149549152133, 0.011581577329262191, 0.010850422853857523, 0.010199306578743848, 0.009621828354416644, 0.009111640925489443, 0.00866252203171977, 0.00826844412551244, 0.00792363945721865, 0.0076226575687901475, 0.007360412224978864, 0.007132215464371818, 0.006933797569685287, 0.006761313047057779, 0.0066113338829175035, 0.006480832212329073, 0.006367154997685616, 0.00626799339889099, 0.006181349301494823, 0.006105501069696138, 0.006038970112569653, 0.005980489375751615, 0.005928974448937601, 0.005883497637140944, 0.00584326508635116, 0.005807596875353656, 0.005775909872222613, 0.005747703091720015, 0.005722545264629592, 0.005700064330060128, 0.005679938577599438, 0.005661889190888169, 0.005645673972801713, 0.00563108206170143, 0.005617929476128214, 0.005606055350741865, 0.00559531874875387, 0.005585595955456089, 0.005576778173853315, 0.005568769557129372, 0.005561485524047348, 0.005554851312740457, 0.005548800736015243, 0.005543275107551719, 0.005538222313500518, 0.005533596008161975, 0.005529354915853553, 0.0055254622238932755, 0.005521885053948137, 0.005518594000925824, 0.005515562730194054, 0.005512767625254902, 0.0055101874791340585, 0.0055078032236983675, 0.005505597691927137, 0.005503555408851592, 0.005501662407465241, 0.005499906066411307, 0.005498274966683616, 0.005496758764951164, 0.0054953480814315635, 0.0054940344005156745, 0.005492809982580248, 0.005491667785628777, 0.005490601395578944, 0.005489604964165381, 0.005488673153558693, 0.005487801086914371, 0.005486984304165033, 0.005486218722453937, 0.005485500600681764, 0.0054848265077045615, 0.005484193293773387, 0.005483598064859242, 0.005483038159546404, 0.005482511128216279, 0.005482014714274927, 0.005481546837207129, 0.005481105577263764, 0.005480689161611284, 0.0054802959517920675, 0.005479924432361486, 0.005479573200580585, 0.005479240957059297, 0.005478926497253736, 0.00547862870373289, 0.005478346539139157, 0.005478079039775464, 0.0054778253097568326, 0.005477584515674731, 0.00547735588172338, 0.005477138685245141, 0.005476932252655595, 0.005476735955712658, 0.0054765492080989615, 0.005476371462287901, 0.0054762022066681395, 0.005476040962903742, 0.0054758872835083666, 0.005475740749614281, 0.005475600968920186, 0.005475467573800813, 0.005475340219565819, 0.005475218582853547, 0.0054751023601497684, 0.00547499126642006, 0.005474885033845975, 0.0054747834106573445, 0.005474686160051925, 0.005474593059195404, 0.005474503898295407, 0.005474418479743254, 0.005474336617318181, 0.0054742581354494, 0.005474182868530806, 0.005474110660284578, 0.005474041363170253, 0.005473974837834631, 0.005473910952600447, 0.00547384958299018, 0.0054737906112828525, 0.005473733926100961, 0.005473679422025103, 0.005473626999235072, 0.005473576563174282, 0.005473528024237269, 0.005473481297476905, 0.005473436302331764, 0.005473392962370691, 0.005473351205054002, 0.005473310961509856, 0.0054732721663250305, 0.005473234757348931, 0.005473198675509587, 0.005473163864641729, 0.005473130271325284, 0.0054730978447336985, 0.005473066536491359, 0.005473036300540373, 0.005473007093015711, 0.005472978872127208, 0.005472951598047829, 0.005472925232809196, 0.0054728997402035875, 0.005472875085692277, 0.005472851236318935, 0.005472828160627544, 0.005472805828584523, 0.005472784211505971, 0.005472763281988686], "strang": [5.917160572782213e-12, 5.972286316251144e-11, 6.924177247075164e-10, 7.704007577839575e-09, 7.399184012608616e-08, 5.72441336728755e-07, 3.4438502425225887e-06, 1.5990025814019536e-05, 5.797540171038359e-05, 0.00016795082211130128, 0.0003996818052005582, 0.000803790730171437, 0.001402744167453714, 0.0021750333213695185, 0.0030581573641361667, 0.003967184745153825, 0.00481796131151335, 0.005545038506076097, 0.0061100289085711, 0.006501276304583333, 0.006728202106232058, 0.006813777648478169, 0.006787498501202777, 0.0066800060643318745, 0.0065195932324801555, 0.006330333361860917, 0.006131392799212548, 0.005937096432024932, 0.005757407742582704, 0.005598593465343335, 0.005463934768540071, 0.005354410713077184, 0.005269317382600702, 0.005206805325772082, 0.005164327445407434, 0.0051389954609898465, 0.005127848397846718, 0.005128041449630986, 0.00513696720650018, 0.005152323007236976, 0.005172138062845664, 0.005194772512769748, 0.0052188983754162845, 0.00524347000703184, 0.005267689548920682, 0.005290971090185669, 0.005312905933275062, 0.005333230379923369, 0.005351796783872231, 0.0053685481701035665, 0.005383496434473967, 0.005396703962850068, 0.005408268408626886, 0.005418310316300522, 0.005426963259201022, 0.005434366160055305, 0.005440657476199975, 0.0054459709521012326, 0.005450432667134566, 0.005454159134186661, 0.0054572562330822754, 0.005459818791051, 0.005461930649668305, 0.005463665083354838, 0.005465085458196716, 0.005466246041275629, 0.005467192889714614, 0.005467964765201172, 0.00546859403387058, 0.005469107523235281, 0.0054695273174831605, 0.005469871480148614, 0.005470154699111699, 0.005470388853334141, 0.005470583503938461, 0.00547074631439783, 0.005470883405936279, 0.0054709996549259735, 0.005471098939272777, 0.005471184340632145, 0.0054712583089153635, 0.0054713227950083316, 0.00547137935701183, 0.005471429244666994, 0.005471473465994185, 0.005471512839571341, 0.005471548035325757, 0.0054715796062181936, 0.005471608012766689, 0.005471633641983602, 0.005471656821986483, 0.005471677833279653, 0.005471696917489439, 0.005471714284159929, 0.005471730116076096, 0.005471744573472923, 0.005471757797397896, 0.0054717699124318415, 0.00547178102891812, 0.005471791244813335, 0.005471800647243352, 0.005471809313825907, 0.005471817313806325, 0.0054718247090402555, 0.005471831554849715, 0.0054718379007723, 0.005471843791219049, 0.005471849266053845, 0.005471854361103729, 0.005471859108610025, 0.005471863537625773, 0.005471867674366994, 0.005471871542523145, 0.005471875163531045, 0.005471878556816978, 0.005471881740010491, 0.005471884729133608, 0.00547188753876779, 0.005471890182202086, 0.005471892671564356, 0.005471895017937115, 0.005471897231461479, 0.005471899321428575, 0.00547190129636152, 0.005471903164088216, 0.005471904931806643, 0.005471906606142879, 0.005471908193203398, 0.00547190969862196, 0.005471911127601636, 0.005471912484952499, 0.005471913775126167, 0.005471915002245993, 0.0054719161701351875, 0.005471917282341883, 0.00547191834216193, 0.005471919352659471, 0.0054719203166861295, 0.005471921236897278, 0.005471922115768165, 0.005471922955607798, 0.00547192375857175, 0.005471924526674049, 0.005471925261797713, 0.005471925965704891, 0.005471926640045685, 0.005471927286366232, 0.00547192790611642, 0.005471928500656875, 0.005471929071264943, 0.005471929619141081, 0.005471930145413887, 0.0054719306511454196, 0.005471931137335243, 0.005471931604924951, 0.00547193205480222, 0.005471932487804053, 0.005471932904720269, 0.005471933306296606, 0.00547193369323749, 0.0054719340662088695, 0.005471934425840485, 0.005471934772728117, 0.005471935107435937, 0.005471935430498267, 0.005471935742421288, 0.005471936043685069, 0.005471936334744874, 0.005471936616032799, 0.005471936887959025, 0.005471937150913177, 0.00547193740526555, 0.005471937651368033, 0.0054719378895554845, 0.005471938120146392, 0.005471938343444173, 0.005471938559737459, 0.005471938769301342, 0.0054719389723979816, 0.005471939169277366, 0.005471939360177906, 0.005471939545327083, 0.005471939724942073, 0.005471939899230082, 0.005471940068389202, 0.005471940232608787, 0.005471940392069682, 0.005471940546944477, 0.005471940697398466, 0.005471940843590387, 0.005471940985672269, 0.005471941123789018, 0.0054719412580790106, 0.005471941388674781, 0.005471941515703782, 0.005471941639288631, 0.005471941759547124, 0.005471941876591921, 0.00547194199053104, 0.005471942101467868]}, "0.1": {"t": [0.1, 0.2, 0.30000000000000004, 0.4, 0.5, 0.6000000000000001, 0.7000000000000001, 0.8, 0.9, 1.0, 1.1, 1.2000000000000002, 1.3, 1.4000000000000001, 1.5, 1.6, 1.7000000000000002, 1.8, 1.9000000000000001, 2.0, 2.1, 2.2, 2.3000000000000003, 2.4000000000000004, 2.5, 2.6, 2.7, 2.8000000000000003, 2.9000000000000004, 3.0, 3.1, 3.2, 3.3000000000000003, 3.4000000000000004, 3.5, 3.6, 3.7, 3.8000000000000003, 3.9000000000000004, 4.0, 4.1000000000000005, 4.2, 4.3, 4.4, 4.5, 4.6000000000000005, 4.7, 4.800000000000001, 4.9, 5.0, 5.1000000000000005, 5.2, 5.300000000000001, 5.4, 5.5, 5.6000000000000005, 5.7, 5.800000000000001, 5.9, 6.0, 6.1000000000000005, 6.2, 6.300000000000001, 6.4, 6.5, 6.6000000000000005, 6.7, 6.800000000000001, 6.9, 7.0, 7.1000000000000005, 7.2, 7.300000000000001, 7.4, 7.5, 7.6000000000000005, 7.7, 7.800000000000001, 7.9, 8.0, 8.1, 8.200000000000001, 8.3, 8.4, 8.5, 8.6, 8.700000000000001, 8.8, 8.9, 9.0, 9.1, 9.200000000000001, 9.3, 9.4, 9.5, 9.600000000000001, 9.700000000000001, 9.8, 9.9, 10.0, 10.100000000000001, 10.200000000000001, 10.3, 10.4, 10.5, 10.600000000000001, 10.700000000000001, 10.8, 10.9, 11.0, 11.100000000000001, 11.200000000000001, 11.3, 11.4, 11.5, 11.600000000000001, 11.700000000000001, 11.8, 11.9, 12.0, 12.100000000000001, 12.200000000000001, 12.3, 12.4, 12.5, 12.600000000000001, 12.700000000000001, 12.8, 12.9, 13.0, 13.100000000000001, 13.200000000000001, 13.3, 13.4, 13.5, 13.600000000000001, 13.700000000000001, 13.8, 13.9, 14.0, 14.100000000000001, 14.200000000000001, 14.3, 14.4, 14.5, 14.600000000000001, 14.700000000000001, 14.8, 14.9, 15.0, 15.100000000000001, 15.200000000000001, 15.3, 15.4, 15.5, 15.600000000000001, 15.700000000000001, 15.8, 15.9, 16.0, 16.1, 16.2, 16.3, 16.400000000000002, 16.5, 16.6, 16.7, 16.8, 16.900000000000002, 17.0, 17.1, 17.2, 17.3, 17.400000000000002, 17.5, 17.6, 17.7, 17.8, 17.900000000000002, 18.0, 18.1, 18.2, 18.3, 18.400000000000002, 18.5, 18.6, 18.7, 18.8, 18.900000000000002, 19.0, 19.1, 19.200000000000003, 19.3, 19.400000000000002, 19.5, 19.6, 19.700000000000003, 19.8, 19.900000000000002, 20.0, 20.1, 20.200000000000003, 20.3, 20.400000000000002, 20.5, 20.6, 20.700000000000003, 20.8, 20.900000000000002, 21.0, 21.1, 21.200000000000003, 21.3, 21.400000000000002, 21.5, 21.6, 21.700000000000003, 21.8, 21.900000000000002, 22.0, 22.1, 22.200000000000003, 22.3, 22.400000000000002, 22.5, 22.6, 22.700000000000003, 22.8, 22.900000000000002, 23.0, 23.1, 23.200000000000003, 23.3, 23.400000000000002, 23.5, 23.6, 23.700000000000003, 23.8, 23.900000000000002, 24.0, 24.1, 24.200000000000003, 24.3, 24.400000000000002, 24.5, 24.6, 24.700000000000003, 24.8, 24.900000000000002, 25.0, 25.1, 25.200000000000003, 25.3, 25.400000000000002, 25.5, 25.6, 25.700000000000003, 25.8, 25.900000000000002, 26.0, 26.1, 26.200000000000003, 26.3, 26.400000000000002, 26.5, 26.6, 26.700000000000003, 26.8, 26.900000000000002, 27.0, 27.1, 27.200000000000003, 27.3, 27.400000000000002, 27.5, 27.6, 27.700000000000003, 27.8, 27.900000000000002, 28.0, 28.1, 28.200000000000003, 28.3, 28.400000000000002, 28.5, 28.6, 28.700000000000003, 28.8, 28.900000000000002, 29.0, 29.1, 29.200000000000003, 29.3, 29.400000000000002, 29.5, 29.6, 29.700000000000003, 29.8, 29.900000000000002, 30.0, 30.1, 30.200000000000003, 30.3, 30.400000000000002, 30.5, 30.6, 30.700000000000003, 30.8, 30.900000000000002, 31.0, 31.1, 31.200000000000003, 31.3, 31.400000000000002, 31.5, 31.6, 31.700000000000003, 31.8, 31.900000000000002, 32.0, 32.1, 32.2, 32.300000000000004, 32.4, 32.5, 32.6, 32.7, 32.800000000000004, 32.9, 33.0, 33.1, 33.2, 33.300000000000004, 33.4, 33.5, 33.6, 33.7, 33.800000000000004, 33.9, 34.0, 34.1, 34.2, 34.300000000000004, 34.4, 34.5, 34.6, 34.7, 34.800000000000004, 34.9, 35.0, 35.1, 35.2, 35.300000000000004, 35.4, 35.5, 35.6, 35.7, 35.800000000000004, 35.9, 36.0, 36.1, 36.2, 36.300000000000004, 36.4, 36.5, 36.6, 36.7, 36.800000000000004, 36.9, 37.0, 37.1, 37.2, 37.300000000000004, 37.4, 37.5, 37.6, 37.7, 37.800000000000004, 37.9, 38.0, 38.1, 38.2, 38.300000000000004, 38.400000000000006, 38.5, 38.6, 38.7, 38.800000000000004, 38.900000000000006, 39.0, 39.1, 39.2, 39.300000000000004, 39.400000000000006, 39.5, 39.6, 39.7, 39.800000000000004, 39.900000000000006, 40.0], "lie": [1.3210193151451045e-12, 4.520936391838146e-12, 1.3930485474117039e-11, 4.584647104249193e-11, 1.5768826278912117e-10, 5.50312876817324e-10, 1.9122130641588647e-09, 6.519012084945132e-09, 2.1534302258609118e-08, 6.821742953567202e-08, 2.0555614944939616e-07, 5.856094590659024e-07, 1.5709056124601732e-06, 3.9585347349836385e-06, 9.362391872034365e-06, 2.0790639826920676e-05, 4.3407440187906944e-05, 8.538619499604607e-05, 0.00015866694663095585, 0.00027936301727355187, 0.00046756331164934153, 0.0007463675001663737, 0.0011401554539135046, 0.0016722806616926576, 0.0023625286775773, 0.0032247487783403374, 0.004265034354992959, 0.005480712781855855, 0.00686024785181532, 0.0083840011880069, 0.010025677555875407, 0.01175421019426679, 0.013535827078024646, 0.015336066594769339, 0.01712156521815699, 0.018861504133832304, 0.020528663557261847, 0.022100084525192177, 0.02355737460356514, 0.024886716059082457, 0.02607864459043412, 0.02712766672683058, 0.028031777655374457, 0.02879193135056659, 0.029411503654063014, 0.029895777935456808, 0.03025147310646228, 0.030486325539610656, 0.030608729996025277, 0.03062743991175519, 0.030551324120575696, 0.030389175040834104, 0.03014956225532022, 0.029840725017734673, 0.029470497313981256, 0.029046259518386183, 0.028574911280593047, 0.02806286095997183, 0.027516027622065696, 0.0269398522805802, 0.02633931568138271, 0.02571896046780772, 0.02508291603437931, 0.024434924770120704, 0.023778368717964647, 0.02311629594050691, 0.022451446092437634, 0.02178627486447846, 0.021122977090166282, 0.020463508402248524, 0.019809605395860828, 0.019162804306222712, 0.01852445824366779, 0.017895753052003263, 0.017277721870378633, 0.016671258486354937, 0.01607712957054053, 0.015495985882418708, 0.014928372533929436, 0.014374738392810942, 0.013835444702269004, 0.013310772987670015, 0.012800932314972896, 0.012306065959741024, 0.011826257539957573, 0.011361536660601057, 0.010911884113068447, 0.010477236668088334, 0.010057491496744026, 0.009652510250619199, 0.009262122828859456, 0.008886130857093803, 0.008524310900641348, 0.008176417432223252, 0.007842185572463595, 0.007521333619779309, 0.007213565384792655, 0.006918572343127703, 0.0066360356193498355, 0.006365627813852274, 0.00610701468366254, 0.005859856687420306, 0.005623810404141396, 0.005398529834819983, 0.005183667595410035, 0.004978876009259097, 0.004783808106623715, 0.004598118538466315, 0.004421464411306403, 0.004253506049465608, 0.004093907690597689, 0.0039423381199283365, 0.003798471248141608, 0.0036619866373411624, 0.0035325699789882704, 0.003409913527183715, 0.003293716490122854, 0.0031836853820272487, 0.0030795343373556786, 0.002980985388633776, 0.0028877687088326004, 0.0027996228188854897, 0.002716294760666201, 0.0026375402355754674, 0.002563123708793836, 0.002492818479263433, 0.0024264067155491957, 0.0023636794578976725, 0.00230443658704347, 0.002248486760594267, 0.0021956473181391693, 0.0021457441565524943, 0.0020986115772880167, 0.002054092107762119, 0.002012036299190017, 0.0019723025034608073, 0.0019347566318018213, 0.0018992718980882209, 0.001865728549696944, 0.001834013588788518, 0.0018040204868273273, 0.00177564889502904, 0.0017488043532589317, 0.0017233979997074529, 0.0016993462834445654, 0.0016765706817155955, 0.0016549974235924786, 0.0016345572213449207, 0.0016151850106523858, 0.0015968197005433503, 0.0015794039337306332, 0.0015628838578092183, 0.0015472089076021208, 0.0015323315987783776, 0.001518207332728725, 0.0015047942125644804, 0.0014920528700065841, 0.0014799463028520423, 0.0014684397226416995, 0.001457500412105906, 0.0014470975919312454, 0.0014372022963703263, 0.0014277872572051647, 0.001418826795572488, 0.0014102967211647608, 0.0014021742383294612, 0.0013944378586067637, 0.0013870673192619139, 0.001380043507391035, 0.0013733483892010238, 0.0013669649440870915, 0.0013608771031568946, 0.0013550696918716815, 0.0013495283764997552, 0.001344239614099312, 0.0013391906057690181, 0.0013343692529251855, 0.001329764116383677, 0.0013253643780417306, 0.0013211598049731477, 0.0013171407157633777, 0.0013132979489271742, 0.0013096228332634054, 0.0013061071600134735, 0.001302743156700907, 0.0012995234625397755, 0.0012964411053073477, 0.0012934894795861472, 0.001290662326286933, 0.0012879537133710106, 0.001285358017696161, 0.0012828699079165617, 0.0012804843283718182, 0.0012781964839043512, 0.0012760018255491923, 0.0012738960370440862, 0.0012718750221102097, 0.0012699348924585894, 0.0012680719564792785, 0.0012662827085727626, 0.0012645638190865538, 0.0012629121248213867, 0.0012613246200742958, 0.0012597984481869473, 0.0012583308935702718, 0.0012569193741778066, 0.0012555614344019201, 0.001254254738368402, 0.0012529970636064626, 0.0012517862950727665, 0.0012506204195088376, 0.0012494975201129172, 0.0012484157715074845, 0.0012473734349868518, 0.0012463688540270707, 0.001245400450043978, 0.0012444667183854558, 0.0012435662245434652, 0.0012426976005741883, 0.00124185954171365, 0.001241050803178323, 0.001240270197139386, 0.0012395165898613412, 0.001238788898995235, 0.0012380860910176884, 0.0012374071788076371, 0.0012367512193526811, 0.0012361173115782466, 0.0012355045942917403, 0.0012349122442362479, 0.001234339474246536, 0.0012337855315025987, 0.0012332496958746522, 0.0012327312783544822, 0.0012322296195686345, 0.0012317440883687933, 0.0012312740804949294, 0.0012308190173073187, 0.0012303783445837234, 0.0012299515313776942, 0.0012295380689354425, 0.0012291374696674295, 0.001228749266171747, 0.0012283730103067436, 0.0012280082723102527, 0.0012276546399624553, 0.0012273117177907147, 0.00122697912631364, 0.0012266565013220826, 0.0012263434931962204, 0.001226039766255319, 0.0012257449981396599, 0.0012254588792220765, 0.0012251811120482575, 0.001224911410803994, 0.001224649500807562, 0.0012243951180268516, 0.0012241480086190677, 0.0012239079284923652, 0.0012236746428882141, 0.00122344792598336, 0.001223227560510269, 0.0012230133373957563, 0.0012228050554154947, 0.0012226025208654915, 0.0012224055472480656, 0.0012222139549723655, 0.0012220275710686707, 0.0012218462289156236, 0.0012216697679796314, 0.0012214980335663631, 0.001221330876583032, 0.0012211681533116083, 0.001221009725192211, 0.0012208554586156009, 0.0012207052247253795, 0.0012205588992286864, 0.0012204163622152654, 0.001220277497984451, 0.001220142194879558, 0.0012200103451296444, 0.0012198818446978621, 0.0012197565931366392, 0.0012196344934487604, 0.0012195154519545116, 0.0012193993781643645, 0.0012192861846572454, 0.0012191757869638709, 0.0012190681034546867, 0.0012189630552330037, 0.0012188605660320804, 0.0012187605621168283, 0.0012186629721894807, 0.0012185677272991491, 0.0012184747607549428, 0.0012183840080429579, 0.001218295406746421, 0.0012182088964688537, 0.0012181244187609449, 0.0012180419170498122, 0.0012179613365713036, 0.0012178826243049133, 0.001217805728911534, 0.0012177306006734359, 0.0012176571914366235, 0.0012175854545554313, 0.0012175153448396058, 0.0012174468185030248, 0.0012173798331145973, 0.0012173143475512017, 0.0012172503219522496, 0.0012171877176759003, 0.0012171264972573542, 0.0012170666243683593, 0.0012170080637783924, 0.0012169507813174123, 0.0012168947438396785, 0.0012168399191894842, 0.0012167862761674217, 0.00121673378449881, 0.0012166824148023556, 0.0012166321385607714, 0.0012165829280919248, 0.0012165347565213228, 0.0012164875977555597, 0.0012164414264567366, 0.001216396218017694, 0.0012163519485383222, 0.0012163085948026172, 0.0012162661342567205, 0.0012162245449872365, 0.0012161838057011996, 0.0012161438957059994, 0.0012161047948903397, 0.0012160664837056782, 0.0012160289431485804, 0.0012159921547436133, 0.0012159561005265808, 0.0012159207630287466, 0.001215886125261287, 0.0012158521707004866, 0.0012158188832733343, 0.0012157862473435924, 0.0012157542476983732, 0.0012157228695352468, 0.0012156920984496753, 0.0012156619204230152, 0.0012156323218106252, 0.00121560328933078, 0.0012155748100536384, 0.001215546871390914, 0.0012155194610853441, 0.0012154925672010627, 0.0012154661781140278, 0.0012154402825029396, 0.0012154148693400526, 0.0012153899278828958, 0.0012153654476656163, 0.0012153414184911645, 0.0012153178304233792, 0.0012152946737793576, 0.0012152719391223046, 0.0012152496172543735, 0.0012152276992097475, 0.0012152061762482748, 0.0012151850398485634, 0.0012151642817022912, 0.0012151438937078704, 0.0012151238679647017, 0.0012151041967674529, 0.0012150848726007934, 0.0012150658881337686, 0.0012150472362150797, 0.0012150289098676699, 0.0012150109022843057, 0.0012149932068226843, 0.0012149758170008353, 0.0012149587264929523, 0.0012149419291249371, 0.0012149254188703277, 0.0012149091898464304, 0.001214893236310293, 0.001214877552654912, 0.0012148621334057339, 0.0012148469732170936, 0.0012148320668686479, 0.001214817409262088, 0.0012148029954179927, 0.0012147888204725196, 0.0012147748796744792, 0.0012147611683824145, 0.0012147476820615747, 0.0012147344162813463, 0.001214721366712223, 0.0012147085291235409, 0.0012146958993806839, 0.0012146834734427427, 0.0012146712473599807, 0.0012146592172715513, 0.001214647379403344], "strang": [4.461504844534278e-13, 1.5015403923279458e-12, 4.67038102966498e-12, 1.5442009499922077e-11, 5.260211457089332e-11, 1.798508194273381e-10, 6.066581232724073e-10, 1.9909639489569347e-09, 6.28381593293304e-09, 1.8894894183291902e-08, 5.3741782049268514e-08, 1.4385811709226795e-07, 3.6129546784728e-07, 8.501334603108627e-07, 1.8742290788182792e-06, 3.87605242330115e-06, 7.5353129173123415e-06, 1.3808938764932796e-05, 2.3931385742254465e-05, 3.9359208886778114e-05, 6.165611096390204e-05, 9.233045150402214e-05, 0.00013265078620513572, 0.00018347167454453, 0.00024509998518662724, 0.00031722274690764145, 0.00039890477707476586, 0.0004886517105020861, 0.0005845244700912624, 0.0006842859548823631, 0.0007855596916461526, 0.0008859824579558415, 0.000983337155434889, 0.0010756572623358556, 0.0011612990642074674, 0.0012389819307426033, 0.0013077998775458176, 0.0013672094784322921, 0.0014170000020557866, 0.0014572516530082509, 0.0014882872476250602, 0.0015106217792904932, 0.0015249133178600865, 0.001531917683957564, 0.001532448433432074, 0.0015273429303304838, 0.0015174346963214688, 0.0015035317963753806, 0.0014864007369286907, 0.001466755189376116, 0.001445248782388033, 0.0014224712064116079, 0.0013989469209891993, 0.0013751358321947636, 0.0013514353993249893, 0.001328183726278018, 0.0013056632861164015, 0.0012841050119338324, 0.0012636925601300247, 0.0012445666119547125, 0.001226829125403436, 0.0012105474829503147, 0.0011957585026624996, 0.0011824722930155861, 0.0011706759375489622, 0.001160336996773185, 0.0011514068136823665, 0.0011438236076594392, 0.0011375153408124882, 0.0011324023415910953, 0.0011283996731268264, 0.0011254192379242627, 0.0011233716158186454, 0.0011221676379090057, 0.001121719704867785, 0.0011219428631168862, 0.001122755656495604, 0.0011240807740371388, 0.0011258455162804248, 0.0011279821032527738, 0.0011304278470229345, 0.0011331252107356455, 0.0011360217745092268, 0.0011390701266967209, 0.0011422276969466692, 0.0011454565453873093, 0.001148723120197234, 0.001151997993888413, 0.0011552555868562771, 0.0011584738851705377, 0.0011616341581953701, 0.0011647206804337785, 0.001167720460979814, 0.0011706229831134343, 0.0011734199558696796, 0.0011761050788398253, 0.0011786738209958179, 0.0011811232139575317, 0.0011834516598255576, 0.0011856587534724834, 0.0011877451190077436, 0.0011897122599967755, 0.0011915624229146026, 0.0011932984732447953, 0.001194923783584755, 0.0011964421330880937, 0.0011978576175593967, 0.001199174569511478, 0.001200397487499604, 0.0012015309740574425, 0.0012025796815771205, 0.0012035482654948468, 0.001204441344168798, 0.0012052634648602623, 0.0012060190752571811, 0.001206712500008938, 0.0012073479217686392, 0.0012079293662703987, 0.0012084606909981515, 0.001208945577032927, 0.001209387523693032, 0.0012097898456120842, 0.001210155671926165, 0.0012104879472697538, 0.0012107894343041429, 0.0012110627175293922, 0.0012113102081525698, 0.0012115341498090979, 0.0012117366249550007, 0.0012119195617673135, 0.0012120847414099777, 0.0012122338055394028, 0.0012123682639402558, 0.0012124895021972282, 0.001212598789322511, 0.0012126972852705598, 0.0012127860482843665, 0.0012128660420271601, 0.0012129381424623728, 0.0012130031444535663, 0.0012130617680634116, 0.0012131146645366195, 0.0012131624219576973, 0.001213205570580027, 0.0012132445878246943, 0.0012132799029537674, 0.0012133119014237058, 0.001213340928927106, 0.001213367295134343, 0.0012133912771461093, 0.001213413122670637, 0.0012134330529392182, 0.0012134512653746662, 0.0012134679360268482, 0.0012134832217908513, 0.0012134972624217174, 0.001213510182360286, 0.0012135220923840879, 0.001213533091096801, 0.0012135432662691659, 0.0012135526960435187, 0.001213561450013779, 0.0012135695901918518, 0.0012135771718703977, 0.0012135842443925936, 0.0012135908518363023, 0.0012135970336223957, 0.001213602825054103, 0.0012136082577944571, 0.0012136133602888158, 0.0012136181581373757, 0.0012136226744242596, 0.00121362693000705, 0.0012136309437714892, 0.001213634732855602, 0.001213638312846405, 0.001213641697952624, 0.0012136449011562681, 0.001213647934345411, 0.0012136508084310239, 0.0012136535334490617, 0.0012136561186502917, 0.0012136585725791341, 0.0012136609031430116, 0.0012136631176731254, 0.0012136652229785083, 0.0012136672253931385, 0.0012136691308179686, 0.0012136709447581513, 0.0012136726723562192, 0.0012136743184213742, 0.0012136758874557512, 0.0012136773836782942, 0.0012136788110457687, 0.0012136801732719304, 0.0012136814738450998, 0.001213682716043608, 0.0012136839029502568, 0.0012136850374656239, 0.00121368612231992, 0.001213687160084169, 0.0012136881531802652, 0.0012136891038907062, 0.0012136900143671194, 0.0012136908866385038, 0.0012136917226187281, 0.0012136925241136394, 0.0012136932928276394, 0.0012136940303697878, 0.0012136947382595871, 0.0012136954179323544, 0.0012136960707443882, 0.0012136966979772984, 0.001213697300842949, 0.0012136978804873372, 0.0012136984379943834, 0.0012136989743898865, 0.0012136994906447388, 0.001213699987678312, 0.0012137004663612656, 0.0012137009275186045, 0.001213701371932173, 0.0012137018003432543, 0.0012137022134549133, 0.0012137026119341742, 0.0012137029964141368, 0.0012137033674958022, 0.0012137037257501048, 0.0012137040717193732, 0.0012137044059192244, 0.0012137047288397333, 0.0012137050409470986, 0.001213705342684969, 0.0012137056344755698, 0.0012137059167208802, 0.0012137061898038223, 0.0012137064540892653, 0.0012137067099249712, 0.001213706957642613, 0.0012137071975583794, 0.0012137074299740135, 0.0012137076551776203, 0.0012137078734442057, 0.001213708085036373, 0.0012137082902051106, 0.0012137084891901784, 0.0012137086822208755, 0.0012137088695165466, 0.001213709051286801, 0.0012137092277324023, 0.0012137093990454081, 0.0012137095654098076, 0.0012137097270016849, 0.0012137098839897248, 0.001213710036535708, 0.0012137101847945525, 0.0012137103289149237, 0.0012137104690393475, 0.0012137106053045285, 0.0012137107378416493, 0.0012137108667766418, 0.0012137109922303344, 0.0012137111143189967, 0.001213711233154045, 0.0012137113488426305, 0.0012137114614877752, 0.0012137115711883999, 0.0012137116780396701, 0.001213711782133139, 0.0012137118835568157, 0.001213711982395455, 0.0012137120787305254, 0.0012137121726404647, 0.0012137122642009945, 0.0012137123534848274, 0.0012137124405620775, 0.0012137125255002675, 0.0012137126083644546, 0.0012137126892174225, 0.0012137127681196586, 0.0012137128451295035, 0.0012137129203031738, 0.0012137129936949623, 0.0012137130653572415, 0.001213713135340561, 0.0012137132036936372, 0.0012137132704635508, 0.0012137133356958589, 0.001213713399434442, 0.001213713461721798, 0.0012137135225988992, 0.0012137135821053485, 0.001213713640279453, 0.0012137136971582766, 0.0012137137527775696, 0.0012137138071719937, 0.0012137138603750864, 0.0012137139124191322, 0.0012137139633355293, 0.0012137140131546155, 0.0012137140619057792, 0.0012137141096173962, 0.0012137141563170037, 0.0012137142020313433, 0.001213714246786268, 0.0012137142906067126, 0.0012137143335169658, 0.0012137143755405464, 0.001213714416700156, 0.0012137144570179151, 0.0012137144965152689, 0.0012137145352129346, 0.0012137145731310414, 0.0012137146102891192, 0.0012137146467061026, 0.0012137146824004103, 0.0012137147173897924, 0.0012137147516916625, 0.001213714785322686, 0.0012137148182993017, 0.001213714850637279, 0.001213714882352052, 0.001213714913458536, 0.0012137149439712365, 0.0012137149739042498, 0.0012137150032713138, 0.0012137150320857245, 0.0012137150603604438, 0.0012137150881080321, 0.0012137151153408226, 0.0012137151420705432, 0.0012137151683088113, 0.0012137151940668938, 0.00121371521935577, 0.001213715244186035, 0.0012137152685680148, 0.00121371529251184, 0.001213715316027269, 0.001213715339123868, 0.0012137153618109002, 0.0012137153840974207, 0.0012137154059922392, 0.0012137154275039539, 0.0012137154486408675, 0.0012137154694110983, 0.0012137154898225653, 0.0012137155098830346, 0.0012137155295999828, 0.0012137155489807397, 0.001213715568032404, 0.0012137155867620766, 0.0012137156051764768, 0.0012137156232821906, 0.0012137156410856416, 0.0012137156585931665, 0.0012137156758108224, 0.0012137156927446676, 0.0012137157094004607, 0.001213715725783929, 0.0012137157419006583, 0.0012137157577559992, 0.0012137157733552607, 0.001213715788703621, 0.0012137158038060371, 0.00121371581866756, 0.0012137158332928006, 0.0012137158476865544, 0.0012137158618533651, 0.0012137158757977227, 0.0012137158895239137, 0.0012137159030362785, 0.0012137159163388789, 0.0012137159294358967, 0.001213715942331155, 0.0012137159550286206, 0.0012137159675320855, 0.0012137159798451878, 0.0012137159919715773, 0.00121371600391477, 0.0012137160156781475, 0.0012137160272651518, 0.0012137160386791026, 0.001213716049923157, 0.001213716061000489, 0.0012137160719142433, 0.0012137160826674353, 0.0012137160932629918, 0.001213716103703837, 0.0012137161139927554, 0.0012137161241324878, 0.0012137161341257484, 0.0012137161439751342, 0.0012137161536832954, 0.0012137161632526498, 0.0012137161726857196, 0.0012137161819849016, 0.0012137161911525906, 0.0012137162001910973, 0.0012137162091026702, 0.001213716217889607]}, "0.05": {"t": [0.05, 0.1, 0.15000000000000002, 0.2, 0.25, 0.30000000000000004, 0.35000000000000003, 0.4, 0.45, 0.5, 0.55, 0.6000000000000001, 0.65, 0.7000000000000001, 0.75, 0.8, 0.8500000000000001, 0.9, 0.9500000000000001, 1.0, 1.05, 1.1, 1.1500000000000001, 1.2000000000000002, 1.25, 1.3, 1.35, 1.4000000000000001, 1.4500000000000002, 1.5, 1.55, 1.6, 1.6500000000000001, 1.7000000000000002, 1.75, 1.8, 1.85, 1.9000000000000001, 1.9500000000000002, 2.0, 2.0500000000000003, 2.1, 2.15, 2.2, 2.25, 2.3000000000000003, 2.35, 2.4000000000000004, 2.45, 2.5, 2.5500000000000003, 2.6, 2.6500000000000004, 2.7, 2.75, 2.8000000000000003, 2.85, 2.9000000000000004, 2.95, 3.0, 3.0500000000000003, 3.1, 3.1500000000000004, 3.2, 3.25, 3.3000000000000003, 3.35, 3.4000000000000004, 3.45, 3.5, 3.5500000000000003, 3.6, 3.6500000000000004, 3.7, 3.75, 3.8000000000000003, 3.85, 3.9000000000000004, 3.95, 4.0, 4.05, 4.1000000000000005, 4.15, 4.2, 4.25, 4.3, 4.3500000000000005, 4.4, 4.45, 4.5, 4.55, 4.6000000000000005, 4.65, 4.7, 4.75, 4.800000000000001, 4.8500000000000005, 4.9, 4.95, 5.0, 5.050000000000001, 5.1000000000000005, 5.15, 5.2, 5.25, 5.300000000000001, 5.3500000000000005, 5.4, 5.45, 5.5, 5.550000000000001, 5.6000000000000005, 5.65, 5.7, 5.75, 5.800000000000001, 5.8500000000000005, 5.9, 5.95, 6.0, 6.050000000000001, 6.1000000000000005, 6.15, 6.2, 6.25, 6.300000000000001, 6.3500000000000005, 6.4, 6.45, 6.5, 6.550000000000001, 6.6000000000000005, 6.65, 6.7, 6.75, 6.800000000000001, 6.8500000000000005, 6.9, 6.95, 7.0, 7.050000000000001, 7.1000000000000005, 7.15, 7.2, 7.25, 7.300000000000001, 7.3500000000000005, 7.4, 7.45, 7.5, 7.550000000000001, 7.6000000000000005, 7.65, 7.7, 7.75, 7.800000000000001, 7.8500000000000005, 7.9, 7.95, 8.0, 8.05, 8.1, 8.15, 8.200000000000001, 8.25, 8.3, 8.35, 8.4, 8.450000000000001, 8.5, 8.55, 8.6, 8.65, 8.700000000000001, 8.75, 8.8, 8.85, 8.9, 8.950000000000001, 9.0, 9.05, 9.1, 9.15, 9.200000000000001, 9.25, 9.3, 9.35, 9.4, 9.450000000000001, 9.5, 9.55, 9.600000000000001, 9.65, 9.700000000000001, 9.75, 9.8, 9.850000000000001, 9.9, 9.950000000000001, 10.0, 10.05, 10.100000000000001, 10.15, 10.200000000000001, 10.25, 10.3, 10.350000000000001, 10.4, 10.450000000000001, 10.5, 10.55, 10.600000000000001, 10.65, 10.700000000000001, 10.75, 10.8, 10.850000000000001, 10.9, 10.950000000000001, 11.0, 11.05, 11.100000000000001, 11.15, 11.200000000000001, 11.25, 11.3, 11.350000000000001, 11.4, 11.450000000000001, 11.5, 11.55, 11.600000000000001, 11.65, 11.700000000000001, 11.75, 11.8, 11.850000000000001, 11.9, 11.950000000000001, 12.0, 12.05, 12.100000000000001, 12.15, 12.200000000000001, 12.25, 12.3, 12.350000000000001, 12.4, 12.450000000000001, 12.5, 12.55, 12.600000000000001, 12.65, 12.700000000000001, 12.75, 12.8, 12.850000000000001, 12.9, 12.950000000000001, 13.0, 13.05, 13.100000000000001, 13.15, 13.200000000000001, 13.25, 13.3, 13.350000000000001, 13.4, 13.450000000000001, 13.5, 13.55, 13.600000000000001, 13.65, 13.700000000000001, 13.75, 13.8, 13.850000000000001, 13.9, 13.950000000000001, 14.0, 14.05, 14.100000000000001, 14.15, 14.200000000000001, 14.25, 14.3, 14.350000000000001, 14.4, 14.450000000000001, 14.5, 14.55, 14.600000000000001, 14.65, 14.700000000000001, 14.75, 14.8, 14.850000000000001, 14.9, 14.950000000000001, 15.0, 15.05, 15.100000000000001, 15.15, 15.200000000000001, 15.25, 15.3, 15.350000000000001, 15.4, 15.450000000000001, 15.5, 15.55, 15.600000000000001, 15.65, 15.700000000000001, 15.75, 15.8, 15.850000000000001, 15.9, 15.950000000000001, 16.0, 16.05, 16.1, 16.150000000000002, 16.2, 16.25, 16.3, 16.35, 16.400000000000002, 16.45, 16.5, 16.55, 16.6, 16.650000000000002, 16.7, 16.75, 16.8, 16.85, 16.900000000000002, 16.95, 17.0, 17.05, 17.1, 17.150000000000002, 17.2, 17.25, 17.3, 17.35, 17.400000000000002, 17.45, 17.5, 17.55, 17.6, 17.650000000000002, 17.7, 17.75, 17.8, 17.85, 17.900000000000002, 17.95, 18.0, 18.05, 18.1, 18.150000000000002, 18.2, 18.25, 18.3, 18.35, 18.400000000000002, 18.45, 18.5, 18.55, 18.6, 18.650000000000002, 18.7, 18.75, 18.8, 18.85, 18.900000000000002, 18.95, 19.0, 19.05, 19.1, 19.150000000000002, 19.200000000000003, 19.25, 19.3, 19.35, 19.400000000000002, 19.450000000000003, 19.5, 19.55, 19.6, 19.650000000000002, 19.700000000000003, 19.75, 19.8, 19.85, 19.900000000000002, 19.950000000000003, 20.0, 20.05, 20.1, 20.150000000000002, 20.200000000000003, 20.25, 20.3, 20.35, 20.400000000000002, 20.450000000000003, 20.5, 20.55, 20.6, 20.650000000000002, 20.700000000000003, 20.75, 20.8, 20.85, 20.900000000000002, 20.950000000000003, 21.0, 21.05, 21.1, 21.150000000000002, 21.200000000000003, 21.25, 21.3, 21.35, 21.400000000000002, 21.450000000000003, 21.5, 21.55, 21.6, 21.650000000000002, 21.700000000000003, 21.75, 21.8, 21.85, 21.900000000000002, 21.950000000000003, 22.0, 22.05, 22.1, 22.150000000000002, 22.200000000000003, 22.25, 22.3, 22.35, 22.400000000000002, 22.450000000000003, 22.5, 22.55, 22.6, 22.650000000000002, 22.700000000000003, 22.75, 22.8, 22.85, 22.900000000000002, 22.950000000000003, 23.0, 23.05, 23.1, 23.150000000000002, 23.200000000000003, 23.25, 23.3, 23.35, 23.400000000000002, 23.450000000000003, 23.5, 23.55, 23.6, 23.650000000000002, 23.700000000000003, 23.75, 23.8, 23.85, 23.900000000000002, 23.950000000000003, 24.0, 24.05, 24.1, 24.150000000000002, 24.200000000000003, 24.25, 24.3, 24.35, 24.400000000000002, 24.450000000000003, 24.5, 24.55, 24.6, 24.650000000000002, 24.700000000000003, 24.75, 24.8, 24.85, 24.900000000000002, 24.950000000000003, 25.0, 25.05, 25.1, 25.150000000000002, 25.200000000000003, 25.25, 25.3, 25.35, 25.400000000000002, 25.450000000000003, 25.5, 25.55, 25.6, 25.650000000000002, 25.700000000000003, 25.75, 25.8, 25.85, 25.900000000000002, 25.950000000000003, 26.0, 26.05, 26.1, 26.150000000000002, 26.200000000000003, 26.25, 26.3, 26.35, 26.400000000000002, 26.450000000000003, 26.5, 26.55, 26.6, 26.650000000000002, 26.700000000000003, 26.75, 26.8, 26.85, 26.900000000000002, 26.950000000000003, 27.0, 27.05, 27.1, 27.150000000000002, 27.200000000000003, 27.25, 27.3, 27.35, 27.400000000000002, 27.450000000000003, 27.5, 27.55, 27.6, 27.650000000000002, 27.700000000000003, 27.75, 27.8, 27.85, 27.900000000000002, 27.950000000000003, 28.0, 28.05, 28.1, 28.150000000000002, 28.200000000000003, 28.25, 28.3, 28.35, 28.400000000000002, 28.450000000000003, 28.5, 28.55, 28.6, 28.650000000000002, 28.700000000000003, 28.75, 28.8, 28.85, 28.900000000000002, 28.950000000000003, 29.0, 29.05, 29.1, 29.150000000000002, 29.200000000000003, 29.25, 29.3, 29.35, 29.400000000000002, 29.450000000000003, 29.5, 29.55, 29.6, 29.650000000000002, 29.700000000000003, 29.75, 29.8, 29.85, 29.900000000000002, 29.950000000000003, 30.0, 30.05, 30.1, 30.150000000000002, 30.200000000000003, 30.25, 30.3, 30.35, 30.400000000000002, 30.450000000000003, 30.5, 30.55, 30.6, 30.650000000000002, 30.700000000000003, 30.75, 30.8, 30.85, 30.900000000000002, 30.950000000000003, 31.0, 31.05, 31.1, 31.150000000000002, 31.200000000000003, 31.25, 31.3, 31.35, 31.400000000000002, 31.450000000000003, 31.5, 31.55, 31.6, 31.650000000000002, 31.700000000000003, 31.75, 31.8, 31.85, 31.900000000000002, 31.950000000000003, 32.0, 32.050000000000004, 32.1, 32.15, 32.2, 32.25, 32.300000000000004, 32.35, 32.4, 32.45, 32.5, 32.550000000000004, 32.6, 32.65, 32.7, 32.75, 32.800000000000004, 32.85, 32.9, 32.95, 33.0, 33.050000000000004, 33.1, 33.15, 33.2, 33.25, 33.300000000000004, 33.35, 33.4, 33.45, 33.5, 33.550000000000004, 33.6, 33.65, 33.7, 33.75, 33.800000000000004, 33.85, 33.9, 33.95, 34.0, 34.050000000000004, 34.1, 34.15, 34.2, 34.25, 34.300000000000004, 34.35, 34.4, 34.45, 34.5, 34.550000000000004, 34.6, 34.65, 34.7, 34.75, 34.800000000000004, 34.85, 34.9, 34.95, 35.0, 35.050000000000004, 35.1, 35.15, 35.2, 35.25, 35.300000000000004, 35.35, 35.4, 35.45, 35.5, 35.550000000000004, 35.6, 35.65, 35.7, 35.75, 35.800000000000004, 35.85, 35.9, 35.95, 36.0, 36.050000000000004, 36.1, 36.15, 36.2, 36.25, 36.300000000000004, 36.35, 36.4, 36.45, 36.5, 36.550000000000004, 36.6, 36.65, 36.7, 36.75, 36.800000000000004, 36.85, 36.9, 36.95, 37.0, 37.050000000000004, 37.1, 37.15, 37.2, 37.25, 37.300000000000004, 37.35, 37.4, 37.45, 37.5, 37.550000000000004, 37.6, 37.65, 37.7, 37.75, 37.800000000000004, 37.85, 37.9, 37.95, 38.0, 38.050000000000004, 38.1, 38.15, 38.2, 38.25, 38.300000000000004, 38.35, 38.400000000000006, 38.45, 38.5, 38.550000000000004, 38.6, 38.650000000000006, 38.7, 38.75, 38.800000000000004, 38.85, 38.900000000000006, 38.95, 39.0, 39.050000000000004, 39.1, 39.150000000000006, 39.2, 39.25, 39.300000000000004, 39.35, 39.400000000000006, 39.45, 39.5, 39.550000000000004, 39.6, 39.650000000000006, 39.7, 39.75, 39.800000000000004, 39.85, 39.900000000000006, 39.95, 40.0], "lie": [2.8282818672601924e-13, 7.214734330159582e-13, 1.398675425641076e-12, 2.4907386943955303e-12, 4.363993945217957e-12, 7.736079163321672e-12, 1.3963937441181432e-11, 2.5588808894001273e-11, 4.737296116956614e-11, 8.82395917693612e-11, 1.6485380345233225e-10, 3.081562130739331e-10, 5.751358551490073e-10, 1.069745281413185e-09, 1.9794728684311955e-09, 3.6381875628754553e-09, 6.632107225079327e-09, 1.1974896790623037e-08, 2.1390836980669147e-08, 3.776249877526121e-08, 6.582189002543267e-08, 1.1319142654104451e-07, 1.9191207554985992e-07, 3.2062790179906255e-07, 5.276244980848589e-07, 8.549370614362504e-07, 1.3637443423255542e-06, 2.141238888580982e-06, 3.309104187478066e-06, 5.03363021051949e-06, 7.537359502345824e-06, 1.1111981177699072e-05, 1.6131991500817188e-05, 2.306843503591379e-05, 3.250185254170637e-05, 4.51334160265452e-05, 6.179315178061616e-05, 8.344415807161417e-05, 0.00011118182679500291, 0.00014622727863951212, 0.0001899145090436984, 0.00024367109679116261, 0.0003089927198411223, 0.00038741212053064244, 0.0004804635304634867, 0.0005896438731891097, 0.0007163722855505132, 0.0008619496204177396, 0.0010275196082558634, 0.0012140332660672659, 0.0014222179615707882, 0.0016525522863872174, 0.0019052475869127956, 0.0021802366695201077, 0.0024771698611088366, 0.002795418287709899, 0.0031340839498659985, 0.0034920159363228697, 0.0038678319348165045, 0.004259944073491406, 0.0046665880577757375, 0.005085854551153613, 0.005515721777618353, 0.005954088390565142, 0.006398805748675933, 0.006847708855146416, 0.007298645344094958, 0.007749502029779378, 0.008198228664075064, 0.008642858670545973, 0.009081526735643263, 0.009512483236574013, 0.009934105569745187, 0.010344906512876959, 0.010743539808109904, 0.011128803193492388, 0.011499639137325159, 0.011855133545428487, 0.012194512717089477, 0.012517138822892687, 0.012822504168449907, 0.013110224493737126, 0.013380031539707208, 0.013631765093286223, 0.013865364699847864, 0.014080861209661033, 0.014278368302346542, 0.014458074111619996, 0.014620233051965751, 0.01476515792968483, 0.014893212403184712, 0.015004803841550134, 0.015100376616380053, 0.015180405849595017, 0.01524539162933786, 0.015295853697130834, 0.015332326601986914, 0.015355355311089853, 0.015365491261807453, 0.015363288836060352, 0.015349302235292656, 0.015324082732356274, 0.015288176275405227, 0.015242121418284724, 0.015186447551792803, 0.015121673410495638, 0.015048305830407407, 0.014966838733732868, 0.014877752317946679, 0.014781512427702861, 0.014678570089371871, 0.014569361189367186, 0.014454306278803931, 0.014333810488411293, 0.014208263538971963, 0.014078039833874923, 0.013943498621623536, 0.013804984217337604, 0.01366282627341374, 0.013517340090561823, 0.013368826961416707, 0.01321757453982804, 0.013063857229764138, 0.01290793658852617, 0.012750061739660456, 0.012590469791583613, 0.012429386258499967, 0.012267025480696664, 0.012103591041755114, 0.011939276180620675, 0.011774264196827958, 0.011608728847495163, 0.011442834734975793, 0.011276737684298637, 0.01111058510973588, 0.010944516370021388, 0.01077866311189672, 0.010613149601796105, 0.010448093045595297, 0.010283603896443621, 0.010119786150779131, 0.009956737632691476, 0.00979455026685157, 0.009633310340269196, 0.009473098753173951, 0.009313991259340739, 0.00915605869619905, 0.008999367205080214, 0.00884397844196206, 0.008689949779077583, 0.008537334497751368, 0.008386181972827884, 0.008236537849048486, 0.008088444209728362, 0.007941939738075774, 0.007797059871486393, 0.0076538369491346795, 0.007512300353173483, 0.00737247664384056, 0.0072343896887599075, 0.007098060786711649, 0.00696350878613479, 0.006830750198612536, 0.0066997993075796295, 0.006570668272478945, 0.00644336722858358, 0.006317904382688967, 0.006194286104870368, 0.006072517016489503, 0.005952600074625112, 0.005834536653092978, 0.0057183266202114995, 0.0056039684134609365, 0.005491459111176479, 0.005380794501407095, 0.005271969148065386, 0.005164976454487048, 0.0050598087245114455, 0.004956457221189379, 0.004854912223218062, 0.004755163079198149, 0.004657198259802723, 0.004561005407942887, 0.004466571387010792, 0.0043738823272767464, 0.004282923670512621, 0.00419368021291059, 0.004106136146362741, 0.0040202750981639425, 0.003936080169197226, 0.0038535339706579973, 0.0037726186593717063, 0.0036933159717556807, 0.0036156072564747623, 0.003539473505838044, 0.003464895385981101, 0.0033918532658776665, 0.003320327245221852, 0.0032502971812206306, 0.0031817427143349744, 0.003114643293006531, 0.003048978197404922, 0.002984726562230003, 0.00292186739860189, 0.002860379615070351, 0.0028002420377741936, 0.0027414334297801365, 0.0026839325096294276, 0.002627717969119861, 0.002572768490349698, 0.0025190627620489316, 0.0024665794952225145, 0.0024152974381297767, 0.002365195390622276, 0.002316252217862757, 0.002268446863446233, 0.0022217583619436473, 0.0021761658508878306, 0.0021316485822205932, 0.002088185933218796, 0.002045757416917195, 0.0020043426920438243, 0.0019639215724844557, 0.001924474036290443, 0.0018859802342446965, 0.001848420497998937, 0.0018117753477952, 0.0017760254997835933, 0.0017411518729476372, 0.0017071355956480231, 0.0016739580117946164, 0.0016416006866562833, 0.0016100454123172934, 0.0015792742127882589, 0.0015492693487798544, 0.0015200133221457551, 0.0014914888800020521, 0.0014636790185289371, 0.0014365669864607625, 0.0014101362882697043, 0.0013843706870484496, 0.001359254207096612, 0.0013347711362154103, 0.0013109060277153152, 0.001287643702141008, 0.001264969248717657, 0.0012428680265229885, 0.001221325665389269, 0.0012003280665395175, 0.0011798614029622716, 0.0011599121195294698, 0.0011404669328620254, 0.0011215128309480177, 0.0011030370725184245, 0.0010850271861860738, 0.0010674709693529792, 0.00105035648689211, 0.001033672069609919, 0.0010174063124959937, 0.001001548072766348, 0.0009860864677079233, 0.0009710108723313869, 0.0009563109168398994, 0.000941976483921947, 0.000927997705876353, 0.0009143649615780694, 0.0009010688732931602, 0.0008881003033521308, 0.000875450350690436, 0.0008631103472653945, 0.0008510718543589326, 0.0008393266587750808, 0.0008278667689421954, 0.00081668441092863, 0.0008057720243817798, 0.0007951222583992709, 0.0007847279673420003, 0.000774582206597603, 0.0007646782283035547, 0.0007550094770384354, 0.0007455695854900768, 0.0007363523701086203, 0.0007273518267525499, 0.0007185621263354897, 0.0007099776104811463, 0.0007015927871934626, 0.0006934023265487332, 0.0006854010564161532, 0.0006775839582129327, 0.0006699461626994087, 0.0006624829458199528, 0.0006551897245941279, 0.0006480620530632555, 0.0006410956182960918, 0.000634286236457982, 0.0006276298489466272, 0.0006211225185979246, 0.0006147604259644277, 0.0006085398656692622, 0.0006024572428372267, 0.0005965090696054036, 0.0005906919617143749, 0.0005850026351815126, 0.0005794379030573946, 0.0005739946722658773, 0.0005686699405281968, 0.0005634607933717359, 0.0005583644012228708, 0.0005533780165841977, 0.0005484989712954551, 0.000543724673877345, 0.0005390526069581111, 0.0005344803247812624, 0.0005300054507938597, 0.0005256256753140128, 0.0005213387532761484, 0.0005171425020530738, 0.0005130347993525835, 0.0005090135811881875, 0.0005050768399208687, 0.0005012226223715538, 0.0004974490280015764, 0.0004937542071598403, 0.0004901363593946798, 0.0004865937318285485, 0.0004831246175937864, 0.00047972735432748337, 0.0004764003227238191, 0.00047314194514136334, 0.0004699506842643852, 0.00046682504181558076, 0.0004637635573187388, 0.00046076480690956787, 0.000457827402192627, 0.0004549499891429129, 0.00045213124705020883, 0.0004493698875047984, 0.0004466646534223056, 0.00044401431810678886, 0.0004414176843499901, 0.00043887358356547757, 0.00043638087495622156, 0.0004339384447140531, 0.0004315452052497269, 0.0004292000944520366, 0.0004269020749751509, 0.0004246501335525734, 0.00042244328033635764, 0.0004202805482612271, 0.00041816099243131675, 0.00041608368952953393, 0.0004140477372480491, 0.00041205225373877814, 0.00041009637708349994, 0.00040817926478206617, 0.000406300093258184, 0.0004044580573821992, 0.000402652370009488, 0.000400882261534387, 0.00039914697945839776, 0.00039744578797244994, 0.00039577796755231544, 0.0003941428145666067, 0.00039253964089701603, 0.00039096777356987996, 0.00038942655439889545, 0.00038791533963833765, 0.0003864334996462548, 0.00038498041855750234, 0.00038355549396588333, 0.00038215813661509983, 0.00038078777009821317, 0.00037944383056532613, 0.000378125766438864, 0.0003768330381366654, 0.00037556511780197007, 0.0003743214890404348, 0.00037310164666388615, 0.0003719050964405193, 0.0003707313548510619, 0.00036957994885118516, 0.0003684504156394661, 0.0003673423024310293, 0.0003662551662365261, 0.0003651885736464265, 0.000364142100620143, 0.0003631153322801756, 0.00036210786271093917, 0.0003611192947623131, 0.0003601492398575202, 0.0003591973178052257, 0.0003582631566160637, 0.00035734639232323047, 0.00035644666880686965, 0.0003555636376225586, 0.00035469695783345295, 0.0003538462958461382, 0.00035301132525000913, 0.0003521917266603293, 0.00035138718756445885, 0.0003505974021716484, 0.0003498220712658711, 0.00034906090206206073, 0.0003483136080653163, 0.0003475799089331697, 0.00034685953034087374, 0.000346152203849498, 0.00034545766677698223, 0.0003447756620719115, 0.00034410593818993675, 0.00034344824897310157, 0.0003428023535314735, 0.0003421680161275231, 0.00034154500606298644, 0.00034093309756809794, 0.0003403320696932036, 0.00033974170620292563, 0.000339161795472314, 0.0003385921303855795, 0.0003380325082367616, 0.0003374827306326536, 0.0003369426033979283, 0.0003364119364822431, 0.00033589054386921804, 0.00033537824348780766, 0.0003348748571252754, 0.0003343802103422172, 0.00033389413238931435, 0.00033341645612614354, 0.0003329470179415128, 0.00033248565767573775, 0.00033203221854466084, 0.00033158654706512837, 0.00033114849298238996, 0.0003307179091988632, 0.0003302946517045653, 0.0003298785795092977, 0.0003294695545759597, 0.00032906744175552967, 0.0003286721087236362, 0.0003282834259183687, 0.00032790126647941326, 0.0003275255061887251, 0.0003271560234124905, 0.00032679269904419586, 0.0003264354164493219, 0.00032608406141090173, 0.0003257385220765448, 0.0003253986889065654, 0.00032506445462316725, 0.00032473571416118336, 0.00032441236461923893, 0.000324094305212618, 0.0003237814372270234, 0.0003234736639731022, 0.0003231708907423933, 0.00032287302476396795, 0.0003225799751623234, 0.0003222916529158621, 0.00032200797081663186, 0.00032172884343084884, 0.0003214541870602752, 0.00032118391970450597, 0.00032091796102413597, 0.0003206562323047272, 0.00032039865642150656, 0.0003201451578050352, 0.0003198956624074708, 0.00031965009766974235, 0.00031940839248935675, 0.00031917047718898036, 0.000318936283485688, 0.00031870574446101244, 0.00031847879453156014, 0.00031825536942018605, 0.00031803540612820137, 0.0003178188429077474, 0.00031760561923508274, 0.00031739567578435544, 0.0003171889544020098, 0.0003169853980818111, 0.0003167849509403234, 0.00031658755819291367, 0.00031639316613054974, 0.0003162017220967161, 0.00031601317446525114, 0.0003158274726183812, 0.0003156445669254382, 0.0003154644087219435, 0.0003152869502891788, 0.00031511214483422614, 0.0003149399464705074, 0.00031477031019865894, 0.00031460319188788996, 0.00031443854825778466, 0.0003142763368603548, 0.0003141165160626966, 0.0003139590450299944, 0.0003138038837087665, 0.0003136509928105567, 0.00031350033379608905, 0.0003133518688596232, 0.00031320556091373527, 0.0003130613735743801, 0.00031291927114635135, 0.0003127792186090763, 0.0003126411816025639, 0.000312505126413951, 0.0003123710199640197, 0.00031223882979423615, 0.000312108524053949, 0.00031198007148798264, 0.00031185344142443657, 0.0003117286037627282, 0.00031160552896192207, 0.00031148418802929233, 0.00031136455250927066, 0.00031124659447237464, 0.0003111302865046992, 0.00031101560169726584, 0.00031090251363601176, 0.00031079099639166614, 0.00031068102450991655, 0.0003105725730019984, 0.0003104656173353221, 0.0003103601334240758, 0.000310256097620536, 0.0003101534867062084, 0.00031005227788316576, 0.00030995244876588535, 0.00030985397737272433, 0.00030975684211809434, 0.00030966102180457174, 0.00030956649561514446, 0.0003094732431057165, 0.0003093812441977723, 0.00030929047917107943, 0.0003092009286566664, 0.00030911257362993376, 0.0003090253954038572, 0.000308939375622419, 0.00030885449625407414, 0.0003087707395854061, 0.0003086880882149851, 0.00030860652504720326, 0.00030852603328640666, 0.00030844659643108376, 0.0003083681982680553, 0.0003082908228669566, 0.00030821445457474483, 0.0003081390780104653, 0.00030806467805986995, 0.0003079912398703526, 0.00030791874884593965, 0.00030784719064236245, 0.0003077765511622419, 0.0003077068165504138, 0.000307637973189181, 0.0003075700076939897, 0.00030750290690891653, 0.00030743665790224973, 0.0003073712479623553, 0.00030730666459348444, 0.00030724289551168737, 0.0003071799286408752, 0.0003071177521088471, 0.00030705635424351006, 0.00030699572356907576, 0.00030693584880248385, 0.00030687671884966006, 0.000306818322802129, 0.0003067606499335491, 0.000306703689696164, 0.0003066474317177236, 0.00030659186579811885, 0.00030653698190618304, 0.0003064827701765835, 0.0003064292209067646, 0.00030637632455411126, 0.0003063240717326446, 0.000306272453210637, 0.00030622145990733934, 0.0003061710828905369, 0.0003061213133736762, 0.00030607214271328494, 0.0003060235624064051, 0.00030597556408794725, 0.0003059281395282084, 0.0003058812806305739, 0.0003058349794288926, 0.00030578922808536927, 0.0003057440188880695, 0.00030569934424874457, 0.0003056551967006046, 0.0003056115688960805, 0.0003055684536048266, 0.00030552584371156677, 0.00030548373221404434, 0.0003054421122209627, 0.00030540097695018996, 0.0003053603197265801, 0.00030532013398025103, 0.00030528041324471937, 0.00030524115115506745, 0.00030520234144610964, 0.00030516397795068366, 0.0003051260545979817, 0.000305088565411815, 0.0003050515045088918, 0.0003050148660973127, 0.000304978644474912, 0.0003049428340278236, 0.0003049074292287669, 0.00030487242463566667, 0.00030483781489018226, 0.0003048035947161942, 0.0003047697589184342, 0.0003047363023811828, 0.0003047032200666931, 0.0003046705070141012, 0.00030463815833792375, 0.00030460616922688914, 0.0003045745349425951, 0.0003045432508182558, 0.00030451231225769073, 0.000304481714733846, 0.000304451453787835, 0.00030442152502765734, 0.00030439192412718476, 0.0003043626468249242, 0.0003043336889231204, 0.00030430504628644066, 0.00030427671484115065, 0.00030424869057397985, 0.0003042209695311302, 0.0003041935478173269, 0.00030416642159468123, 0.0003041395870819808, 0.0003041130405536542, 0.00030408677833875745, 0.00030406079682013514, 0.000304035092433712, 0.0003040096616672471, 0.00030398450105979807, 0.00030395960720077953, 0.0003039349767290938, 0.00030391060633239424, 0.00030388649274624963, 0.00030386263275337965, 0.00030383902318287053, 0.0003038156609094431, 0.00030379254285276816, 0.0003037696659765487, 0.0003037470272880468, 0.00030372462383725335, 0.00030370245271616397, 0.00030368051105826945, 0.0003036587960377084, 0.00030363730486880766, 0.0003036160348051778, 0.000303594983139298, 0.00030357414720189437, 0.0003035535243612449, 0.00030353311202259864, 0.0003035129076276533, 0.0003034929086539426, 0.00030347311261423197, 0.00030345351705599093, 0.0003034341195608652, 0.0003034149177441164, 0.00030339590925415903, 0.00030337709177190227, 0.00030335846301046985, 0.0003033400207144169, 0.00030332176265946824, 0.0003033036866518879, 0.00030328579052814347, 0.0003032680721543523, 0.000303250529425749, 0.0003032331602664381, 0.00030321596262876296, 0.00030319893449295044, 0.00030318207386670674, 0.00030316537878475783, 0.0003031488473084279, 0.0003031324775252527, 0.0003031162675485138, 0.00030310021551708063, 0.00030308431959463923, 0.00030306857796961876, 0.0003030529888547352, 0.00030303755048661726, 0.00030302226112538386, 0.000303007119054435, 0.00030299212257988816, 0.0003029772700304206, 0.00030296255975687333, 0.00030294799013193756, 0.00030293355954975334, 0.0003029192664256555, 0.00030290510919593036, 0.0003028910863173179, 0.00030287719626683927, 0.00030286343754145625, 0.00030284980865781654, 0.00030283630815192315, 0.00030282293457881826, 0.000302809686512456, 0.00030279656254524485, 0.00030278356128775953, 0.00030277068136871053, 0.00030275792143446217, 0.0003027452801488796, 0.0003027327561929822, 0.00030272034826478314, 0.0003027080550789818, 0.0003026958753667983, 0.00030268380787564685, 0.0003026718513689555, 0.0003026600046259123, 0.0003026482664412312, 0.00030263663562492813, 0.0003026251110021764, 0.00030261369141298424, 0.00030260237571203073, 0.000302591162768448, 0.00030258005146560765, 0.000302569040700941, 0.0003025581293857657, 0.00030254731644503637, 0.0003025366008170244, 0.00030252598145341604, 0.0003025154573189735, 0.00030250502739128776, 0.00030249469066068223, 0.00030248444613004946, 0.00030247429281457814, 0.00030246422974165605, 0.00030245425595070287, 0.0003024443704929377, 0.0003024345724313539, 0.000302424860840353, 0.0003024152348057072, 0.0003024056934244609, 0.000302396235804675, 0.0003023868610652362, 0.00030237756833579064, 0.00030236835675663185, 0.0003023592254784916, 0.0003023501736623359, 0.00030234120047938583, 0.0003023323051108179, 0.00030232348674770455, 0.00030231474459083206, 0.0003023060778507052, 0.0003022974857472412, 0.0003022889675097344, 0.0003022805223766103, 0.0003022721495955634, 0.00030226384842311626, 0.0003022556181248035, 0.0003022474579747598, 0.0003022393672558286, 0.0003022313452592931, 0.00030222339128486536, 0.0003022155046405298, 0.0003022076846424509, 0.00030219993061482577, 0.0003021922418898551, 0.0003021846178075344, 0.00030217705771562204, 0.0003021695609694932, 0.0003021621269320553, 0.00030215475497373783, 0.0003021474444721832, 0.00030214019481238785, 0.0003021330053863929, 0.00030212587559333155, 0.00030211880483933394, 0.00030211179253734216, 0.00030210483810714486, 0.00030209794097510424, 0.0003020911005742948, 0.00030208431634429775, 0.00030207758773107517, 0.00030207091418692455, 0.0003020642951704138, 0.0003020577301463593, 0.00030205121858560774, 0.00030204475996508084, 0.0003020383537675753, 0.0003020319994818236, 0.0003020256966023177, 0.00030201944462927973, 0.0003020132430685669, 0.000302007091431614, 0.00030200098923532936, 0.00030199493600210724, 0.00030198893125969246, 0.0003019829745410716], "strang": [4.373121970369984e-14, 1.1050149665997866e-13, 2.1163065310527414e-13, 3.7415345791120824e-13, 6.552892648260019e-13, 1.1647924110209588e-12, 2.105765642662837e-12, 3.853444908455876e-12, 7.102764345360094e-12, 1.3137861813585097e-11, 2.4317900096604853e-11, 4.494096459565217e-11, 8.275831452211964e-11, 1.51583936872563e-10, 2.757090349421399e-10, 4.972208446532044e-10, 8.87876239588216e-10, 1.5679253674894287e-09, 2.7352321140653156e-09, 4.709181317884884e-09, 7.995121870160727e-09, 1.3376327480670513e-08, 2.2041432142275142e-08, 3.575570102936539e-08, 5.7083964405915776e-08, 8.967119190382526e-08, 1.385832253312816e-07, 2.107049801095906e-07, 3.151865915037488e-07, 4.639199552316205e-07, 6.720196493977368e-07, 9.582743481813852e-07, 1.345528710405514e-06, 1.8609524774104988e-06, 2.536154046968843e-06, 3.407100603475777e-06, 4.513815954681248e-06, 5.8998399752051815e-06, 7.611448909371695e-06, 9.696652308587779e-06, 1.2203998476715232e-05, 1.51812344313103e-05, 1.8673877267647925e-05, 2.2723760539894892e-05, 2.7367621427429775e-05, 3.263579208516019e-05, 3.855105216283839e-05, 4.5127689811401295e-05, 5.237080656608193e-05, 6.027588835656372e-05, 6.882865156306062e-05, 7.800516038986523e-05, 8.777220056745529e-05, 9.808788500915346e-05, 0.0001089024598220775, 0.00012015927409895256, 0.00013179587413569878, 0.00014374518194917212, 0.0001559367189462285, 0.00016829783801068838, 0.00018075493079670914, 0.00019323458132312972, 0.0002056646417498652, 0.00021797521121193832, 0.0002300995035605059, 0.00024197459462355973, 0.0002535420440073796, 0.00026474839040908725, 0.00027554552283221847, 0.0002858909329574287, 0.0002957478562142085, 0.0003050853108398584, 0.0003138780454352247, 0.00032210640627677504, 0.0003297561359802948, 0.00033681811508555904, 0.00034328805781306144, 0.0003491661726850731, 0.0003544567979655713, 0.00035916802100752204, 0.00036331128964699113, 0.00036690102279297214, 0.0003699542263623426, 0.0003724901197313324, 0.00037452977693608157, 0.00037609578597637964, 0.0003772119287657882, 0.00037790288353989245, 0.0003781939508816592, 0.00037811080395456966, 0.00037767926304457355, 0.00037692509410067274, 0.0003758738306264392, 0.00037455061800223453, 0.0003729800791095373, 0.0003711861999736436, 0.00036919223403318894, 0.00036702062358431756, 0.00036469293691510383, 0.00036222981965132554, 0.00035965095886125324, 0.00035697505851410154, 0.000354219824951743, 0.0003514019611081844, 0.0003485371682966752, 0.0003456401544729423, 0.00034272464797805216, 0.00033980341585662096, 0.00033688828594127655, 0.0003339901719824109, 0.0003311191011918885, 0.00032828424365023294, 0.00032549394310349265, 0.00032275574874774884, 0.0003200764476636804, 0.00031746209761969994, 0.0003149180600160067, 0.0003124490327847022, 0.00031005908309951117, 0.00030775167978091156, 0.0003055297253090801, 0.0003033955873769259, 0.00030135112993220263, 0.0002993977436690645, 0.0002975363759381646, 0.000295767560048166, 0.00029409144393486897, 0.00029250781817480174, 0.0002910161433186801, 0.00028961557651842985, 0.0002883049974204316, 0.00028708303329489217, 0.000285948083368975, 0.00028489834233200563, 0.0002839318229788443, 0.0002830463779596859, 0.00028223972060495694, 0.00028150944479734115, 0.00028085304386600725, 0.0002802679284819019, 0.00027975144353835834, 0.00027930088400670856, 0.0002789135097610482, 0.00027858655937399514, 0.0002783172628894183, 0.00027810285358483765, 0.00027794057874170534, 0.00027782770944620395, 0.00027776154944876135, 0.00027773944311370685, 0.000277758782495644, 0.00027781701357983916, 0.0002779116417286654, 0.0002780402363765636, 0.00027820043501778, 0.00027838994653145655, 0.00027860655388957286, 0.00027884811629231383, 0.00027911257077542907, 0.00027939793333271165, 0.0002797022995957497, 0.00028002384511149897, 0.00028036082525659305, 0.0002807115748255073, 0.0002810745073275357, 0.0002814481140257699, 0.00028183096274915986, 0.00028222169650629603, 0.00028261903192829157, 0.00028302175756529375, 0.00028342873205958825, 0.0002838388822165451, 0.0002842512009923677, 0.0002846647454163613, 0.00028507863446328077, 0.00028549204689047635, 0.00028590421905228073, 0.00028631444270342266, 0.00028672206280175316, 0.0002871264753191147, 0.0002875271250685876, 0.000287923503555102, 0.0002883151468556703, 0.0002887016335343359, 0.00028908258259636364, 0.00028945765148605333, 0.0002898265341308829, 0.0002901889590347975, 0.00029054468742289546, 0.00029089351143962516, 0.00029123525240110174, 0.00029156975910294, 0.00029189690618467166, 0.00029221659255006493, 0.00029252873984456936, 0.0002928332909890273, 0.00029313020876964687, 0.0002934194744837082, 0.0002937010866406218, 0.00029397505971680174, 0.0002942414229647464, 0.00029450021927405877, 0.00029475150408421247, 0.0002949953443476395, 0.0002952318175419176, 0.0002954610107301077, 0.00029568301966757, 0.00029589794795447814, 0.00029610590623207464, 0.000296307011421986, 0.0002965013860070028, 0.00029668915735159843, 0.00029687045706178287, 0.0002970454203817803, 0.0002972141856272755, 0.0002973768936532644, 0.00029753368735525973, 0.0002976847112028216, 0.00029783011080404705, 0.00029797003249956786, 0.00029810462298511726, 0.00029823402896111446, 0.0002983583968086451, 0.0002984778722900176, 0.0002985926002731617, 0.0002987027244787754, 0.00029880838724889876, 0.0002989097293360279, 0.00029900688971185713, 0.00029910000539449887, 0.0002991892112930403, 0.0002992746400690006, 0.0002993564220133367, 0.0002994346849382147, 0.0002995095540830025, 0.00029958115203301854, 0.0002996495986511141, 0.0002997150110205516, 0.000299777503398813, 0.0002998371871816467, 0.0002998941708764272, 0.00029994856008463977, 0.0003000004574922034, 0.0003000499628677661, 0.00030009717306760586, 0.00030014218204763005, 0.00030018508088065185, 0.00030022595777953, 0.0003002648981252767, 0.0003003019844996037, 0.0003003372967215553, 0.0003003709118878828, 0.0003004029044168109, 0.0003004333460945858, 0.00030046230612466304, 0.00030048985117945816, 0.0003005160454534783, 0.00030054095071867096, 0.0003005646263810572, 0.0003005871295382244, 0.00030060851503818463, 0.0003006288355385788, 0.00030064814156659854, 0.0003006664815790526, 0.0003006839020227301, 0.00030070044739453395, 0.0003007161603015989, 0.0003007310815209973, 0.00030074525005903955, 0.0003007587032098791, 0.000300771476613706, 0.0003007836043138297, 0.00030079511881331267, 0.00030080605113029827, 0.0003008164308526707, 0.0003008262861914289, 0.0003008356440330304, 0.00030084452999068657, 0.00030085296845427484, 0.0003008609826392461, 0.0003008685946341665, 0.0003008758254470249, 0.0003008826950502443, 0.00030088922242445145, 0.00030089542560086404, 0.0003009013217026059, 0.00030090692698443727, 0.0003009122568713119, 0.00030091732599580055, 0.0003009221482340126, 0.0003009267367404041, 0.0003009311039812962, 0.000300935261767306, 0.00030093922128423325, 0.0003009429931231903, 0.0003009465873092767, 0.00030095001332931576, 0.00030095328015830136, 0.0003009563962849005, 0.00030095936973584177, 0.0003009622080993285, 0.0003009649185473871, 0.0003009675078573067, 0.00030096998243203383, 0.00030097234831993067, 0.00030097461123320356, 0.0003009767765658593, 0.00030097884941072885, 0.0003009808345755589, 0.000300982736598606, 0.0003009845597631265, 0.0003009863081115858, 0.00030098798545874066, 0.00030098959540437927, 0.00030099114134535357, 0.00030099262648684974, 0.00030099405385338905, 0.00030099542629879794, 0.0003009967465163498, 0.00030099801704744437, 0.0003009992402908244, 0.0003010004185105087, 0.0003010015538436909, 0.00030100264830813946, 0.00030100370380921316, 0.00030100472214631476, 0.00030100570501917853, 0.00030100665403393073, 0.0003010075707083006, 0.0003010084564770629, 0.00030100931269690215, 0.000301010140651065, 0.00030101094155372273, 0.00030101171655406956, 0.0003010124667402795, 0.0003010131931429308, 0.000301013896738743, 0.00030101457845355475, 0.0003010152391654884, 0.00030101587970769185, 0.0003010165008710382, 0.00030101710340666306, 0.000301017688028333, 0.0003010182554147029, 0.0003010188062111306, 0.0003010193410318948, 0.00030101986046198934, 0.00030102036505861435, 0.0003010208553530794, 0.0003010213318520589, 0.00030102179503913994, 0.0003010222453760929, 0.00030102268330407523, 0.000301023109244872, 0.0003010235236018972, 0.000301023926761222, 0.0003010243190925506, 0.00030102470095011576, 0.00030102507267352986, 0.00030102543458847286, 0.00030102578700753527, 0.0003010261302308434, 0.00030102646454667573, 0.00030102679023218836, 0.0003010271075538202, 0.0003010274167679744, 0.0003010277181213922, 0.0003010280118516794, 0.00030102829818771536, 0.0003010285773501502, 0.0003010288495516949, 0.0003010291149975274, 0.00030102937388562235, 0.0003010296264070387, 0.0003010298727462889, 0.00030103011308163036, 0.0003010303475852281, 0.0003010305764235282, 0.0003010307997575104, 0.0003010310177427517, 0.0003010312305298337, 0.0003010314382644019, 0.00030103164108741763, 0.00030103183913535647, 0.0003010320325403833, 0.0003010322214304894, 0.00030103240592963324, 0.000301032586157884, 0.0003010327622316299, 0.00030103293426374077, 0.00030103310236352415, 0.0003010332666369566, 0.0003010334271868425, 0.00030103358411287436, 0.00030103373751167833, 0.0003010338874770359, 0.00030103403409995614, 0.00030103417746865375, 0.00030103431766882445, 0.0003010344547835523, 0.0003010345888935169, 0.00030103472007701607, 0.0003010348484099942, 0.0003010349739662835, 0.00030103509681751067, 0.000301035217033227, 0.0003010353346809594, 0.0003010354498263163, 0.00030103556253300223, 0.0003010356728628428, 0.0003010357808759704, 0.0003010358866307534, 0.0003010359901838948, 0.00030103609159049443, 0.00030103619090410976, 0.0003010362881767087, 0.0003010363834588996, 0.00030103647679973725, 0.0003010365682470157, 0.00030103665784712944, 0.0003010367456451597, 0.00030103683168495335, 0.000301036916009223, 0.00030103699865931125, 0.000301037079675519, 0.00030103715909703425, 0.00030103723696196794, 0.00030103731330737525, 0.000301037388169311, 0.0003010374615827978, 0.0003010375335819028, 0.00030103760419983647, 0.0003010376734688352, 0.00030103774142032204, 0.0003010378080848166, 0.00030103787349203937, 0.000301037937670964, 0.0003010380006497581, 0.000301038062455767, 0.00030103812311567835, 0.00030103818265549696, 0.00030103824110047937, 0.00030103829847525775, 0.00030103835480378683, 0.00030103841010940835, 0.000301038464414864, 0.00030103851774229527, 0.0003010385701132702, 0.00030103862154882223, 0.00030103867206935514, 0.0003010387216949135, 0.0003010387704448495, 0.00030103881833812594, 0.0003010388653932453, 0.00030103891162816385, 0.00030103895706043893, 0.00030103900170711586, 0.0003010390455849457, 0.00030103908871016683, 0.0003010391310985857, 0.0003010391727656788, 0.0003010392137265326, 0.00030103925399582607, 0.00030103929358791495, 0.0003010393325168272, 0.00030103937079618956, 0.0003010394084393472, 0.00030103944545928135, 0.00030103948186868044, 0.00030103951767992303, 0.000301039552905103, 0.00030103958755599975, 0.0003010396216441453, 0.0003010396551808138, 0.00030103968817693754, 0.00030103972064327695, 0.00030103975259030904, 0.00030103978402823883, 0.0003010398149670632, 0.00030103984541649773, 0.00030103987538608926, 0.0003010399048852071, 0.0003010399339228892, 0.0003010399625080998, 0.00030103999064945636, 0.0003010400183554818, 0.00030104004563444547, 0.00030104007249449194, 0.00030104009894356247, 0.00030104012498938454, 0.00030104015063953305, 0.0003010401759014333, 0.00030104020078232905, 0.0003010402252893276, 0.0003010402494293805, 0.00030104027320924476, 0.000301040296635515, 0.00030104031971471367, 0.000301040342453209, 0.0003010403648571469, 0.0003010403869326591, 0.0003010404086856945, 0.00030104043012206864, 0.0003010404512474708, 0.00030104047206745607, 0.00030104049258749567, 0.0003010405128128723, 0.0003010405327488837, 0.00030104055240062354, 0.0003010405717731072, 0.0003010405908712177, 0.0003010406096997706, 0.0003010406282634657, 0.0003010406465669311, 0.0003010406646146785, 0.00030104068241109864, 0.0003010406999605523, 0.00030104071726722465, 0.00030104073433533525, 0.0003010407511688906, 0.00030104076777191563, 0.000301040784148334, 0.00030104080030191467, 0.00030104081623643026, 0.0003010408319556398, 0.00030104084746306785, 0.00030104086276226303, 0.00030104087785670896, 0.00030104089274973495, 0.0003010409074447722, 0.0003010409219450269, 0.00030104093625367786, 0.0003010409503738821, 0.00030104096430870394, 0.00030104097806114377, 0.00030104099163420723, 0.0003010410050307646, 0.00030104101825366913, 0.00030104103130570347, 0.0003010410441895871, 0.00030104105690803264, 0.00030104106946367076, 0.00030104108185907024, 0.00030104109409676385, 0.00030104110617924004, 0.00030104111810892026, 0.0003010411298882599, 0.00030104114151960484, 0.00030104115300525624, 0.0003010411643474426, 0.00030104117554841575, 0.0003010411866103628, 0.00030104119753539754, 0.00030104120832564026, 0.00030104121898314736, 0.0003010412295099496, 0.0003010412399080522, 0.0003010412501793642, 0.000301041260325842, 0.0003010412703493917, 0.00030104128025183047, 0.0003010412900349924, 0.00030104129970063903, 0.000301041309250521, 0.00030104131868639145, 0.0003010413280099134, 0.0003010413372227795, 0.0003010413463265849, 0.00030104135532297525, 0.00030104136421347735, 0.00030104137299964934, 0.00030104138168304654, 0.0003010413902651151, 0.0003010413987473281, 0.00030104140713115864, 0.00030104141541803314, 0.0003010414236093157, 0.00030104143170637485, 0.00030104143971063026, 0.00030104144762328695, 0.00030104145544575353, 0.0003010414631792486, 0.000301041470825034, 0.0003010414783843576, 0.00030104148585842445, 0.00030104149324846084, 0.0003010415005556383, 0.00030104150778107564, 0.0003010415149259485, 0.0003010415219913131, 0.00030104152897833585, 0.0003010415358880846, 0.0003010415427216229, 0.00030104154948000923, 0.0003010415561642149, 0.0003010415627752671, 0.00030104156931416335, 0.00030104157578191715, 0.00030104158217944164, 0.0003010415885077517, 0.00030104159476774807, 0.00030104160096030663, 0.0003010416070863516, 0.00030104161314678296, 0.0003010416191424758, 0.00030104162507427543, 0.0003010416309430492, 0.0003010416367496577, 0.0003010416424948899, 0.00030104164817956833, 0.0003010416538044404, 0.00030104165937035323, 0.00030104166487803034, 0.0003010416703282431, 0.00030104167572175204, 0.000301041681059279, 0.00030104168634151015, 0.00030104169156922663, 0.00030104169674306834, 0.0003010417018637807, 0.00030104170693201677, 0.00030104171194849017, 0.0003010417169138203, 0.0003010417218286007, 0.00030104172669356166, 0.00030104173150928847, 0.0003010417362764254, 0.00030104174099555847, 0.00030104174566731906, 0.00030104175029224624, 0.0003010417548709976, 0.000301041759404089, 0.0003010417638920911, 0.00030104176833558677, 0.00030104177273511216, 0.00030104177709125413, 0.00030104178140446776, 0.00030104178567529093, 0.00030104178990429794, 0.0003010417940919632, 0.0003010417982387514, 0.0003010418023452711, 0.0003010418064119276, 0.00030104181043920207, 0.0003010418144276012, 0.000301041818377565, 0.0003010418222895691, 0.00030104182616406126, 0.0003010418300014947, 0.00030104183380228963, 0.00030104183756689295, 0.0003010418412957973, 0.00030104184498934536, 0.0003010418486479766, 0.00030104185227213274, 0.0003010418558621655, 0.000301041859418525, 0.0003010418629415601, 0.00030104186643175983, 0.0003010418698894082, 0.00030104187331487863, 0.00030104187670858317, 0.00030104188007086427, 0.0003010418834020932, 0.00030104188670263264, 0.00030104188997284774, 0.00030104189321309273, 0.0003010418964236814, 0.0003010418996049728, 0.0003010419027572706, 0.0003010419058809323, 0.00030104190897622837, 0.0003010419120435741, 0.0003010419150832157, 0.0003010419180954975, 0.0003010419210806873, 0.00030104192403910336, 0.00030104192697109574, 0.0003010419298768804, 0.00030104193275680235, 0.0003010419356111343, 0.00030104193844014297, 0.0003010419412441311, 0.0003010419440233809, 0.0003010419467781568, 0.0003010419495087235, 0.0003010419522153036, 0.00030104195489826717, 0.00030104195755776213, 0.00030104196019406704, 0.0003010419628074351, 0.00030104196539816255, 0.0003010419679664426, 0.000301041970512579, 0.00030104197303674893, 0.0003010419755391792, 0.000301041978020129, 0.00030104198047985485, 0.00030104198291853795, 0.0003010419853364028, 0.0003010419877337396, 0.0003010419901107378, 0.0003010419924676001, 0.00030104199480453843, 0.00030104199712175376, 0.000301041999419462, 0.0003010420016978326, 0.00030104200395713124, 0.0003010420061975568, 0.0003010420084192259, 0.0003010420106223858, 0.00030104201280722106, 0.00030104201497395074, 0.0003010420171227379, 0.0003010420192537688, 0.00030104202136720353, 0.0003010420234632606, 0.00030104202554210197, 0.00030104202760391433, 0.0003010420296488865, 0.00030104203167716307, 0.00030104203368889993, 0.0003010420356842938, 0.0003010420376635064, 0.00030104203962670573, 0.00030104204157404413, 0.000301042043505668, 0.0003010420454217253, 0.0003010420473224334, 0.0003010420492079549, 0.00030104205107833845, 0.0003010420529337732, 0.0003010420547744592, 0.0003010420566004917, 0.000301042058412041, 0.00030104206020925746, 0.0003010420619922919, 0.00030104206376124895, 0.0003010420655162806, 0.00030104206725751256, 0.0003010420689851236, 0.00030104207069922, 0.00030104207239990157, 0.0003010420740873431, 0.00030104207576167846, 0.0003010420774230185, 0.00030104207907145144, 0.0003010420807071356, 0.0003010420823302113, 0.00030104208394076266, 0.0003010420855389536, 0.000301042087124889, 0.0003010420886986713, 0.00030104209026038587, 0.00030104209181020897, 0.0003010420933482469, 0.00030104209487461864, 0.00030104209638935294, 0.0003010420978926639, 0.00030104209938456406, 0.0003010421008652494, 0.00030104210233477787, 0.0003010421037932949, 0.0003010421052408605, 0.00030104210667758426, 0.0003010421081035692, 0.00030104210951892296, 0.0003010421109237193, 0.0003010421123180927, 0.0003010421137021266, 0.00030104211507591636, 0.00030104211643956096, 0.00030104211779312623, 0.0003010421191367528, 0.00030104212047048624, 0.0003010421217944719, 0.0003010421231087496, 0.0003010421244134051, 0.00030104212570854346, 0.000301042126994239, 0.00030104212827062715, 0.000301042129537709, 0.0003010421307956099, 0.00030104213204445134, 0.00030104213328430255, 0.0003010421345152099, 0.0003010421357372479, 0.0003010421369505163, 0.00030104213815508656, 0.0003010421393510675, 0.00030104214053849773, 0.000301042141717456, 0.00030104214288803914, 0.00030104214405031254, 0.00030104214520435257, 0.00030104214635023354, 0.000301042147488006, 0.0003010421486177688, 0.00030104214973960647, 0.00030104215085355264]}}, "yoshida": {"0.4": {"max": 0.08283241584013291, "final": 0.08283241584013291, "inband": 0.009315334005695364, "alias": 0.08230694786149612}, "0.2": {"max": 0.007295389977762692, "final": 0.006228312044223173, "inband": 0.0024599369694334535, "alias": 0.00572193857242718}, "0.1": {"max": 0.0004123471679685341, "final": 0.00031779855800453835, "inband": 0.00030152535921790875, "alias": 0.00010039114113443997}, "0.05": {"max": 2.788417987117389e-05, "final": 2.1305582348109022e-05, "inband": 2.1304292416827346e-05, "alias": 2.3444361873941944e-07}, "0.025": {"max": 1.749361872659991e-06, "final": 1.368888110181436e-06, "inband": 1.368888108540631e-06, "alias": 6.7023556617998e-11}}}

==> anc/numerics/data/limits.json <==
{
 "on_0.4": {
  "lie": {
   "err": 0.1955489810158612,
   "xi": 0.19554898101585866,
   "inband": 0.1778758390423713,
   "alias": 0.08123785977802507,
   "PT": 0.026603553661913693,
   "xi_corr": 0.06549728359967014
  },
  "strang": {
   "err": 0.06669599140481597,
   "xi": 0.06669599140481627,
   "inband": 0.02592321032516873,
   "alias": 0.06145195225465462,
   "PT": 0.0016765728061601815
  },
  "half_V": 0.1732050807568877
 },
 "on_0.2": {
  "lie": {
   "err": 0.08884282971743913,
   "xi": 0.08884282971743375,
   "inband": 0.0883870498091899,
   "alias": 0.00898764809222466,
   "PT": 0.010501534647920474,
   "xi_corr": 0.009963437723223214
  },
  "strang": {
   "err": 0.010647642803020068,
   "xi": 0.010647642803020975,
   "inband": 0.00906456084663672,
   "alias": 0.005586236113728604,
   "PT": 0.0003074689097066763
  },
  "half_V": 0.08660254037844385
 },
 "on_0.1": {
  "lie": {
   "err": 0.04371931390150832,
   "xi": 0.04371931390149737,
   "inband": 0.043717962182850956,
   "alias": 0.00034378859409949907,
   "PT": 0.005009723049859471,
   "xi_corr": 0.002230208157535669
  },
  "strang": {
   "err": 0.0023865131700123664,
   "xi": 0.0023865131700144078,
   "inband": 0.0023810528992649228,
   "alias": 0.00016134497681856002,
   "PT": 8.653507009093175e-05
  },
  "half_V": 0.043301270189221926
 },
 "on_0.05": {
  "lie": {
   "err": 0.021742798403750933,
   "xi": 0.02174279840372889,
   "inband": 0.02174279833640607,
   "alias": 1.7112953084873192e-06,
   "PT": 0.002451674645510993,
   "xi_corr": 0.0005483336029208921
  },
  "strang": {
   "err": 0.0005867561022342372,
   "xi": 0.000586756102240022,
   "inband": 0.0005867559285175545,
   "alias": 4.5150705097704286e-07,
   "PT": 2.1968985049247713e-05
  },
  "half_V": 0.021650635094610963
 },
 "on_0.025": {
  "lie": {
   "err": 0.010846792670257274,
   "xi": 0.010846792670213646,
   "inband": 0.010846792670257248,
   "alias": 7.871492271209543e-10,
   "PT": 0.0012130277590373106,
   "xi_corr": 0.0001356624554082416
  },
  "strang": {
   "err": 0.00014508368510081422,
   "xi": 0.00014508368511293246,
   "inband": 0.00014508368510076763,
   "alias": 1.163253168110305e-10,
   "PT": 5.472968411024404e-06
  },
  "half_V": 0.010825317547305481
 },
 "on_PTref": 0.9521092386723478,
 "off_0.4": {
  "lie": {
   "err": 0.06576881267842798,
   "xi": 0.0657688126784274,
   "inband": 0.022415712641812875,
   "alias": 0.06183099989398375,
   "PT": 0.006731606832803161,
   "xi_corr": 0.0657688126784274
  },
  "strang": {
   "err": 0.0657682560895739,
   "xi": 0.06576825608957332,
   "inband": 0.022414076159338752,
   "alias": 0.06183100111584105,
   "PT": 0.006731606832803161
  },
  "half_V": 6.443360598484468e-45
 },
 "off_0.2": {
  "lie": {
   "err": 0.005473625666269912,
   "xi": 0.005473625666265274,
   "inband": 0.004977280313177637,
   "alias": 0.0022775554040468634,
   "PT": 0.0008613745761110181,
   "xi_corr": 0.005473625666265274
  },
  "strang": {
   "err": 0.0054719260067733295,
   "xi": 0.005471926006768838,
   "inband": 0.0049754112910132065,
   "alias": 0.0022775549848160904,
   "PT": 0.0008613745761113512
  },
  "half_V": 3.221680299242234e-45
 },
 "off_0.1": {
  "lie": {
   "err": 0.001215644597256307,
   "xi": 0.0012156445972459928,
   "inband": 0.0012148860565678605,
   "alias": 4.2937820105846927e-05,
   "PT": 0.00021415507474897844,
   "xi_corr": 0.0012156445972459928
  },
  "strang": {
   "err": 0.0012137130381135253,
   "xi": 0.0012137130381030174,
   "inband": 0.0012129532871020055,
   "alias": 4.293788764254564e-05,
   "PT": 0.00021415507474842332
  },
  "half_V": 1.610840149621117e-45
 },
 "off_0.05": {
  "lie": {
   "err": 0.0003029930181373194,
   "xi": 0.0003029930181161623,
   "inband": 0.0003029930177342843,
   "alias": 1.5627977016310386e-08,
   "PT": 5.341565997740716e-05,
   "xi_corr": 0.0003029930181161623
  },
  "strang": {
   "err": 0.00030104136065469816,
   "xi": 0.0003010413606336936,
   "inband": 0.0003010413602492713,
   "alias": 1.562371696995338e-08,
   "PT": 5.341565997585285e-05
  },
  "half_V": 8.054200748105585e-46
 },
 "off_0.025": {
  "lie": {
   "err": 7.655125122400588e-05,
   "xi": 7.655125118342786e-05,
   "inband": 7.655125122400589e-05,
   "alias": 3.4542443224506843e-13,
   "PT": 1.3251930687130375e-05,
   "xi_corr": 7.655125118342786e-05
  },
  "strang": {
   "err": 7.459639120554776e-05,
   "xi": 7.459639116349888e-05,
   "inband": 7.459639120554776e-05,
   "alias": 2.7965263933996486e-13,
   "PT": 1.3251930689350822e-05
  },
  "half_V": 4.0271003740527925e-46
 },
 "off_PTref": 0.7928079858054836
}

==> anc/numerics/data/residual_0.05.json <==
{
 "0.75": {
  "Delta": 0.05,
  "cut": 0.75,
  "K": 8.373967680005121,
  "Et": -0.999745515557048,
  "rho": 2.1361738402607404e-06,
  "varsigma": 4.272650617679777e-06,
  "beta": 0.7070817132876805,
  "P002": 4.0485312982515375e-13,
  "P001": 4.0449908640412384e-13,
  "Gamma_r": 8.087621438608944e-12,
  "ratio": 1.1252555205783288,
  "Gamma_fgr": 7.1873643725402786e-12,
  "sup_vsM_Z": 1.452170111940659e-06,
  "vsM_099": 1.4582381153390018e-06,
  "corr_tail": 4.8905278029471636e-14,
  "dist_phi0": 0.0005352831099937733
 },
 "0.9": {
  "Delta": 0.05,
  "cut": 0.9,
  "K": 10.048761216006145,
  "Et": -0.9997455154346575,
  "rho": 6.971769073778143e-07,
  "varsigma": 1.3949078918880648e-06,
  "beta": 0.7069663308332969,
  "P002": 4.0574358450316553e-13,
  "P001": 4.053756015497428e-13,
  "Gamma_r": 8.10505881130537e-12,
  "ratio": 1.1276816356036148,
  "Gamma_fgr": 7.1873643725402786e-12,
  "sup_vsM_Z": 1.047121810411775e-06,
  "vsM_099": 1.0459081699124888e-06,
  "corr_tail": 6.053414982754855e-14,
  "dist_phi0": 0.0005352880140348637
 }
}

==> anc/numerics/data/residual_0.1.json <==
{
 "0.75": {
  "Delta": 0.1,
  "cut": 0.75,
  "K": 5.897492463147806,
  "Et": -0.9989757225297916,
  "rho": 0.00014504276318674423,
  "varsigma": 0.0002900855282885255,
  "beta": 0.7071067776129218,
  "P002": 9.129698668347148e-09,
  "P001": 9.126418418997622e-09,
  "Gamma_r": 9.125325002547778e-08,
  "ratio": 1.1267015789627135,
  "Gamma_fgr": 8.099149919492363e-08,
  "sup_vsM_Z": 0.0001329503776439538,
  "vsM_099": 0.0001329755008329569,
  "corr_tail": 7.176129371295644e-11,
  "dist_phi0": 0.0021734738834351206
 },
 "0.9": {
  "Delta": 0.1,
  "cut": 0.9,
  "K": 7.076990955777367,
  "Et": -0.998975516770625,
  "rho": 7.711760652870415e-05,
  "varsigma": 0.0001542352186518914,
  "beta": 0.7071067680118542,
  "P002": 9.141009978468881e-09,
  "P001": 9.13760587885575e-09,
  "Gamma_r": 9.136471178984706e-08,
  "ratio": 1.1280777945591307,
  "Gamma_fgr": 8.099149919492363e-08,
  "sup_vsM_Z": 0.00012994462298354843,
  "vsM_099": 0.00012949879731740863,
  "corr_tail": 3.134991140325062e-11,
  "dist_phi0": 0.002177690295743429
 }
}

==> anc/numerics/data/residual_0.2.json <==
{
 "0.75": {
  "Delta": 0.2,
  "cut": 0.75,
  "K": 4.136297701621897,
  "Et": -0.9958310760095487,
  "rho": 0.003153104310120834,
  "varsigma": 0.0063062007832651625,
  "beta": 0.7071066347196117,
  "P002": 1.0227020285693861e-05,
  "P001": 1.0225839160460032e-05,
  "Gamma_r": 5.112722726024377e-05,
  "ratio": 1.1236942302149708,
  "Gamma_fgr": 4.549923447632437e-05,
  "sup_vsM_Z": 0.0037575777381933925,
  "vsM_099": 0.0037307331000733597,
  "corr_tail": 1.4495900856640029e-08,
  "dist_phi0": 0.008909395798569437
 },
 "0.9": {
  "Delta": 0.2,
  "cut": 0.9,
  "K": 4.963557241946276,
  "Et": -0.9958004222355055,
  "rho": 0.002234918914861791,
  "varsigma": 0.004469835039242192,
  "beta": 0.7071067075818197,
  "P002": 1.0228500928112361e-05,
  "P001": 1.022741018930484e-05,
  "Gamma_r": 5.1135233048511666e-05,
  "ratio": 1.1238701845658525,
  "Gamma_fgr": 4.549923447632437e-05,
  "sup_vsM_Z": 0.003922228533520881,
  "vsM_099": 0.0038889161997409947,
  "corr_tail": 1.063514301667297e-08,
  "dist_phi0": 0.009223702953447765
 }
}

==> anc/numerics/data/residual_0.3.json <==
{
 "0.5": {
  "Delta": 0.3,
  "cut": 0.5,
  "K": 2.2329325462232372,
  "Et": -0.9823097060720462,
  "rho": 0.050883290917169983,
  "varsigma": 0.10173364149389776,
  "beta": 0.7070686628612813,
  "P002": 0.00024426340388863195,
  "P001": 0.0002442518813094651,
  "Gamma_r": 0.0008141601348324761,
  "ratio": 1.2211459717101363,
  "Gamma_fgr": 0.0006667181104420279,
  "sup_vsM_Z": 0.03661455271388476,
  "vsM_099": 0.03150824272464122,
  "pw_ratio": 1.2882828117024767,
  "gen_ratio": 1.0249526544042815,
  "corr_tail": 1.8029374523036982e-06,
  "dist_phi0": 0.04571495857625227
 },
 "0.75": {
  "Delta": 0.3,
  "cut": 0.75,
  "K": 3.349398819334856,
  "Et": -0.9905812241914003,
  "rho": 0.012757982056285989,
  "varsigma": 0.025515444966159425,
  "beta": 0.7071043835049516,
  "P002": 0.00022208394712300061,
  "P001": 0.00022207487246029975,
  "Gamma_r": 0.0007402394919091094,
  "ratio": 1.1102735628680276,
  "Gamma_fgr": 0.0006667181104420279,
  "sup_vsM_Z": 0.016845967933291607,
  "vsM_099": 0.01662649154303183,
  "pw_ratio": 1.3191366433897396,
  "gen_ratio": 1.1106117430659914,
  "corr_tail": 1.1260347668296985e-07,
  "dist_phi0": 0.019662896259130376
 },
 "0.9": {
  "Delta": 0.3,
  "cut": 0.9,
  "K": 4.019278583201827,
  "Et": -0.9903373778366463,
  "rho": 0.009989425942541071,
  "varsigma": 0.019978602675989086,
  "beta": 0.7071053111938254,
  "P002": 0.00022202755691538509,
  "P001": 0.00022201853888378394,
  "Gamma_r": 0.0007400517762441674,
  "ratio": 1.1099920110967436,
  "Gamma_fgr": 0.0006667181104420279,
  "sup_vsM_Z": 0.017657636682243547,
  "vsM_099": 0.01741134709327741,
  "pw_ratio": 1.2668616891016247,
  "gen_ratio": 1.1420847942973902,
  "corr_tail": 1.0261534241245321e-07,
  "dist_phi0": 0.021370994919854114
 },
 "0.95": {
  "Delta": 0.3,
  "cut": 0.95,
  "K": 4.24257183782415,
  "Et": -0.990171957698821,
  "rho": 0.0077221023890031585,
  "varsigma": 0.01544408965877359,
  "beta": 0.7071059027516616,
  "P002": 0.00022410378171575324,
  "P001": 0.0002246636954298023,
  "Gamma_r": 0.0007495011111149511,
  "ratio": 1.1241649197410264,
  "Gamma_fgr": 0.0006667181104420279,
  "sup_vsM_Z": 0.018915864423949033,
  "vsM_099": 0.018698328669378532,
  "pw_ratio": 1.165860982944069,
  "gen_ratio": 1.166963770561764,
  "corr_tail": 1.1021127470956313e-07,
  "dist_phi0": 0.022984928210747033
 }
}

==> anc/numerics/data/residual_0.6.json <==
{
 "0.5": {
  "Delta": 0.6,
  "cut": 0.5,
  "K": 1.5388287357570025,
  "Et": -0.9306985771842676,
  "rho": 0.16192624704342046,
  "varsigma": 0.32278950813561247,
  "beta": 0.7067228859710609,
  "P002": 0.013020835430416421,
  "P001": 0.013021044615539079,
  "Gamma_r": 0.021701857239855498,
  "ratio": 1.1675074412571507,
  "Gamma_fgr": 0.01858819607735205,
  "sup_vsM_Z": 0.13524614995301812,
  "vsM_099": 0.12315523502951412,
  "pw_ratio": 1.1932145564493664,
  "gen_ratio": 1.0397184879800523,
  "corr_tail": 5.272380806610612e-06,
  "dist_phi0": 0.13167645724668406
 },
 "0.75": {
  "Delta": 0.6,
  "cut": 0.75,
  "K": 2.308243103635504,
  "Et": -0.9655965536856097,
  "rho": 0.08179467678214399,
  "varsigma": 0.1634524934947612,
  "beta": 0.7070083755799372,
  "P002": 0.01159109811143196,
  "P001": 0.011591291138892696,
  "Gamma_r": 0.019318925802299346,
  "ratio": 1.039311492191414,
  "Gamma_fgr": 0.01858819607735205,
  "sup_vsM_Z": 0.11773754826112773,
  "vsM_099": 0.1159076008427077,
  "pw_ratio": 1.2388386092848267,
  "gen_ratio": 1.1202971214034867,
  "corr_tail": 1.2734282666607136e-06,
  "dist_phi0": 0.06466458291845037
 },
 "0.9": {
  "Delta": 0.6,
  "cut": 0.9,
  "K": 2.7698917243626044,
  "Et": -0.9628964661205643,
  "rho": 0.07098023048086087,
  "varsigma": 0.14187103288332178,
  "beta": 0.7070326482156778,
  "P002": 0.011635532843148812,
  "P001": 0.011631051367935345,
  "Gamma_r": 0.01938259590477365,
  "ratio": 1.0427367897409636,
  "Gamma_fgr": 0.01858819607735205,
  "sup_vsM_Z": 0.12350223240269176,
  "vsM_099": 0.12095222448912234,
  "pw_ratio": 1.1643308770256886,
  "gen_ratio": 1.1394101306156261,
  "corr_tail": 1.4390645096621636e-06,
  "dist_phi0": 0.07671089460751193
 },
 "0.95": {
  "Delta": 0.6,
  "cut": 0.95,
  "K": 2.9237745979383045,
  "Et": -0.9605745045373575,
  "rho": 0.06130412065682986,
  "varsigma": 0.12255063106489175,
  "beta": 0.7070514659205822,
  "P002": 0.011868502598055775,
  "P001": 0.011862365289403126,
  "Gamma_r": 0.01976719919975374,
  "ratio": 1.0634275169841894,
  "Gamma_fgr": 0.01858819607735205,
  "sup_vsM_Z": 0.130186712780159,
  "vsM_099": 0.128415985275315,
  "pw_ratio": 1.0237513498663318,
  "gen_ratio": 1.0908590397140216,
  "corr_tail": 1.569573919450398e-06,
  "dist_phi0": 0.08851235841836337
 }
}

==> anc/numerics/data/residual_1.json <==
{
 "0.5": {
  "Delta": 1.0,
  "cut": 0.5,
  "K": 1.1492590338104358,
  "Et": -0.8514543440986647,
  "rho": 0.340583602039891,
  "varsigma": 0.6712252479061727,
  "beta": 0.7054457113638942,
  "P002": 0.10686881823723658,
  "P001": 0.1068721317101313,
  "Gamma_r": 0.10687323620109619,
  "ratio": 1.042122159764833,
  "Gamma_fgr": 0.10255346285431009,
  "sup_vsM_Z": 0.32893262653456173,
  "vsM_099": 0.3288553269618348,
  "pw_ratio": 0.9980292477054572,
  "gen_ratio": 1.0239237652669497,
  "corr_tail": 8.737234090955317e-06,
  "dist_phi0": 0.23928845971728596
 },
 "0.75": {
  "Delta": 1.0,
  "cut": 0.75,
  "K": 1.7238885507156536,
  "Et": -0.922459380583491,
  "rho": 0.2299135230034946,
  "varsigma": 0.45677970025852516,
  "beta": 0.7063377719711388,
  "P002": 0.09501789062805288,
  "P001": 0.09501995960440363,
  "Gamma_r": 0.0950206492631872,
  "ratio": 0.9265474477266147,
  "Gamma_fgr": 0.10255346285431009,
  "sup_vsM_Z": 0.32945134074784843,
  "vsM_099": 0.3285754467386522,
  "pw_ratio": 1.0467362065221848,
  "gen_ratio": 1.092931869262692,
  "corr_tail": 3.5411321026839753e-06,
  "dist_phi0": 0.13238573522214517
 },
 "0.9": {
  "Delta": 1.0,
  "cut": 0.9,
  "K": 2.0686662608587847,
  "Et": -0.9170206238937909,
  "rho": 0.21249411656231978,
  "varsigma": 0.42258343008909593,
  "beta": 0.7064486592131771,
  "P002": 0.0965884011639265,
  "P001": 0.09662531286430097,
  "Gamma_r": 0.0966376167644258,
  "ratio": 0.9423145164947917,
  "Gamma_fgr": 0.10255346285431009,
  "sup_vsM_Z": 0.3419270418546744,
  "vsM_099": 0.34088560677579377,
  "pw_ratio": 0.9639073544844977,
  "gen_ratio": 1.0859108364924712,
  "corr_tail": 4.259927086625396e-06,
  "dist_phi0": 0.156857486475166
 },
 "0.95": {
  "Delta": 1.0,
  "cut": 0.95,
  "K": 2.183592164239828,
  "Et": -0.9079520203729671,
  "rho": 0.18819943674914363,
  "varsigma": 0.3747291088102148,
  "beta": 0.7065893362177105,
  "P002": 0.09974762557801926,
  "P001": 0.0992206150303436,
  "Gamma_r": 0.09904494484778505,
  "ratio": 0.9657884004218431,
  "Gamma_fgr": 0.10255346285431009,
  "sup_vsM_Z": 0.36649717027850776,
  "vsM_099": 0.36557208673981473,
  "pw_ratio": 0.8616510121138309,
  "gen_ratio": 1.0880882460864152,
  "corr_tail": 4.701555458994224e-06,
  "dist_phi0": 0.19210428862929174
 }
}

==> anc/numerics/data/slow_0.3.json <==
{"rho": 0.3, "Ec": 3.7106288371445686, "half_V": 0.6712572867769269, "curves": {"lie_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.032911336823585706, 0.04878733177721105, 0.058519016206021526, 0.06497792813966308, 0.06964650739137819, 0.07323304051820308, 0.07610916603035137, 0.07848897788899366, 0.08050532194540698, 0.08224556495775509, 0.0837698821856645, 0.08512130125172726, 0.08633155195011973, 0.08742464326676068, 0.08841914210925801, 0.08932967664933462, 0.09016795856947497, 0.09094349675116525, 0.09166410721248824, 0.09233628497945448, 0.09296548021803241, 0.09355630659431902, 0.09411270076625425, 0.09463804604949796, 0.09513526942578478, 0.09560691844826953, 0.0960552228016746, 0.09648214401877385, 0.0968894159625656, 0.09727857804090247, 0.09765100265161278, 0.09800791801019954, 0.09835042725416324, 0.09867952452361652, 0.09899610857006097, 0.09930099433188483, 0.09959492282749947, 0.09987856964879821, 0.10015255228403858, 0.10041743645691896, 0.10067374163499108, 0.10092194583357483, 0.10116248981969998, 0.10139578080304115, 0.10162219568653977, 0.1018420839377416, 0.10205577013229714, 0.10226355621316081, 0.10246572350244586, 0.10266253449746675, 0.10285423447793986, 0.10304105294744645, 0.10322320492909351, 0.10340089213256613, 0.10357430400745421, 0.10374361869578014, 0.10390900389499211, 0.10407061764124098, 0.10422860902154488, 0.10438311882237915, 0.10453428012132611, 0.10468221882762216, 0.10482705417676767, 0.10496889918376255, 0.10510786105901573, 0.10524404159052529, 0.10537753749552567, 0.10550844074446891, 0.10563683885987508, 0.10576281519234369, 0.1058864491757635, 0.10600781656356528, 0.1061269896476591, 0.10624403746154965, 0.10635902596896787, 0.10647201823922964, 0.10658307461041268, 0.10669225284135385, 0.10679960825335788, 0.1069051938624309, 0.10700906050279556, 0.10711125694234924, 0.10721182999068654, 0.10731082460025344, 0.10740828396113568, 0.10750424958996177, 0.10759876141334304, 0.10769185784624796, 0.10778357586567132, 0.10787395107993046, 0.10796301779389367, 0.10805080907042078, 0.1081373567882743, 0.10822269169673936, 0.1083068434671764, 0.10838984074169868, 0.10847171117917381, 0.10855248149872418, 0.10863217752087263, 0.10871082420649486, 0.10878844569371547, 0.10886506533286618, 0.10894070571962586, 0.10901538872647636, 0.1090891355325512, 0.1091619666519794, 0.10923390196081603, 0.10930496072264347, 0.10937516161291615, 0.10944452274212732, 0.10951306167785882, 0.10958079546578407, 0.10964774064967313, 0.10971391329046813, 0.10977932898446784, 0.10984400288067939, 0.10990794969737666, 0.10997118373791201, 0.11003371890581415, 0.11009556871922192, 0.11015674632467713, 0.11021726451031238, 0.11027713571847053, 0.11033637205778146, 0.11039498531471724, 0.11045298696466353, 0.11051038818252351, 0.11056719985287629, 0.11062343257971578, 0.11067909669579047, 0.11073420227156335, 0.11078875912380852, 0.11084277682387075, 0.1108962647056017, 0.11094923187299846, 0.11100168720754752, 0.11105363937529708, 0.1111050968336537, 0.11115606783790556, 0.11120656044746138, 0.1112565825318068, 0.1113061417761833, 0.11135524568702834, 0.11140390159728306, 0.11145211667173124, 0.11149989791224425, 0.11154725216242455, 0.11159418611209394, 0.11164070630195366, 0.1116868191277463, 0.1117325308444909, 0.11177784757044622, 0.11182277529099208, 0.11186731986236301, 0.11191148701524936, 0.1119552823582779, 0.11199871138137531, 0.1120417794590188, 0.1120844918533749, 0.11212685371733808, 0.11216887009746704, 0.11221054593682593, 0.11225188607772793, 0.11229289526437673, 0.11233357814542333, 0.11237393927648538, 0.11241398312259694, 0.11245371406046553, 0.11249313638076246, 0.11253225429030486, 0.1125710719141783, 0.11260959329778976, 0.11264782240885789, 0.11268576313934074, 0.11272341930730831, 0.11276079465875628, 0.11279789286936195, 0.11283471754619427, 0.11287127222936696, 0.11290756039364472, 0.11294358545000208, 0.11297935074713673, 0.11301485957293776, 0.11305011515590986, 0.11308512066656064, 0.11311987921874359, 0.11315439387096306, 0.11318866762764437, 0.11322270344036661, 0.11325650420906098, 0.11329007278317793, 0.11332341196282844, 0.11335652449990027, 0.11338941309914385, 0.11342208041923138, 0.11345452907377276, 0.1134867616322687, 0.1135187806209873, 0.11355058852376824, 0.11358218778280557]}, "lie_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.016450035532397742, 0.024415934232702843, 0.029269980381869155, 0.032490024119643364, 0.034818307365120586, 0.03660767092964951, 0.03804309719257629, 0.039231159622905534, 0.04023800714344748, 0.04110715754425737, 0.04186859392885073, 0.04254376147362942, 0.043148478421762636, 0.043694716591222316, 0.04419173595847772, 0.044646833370409644, 0.04506585177533325, 0.04545353582023378, 0.04581378597520835, 0.04614984388320793, 0.046464430010639504, 0.04675984752741726, 0.04703806183265226, 0.04730076222381948, 0.04754941027767687, 0.04778527820921137, 0.04800947957977443, 0.048222994099639135, 0.04842668782564152, 0.04862132973434311, 0.04880760541755609, 0.04898612847464734, 0.049157450047419365, 0.04932206684647721, 0.04948042794430412, 0.04963294055378526, 0.04977997496721029, 0.04992186879677339, 0.05005893063086127, 0.05019144319930611, 0.050319666124022916, 0.05044383831797434, 0.05056418008462901, 0.05068089496131152, 0.05079417134272172, 0.05090418391508288, 0.051011094926599575, 0.051115055315958266, 0.05121620571730994, 0.05131467735748184, 0.05141059285888928, 0.051504066959667236, 0.051595207160985423, 0.05168411431013154, 0.05177088312679042, 0.051855602678973246, 0.05193835681422571, 0.05201922455101407, 0.05209828043458947, 0.05217559486109182, 0.052251234373209325, 0.05232526193030588, 0.05239773715559975, 0.05246871656267069, 0.052538253763318304, 0.05260639965856758, 0.05267320261441647, 0.05273870862376396, 0.05280296145577745, 0.052866002793849676, 0.052927872363158955, 0.052988608048759066, 0.05304824600501358, 0.0531068207571253, 0.053164365295427014, 0.05322091116303916, 0.05327648853743816, 0.05333112630643963, 0.05338485213903932, 0.053437692551515426, 0.05348967296917783, 0.05354081778408772, 0.053591150409060206, 0.053640693328236906, 0.05368946814447333, 0.053737495623787025, 0.05378479573707375, 0.05383138769929174, 0.05387729000629419, 0.053922520469475876, 0.05396709624838635, 0.05401103388144981, 0.054054349314920064, 0.0540970579301903, 0.054139174569571076, 0.05418071356062761, 0.05422168873918119, 0.05426211347106314, 0.05430200067268722, 0.054341362830527595, 0.05438021201957042, 0.054418559920793134, 0.054456417837731745, 0.05449379671221399, 0.05453070713928612, 0.0545671593813857, 0.05460316338180862, 0.054638728777512, 0.05467386491128778, 0.05470858084334874, 0.05474288536235457, 0.054776786995916434, 0.054810294020599684, 0.05484341447146512, 0.054876156151161905, 0.05490852663860595, 0.054940533297260646, 0.05497218328304521, 0.05500348355188386, 0.05503444086692617, 0.05506506180544524, 0.055095352765432044, 0.05512531997190795, 0.05515496948296602, 0.05518430719554898, 0.055213338850988586, 0.055242070040310655, 0.05527050620931704, 0.05529865266345857, 0.055326514572509145, 0.05535409697505047, 0.055381404782771704, 0.05540844278459999, 0.0554352156506643, 0.05546172793610725, 0.055487984084741156, 0.05551398843256627, 0.05553974521115097, 0.05556525855088433, 0.05559053248410231, 0.05561557094809841, 0.05564037778801932, 0.05566495675965189, 0.05568931153210726, 0.05571344569040968, 0.05573736273798931, 0.05576106609908189, 0.05578455912104187, 0.05580784507657876, 0.05583092716590702, 0.055853808518821935, 0.055876492196706345, 0.05589898119446348, 0.055921278442384405, 0.05594338680795145, 0.05596530909757835, 0.0559870480582929, 0.056008606379363376, 0.05602998669386793, 0.056051191580214925, 0.056072223563610114, 0.0560930851174767, 0.0561137786648296, 0.0561343065796038, 0.05615467118793991, 0.056174874769430096, 0.056194919558321565, 0.05621480774468432, 0.05623454147554, 0.05625412285595761, 0.05627355395011199, 0.05629283678231241, 0.056311973337998804, 0.0563309655647045, 0.05634981537299428, 0.05636852463737153, 0.05638709519715554, 0.056405528857338676, 0.056423827389412255, 0.05644199253217001, 0.05646002599248835, 0.05647792944608315, 0.05649570453824431, 0.05651335288454732, 0.056530876071548386, 0.05654827565745531, 0.05656555317277969, 0.056582710120972594, 0.056599747979040965, 0.05661666819814718, 0.05663347220419396, 0.05665016139839976, 0.05666673715786565, 0.056683200836127004, 0.05669955376369417, 0.056715797248565424, 0.05673193257669067, 0.05674796101237152, 0.056763883798598716, 0.05677970215737646]}, "lie_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.008228776692132326, 0.012216105708565152, 0.014639450931850493, 0.016246755788027128, 0.017409153873543443, 0.01830267735054778, 0.01901958424281245, 0.01961303124438138, 0.020116017704528092, 0.020550256977027778, 0.0209307116967271, 0.0212680853233692, 0.02157027386740167, 0.021843253972410506, 0.022091648905910664, 0.02231910210701034, 0.02252853128282006, 0.02272230586344051, 0.022902373830394677, 0.02307035422850759, 0.023227605875108758, 0.023375279215809643, 0.02351435602522611, 0.023645680195114687, 0.02376998188968415, 0.023887896698188218, 0.02399998096823253, 0.02410672419087695, 0.024208559086748956, 0.02430586988256131, 0.02439899915084779, 0.024488253499667562, 0.024573908334830856, 0.024656211868840615, 0.024735388513956142, 0.02481164176859778, 0.024885156684480773, 0.02495610198489833, 0.025024631891222605, 0.025090887704148215, 0.02515499917785005, 0.025217085718479165, 0.025277257433054996, 0.025335616050427223, 0.025392255732424287, 0.0254472637904015, 0.0255007213200179, 0.02555270376509908, 0.02560328141978728, 0.02565251987685122, 0.025700480428890202, 0.025747220428172957, 0.025792793610098345, 0.025837250384566076, 0.0258806380989654, 0.025923001276004658, 0.025964381829198142, 0.026004819258453854, 0.026044350827913416, 0.02608301172792137, 0.02612083522278209, 0.026157852785757187, 0.026194094222596526, 0.02622958778473977, 0.02626436027319869, 0.02629843713401823, 0.02633184254611062, 0.02636459950218726, 0.02639672988341073, 0.026428254528346403, 0.026459193296716244, 0.026489565128422272, 0.026519388098242266, 0.02654867946657629, 0.026577455726575213, 0.02660573264795459, 0.026633525317763394, 0.02666084817836403, 0.026687715062841812, 0.02671413922804343, 0.026740133385443846, 0.02676570972999666, 0.026790879967126424, 0.026815655338009038, 0.02684004664325741, 0.026864064265139907, 0.026887718188432646, 0.026911018020006148, 0.02693397300723679, 0.02695659205532558, 0.02697888374360107, 0.027000856340875366, 0.027022517819918043, 0.027043875871107483, 0.0270649379153182, 0.02708571111608495, 0.027106202391101165, 0.02712641842309632, 0.027146365670117967, 0.027166050375266843, 0.02718547857592063, 0.027204656112473958, 0.0272235886366219, 0.02724228161922375, 0.027260740357764834, 0.027278969983441596, 0.02729697546789379, 0.02731476162960524, 0.027332333139988802, 0.027349694529179402, 0.027366850191545368, 0.0273838043909411, 0.027400561265705944, 0.02741712483343582, 0.02743349899552783, 0.027449687541519406, 0.027465694153227856, 0.027481522408704735, 0.027497175786008198, 0.027512657666814634, 0.027527971339866824, 0.027543120004269867, 0.027558106772647497, 0.02757293467416343, 0.027587606657408264, 0.02760212559316987, 0.02761649427708609, 0.027630715432184604, 0.027644791711319044, 0.02765872569950621, 0.02767251991616884, 0.027686176817284313, 0.027699698797450135, 0.027713088191864906, 0.02772634727823584, 0.027739478278604957, 0.027752483361108846, 0.02776536464166815, 0.027778124185614372, 0.027790764009252362, 0.027803286081366185, 0.027815692324666567, 0.02782798461718366, 0.02784016479360862, 0.027852234646589234, 0.027864195927976607, 0.02787605035002413, 0.027887799586543038, 0.027899445274022605, 0.027910989012703627, 0.027922432367615897, 0.02793377686958278, 0.027945024016186957, 0.027956175272704328, 0.02796723207300577, 0.027978195820426724, 0.027989067888608582, 0.02799984962231246, 0.02801054233820303, 0.0280211473256095, 0.028031665847258604, 0.028042099139984688, 0.028052448415417156, 0.02806271486064434, 0.028072899638856195, 0.028083003889967637, 0.028093028731219823, 0.028102975257764465, 0.02811284454322776, 0.028122637640258914, 0.028132355581058532, 0.028141999377893526, 0.02815157002359543, 0.028161068492040735, 0.028170495738620998, 0.02817985270069634, 0.028189140298032885, 0.02819835943323311, 0.028207510992147754, 0.02821659584427758, 0.028225614843163847, 0.028234568826766872, 0.028243458617833162, 0.028252285024250964, 0.028261048839399002, 0.028269750842481782, 0.028278391798855534, 0.028286972460347157, 0.028295493565562303, 0.0283039558401843, 0.028312359997264287, 0.028320706737505575, 0.02832899674954137, 0.02833723071020003, 0.028345409284765692, 0.02835353312723124, 0.02836160288054196, 0.02836961917683624, 0.028377582637681177, 0.028385493874297892]}, "lie_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.0041158055951428995, 0.0061102985521285826, 0.007320978593153758, 0.008123914882532134, 0.008704652926258358, 0.009151105726244552, 0.009509341742464962, 0.009805905708163462, 0.010057277886556956, 0.010274303165990373, 0.010464455359340803, 0.010633081216806676, 0.010784125318724452, 0.010920573557808523, 0.011044735799225661, 0.011158432445762489, 0.011263121351773193, 0.011359986461625208, 0.011450001163212674, 0.011533974501493493, 0.011612585502827785, 0.011686409080864164, 0.011755935870645023, 0.011821587610494547, 0.011883729210437358, 0.011942678321415547, 0.011998712996460412, 0.012052077878961348, 0.01210298924235079, 0.01215163912568439, 0.012198198751366822, 0.012242821368278365, 0.012285644631487364, 0.01232679260557955, 0.01236637746025044, 0.012404500912734697, 0.012441255460728141, 0.012476725440993349, 0.01251098794216114, 0.01254411359497081, 0.012576167259031068, 0.012607208621793903, 0.012637292722768593, 0.01266647041380442, 0.012694788764493923, 0.012722291420298548, 0.012749018919809903, 0.01277500897657316, 0.012800296730063873, 0.01282491496975731, 0.012848894335661254, 0.01287226349816839, 0.012895049319729377, 0.012917277000489653, 0.012938970209740119, 0.01296015120479152, 0.012980840938684237, 0.013001059157950376, 0.013020824491506806, 0.01304015453161505, 0.013059065907738353, 0.013077574354019883, 0.01309569477103082, 0.013113441282355386, 0.013130827286517877, 0.013147865504700589, 0.013164568024647478, 0.013180946341121469, 0.013197011393219923, 0.013212773598842523, 0.013228242886559244, 0.013243428725115877, 0.013258340150774596, 0.013272985792681536, 0.013287373896425874, 0.013301512345941884, 0.01331540868388763, 0.013329070130631924, 0.013342503601955552, 0.013355715725565324, 0.013368712856525796, 0.013381501091681253, 0.013394086283148171, 0.013406474050954298, 0.013418669794877857, 0.013430678705555537, 0.01344250577490624, 0.013454155805922557, 0.013465633421874764, 0.013476943074968712, 0.01348808905449585, 0.013499075494510099, 0.01350990638106314, 0.013520585559028846, 0.013531116738546876, 0.013541503501102045, 0.013551749305272552, 0.013561857492170232, 0.013571831290579154, 0.013581673821821873, 0.013591388104371244, 0.01360097705822006, 0.013610443509020942, 0.013619790192018796, 0.013629019755781083, 0.013638134765739714, 0.01364713770755621, 0.01365603099032233, 0.013664816949601352, 0.013673497850324868, 0.013682075889547458, 0.013690553199073766, 0.01369893184795607, 0.013707213844881218, 0.013715401140441548, 0.013723495629304838, 0.013731499152283572, 0.013739413498312352, 0.01374724040633242, 0.013754981567098923, 0.013762638624904552, 0.013770213179226122, 0.013777706786303178, 0.013785120960649613, 0.013792457176494976, 0.013799716869170687, 0.013806901436436585, 0.013814012239749894, 0.01382105060548312, 0.01382801782609284, 0.01383491516124156, 0.013841743838871079, 0.013848505056235444, 0.013855199980890798, 0.013861829751650455, 0.013868395479496512, 0.013874898248460207, 0.013881339116466327, 0.013887719116147034, 0.01389403925562246, 0.013900300519253806, 0.013906503868366803, 0.013912650241949048, 0.01391874055732052, 0.013924775710778176, 0.013930756578223883, 0.013936684015761515, 0.013942558860274174, 0.013948381929985994, 0.013954154024997585, 0.013959875927804347, 0.0139655484037999, 0.013971172201758236, 0.0139767480543009, 0.013982276678347847, 0.013987758775551891, 0.013993195032719442, 0.01399858612221775, 0.014003932702366112, 0.014009235417817078, 0.014014494899922474, 0.014019711767088404, 0.014024886625119193, 0.01403002006754919, 0.014035112675963858, 0.014040165020311858, 0.014045177659205335, 0.014050151140212191, 0.01405508600013785, 0.014059982765300016, 0.01406484195179209, 0.014069664065741165, 0.014074449603557271, 0.014079199052172746, 0.01408391288927813, 0.014088591583548781, 0.01409323559486263, 0.014097845374516773, 0.014102421365432563, 0.014106964002356389, 0.014111473712055265, 0.014115950913506039, 0.014120396018079007, 0.014124809429714955, 0.014129191545100719, 0.01413354275383623, 0.014137863438597152, 0.014142153975295026, 0.014146414733231187, 0.014150646075245703, 0.014154848357862113, 0.014159021931429951, 0.014163167140264905, 0.014167284322780195, 0.014171373811617234, 0.014175435933772013, 0.014179471010715898, 0.014183479358516684, 0.014187461287957483, 0.014191417104648947]}, "strang_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.002358866511684553, 0.0020391559061109475, 0.0019544124727352698, 0.0019284123787641305, 0.0019180225257546416, 0.0019130813569870329, 0.0019104516173287492, 0.001908942978085204, 0.0019080322088951929, 0.0019074630411351264, 0.0019070992681093084, 0.0019068638028482492, 0.0019067108409905646, 0.0019066121134795042, 0.0019065496460065523, 0.0019065117361671995, 0.0019064906174461101, 0.0019064810528095467, 0.001906479462815985, 0.0019064833721589426, 0.001906491051523026, 0.0019065012820720507, 0.0019065131984161749, 0.0019065261825653107, 0.0019065397914907979, 0.0019065537070586714, 0.0019065677010542121, 0.001906581610493028, 0.0019065953200007339, 0.00190660874913941, 0.0019066218432034227, 0.0019066345664765887, 0.0019066468972700555, 0.0019066588242422108, 0.0019066703436544535, 0.0019066814573202458, 0.0019066921710647346, 0.0019067024935642064, 0.0019067124354744617, 0.0019067220087706173, 0.0019067312262547877, 0.0019067401011823798, 0.0019067486469865693, 0.0019067568770717983, 0.0019067648046639685, 0.001906772442700832, 0.0019067798037560504, 0.0019067868999910168, 0.001906793743113282, 0.001906800344365535, 0.0019068067145136746, 0.0019068128638461965, 0.001906818802180641, 0.0019068245388739905, 0.001906830082834912, 0.0019068354425386127, 0.001906840626043682, 0.001906845641009862, 0.001906850494714776, 0.0019068551940736272, 0.001906859745654607, 0.0019068641556970584, 0.0019068684301281468, 0.0019068725745797382, 0.0019068765944041592, 0.001906880494686872, 0.0019068842802641077, 0.001906887955733232, 0.0019068915254670119, 0.0019068949936274777, 0.0019068983641753528, 0.0019069016408802867, 0.0019069048273334106, 0.0019069079269556386, 0.0019069109430085945, 0.00190691387860092, 0.001906916736696187, 0.0019069195201248253, 0.0019069222315870901, 0.0019069248736599464, 0.0019069274488074154, 0.0019069299593819254, 0.001906932407632729, 0.0019069347957112114, 0.0019069371256751752, 0.001906939399493534, 0.0019069416190516334, 0.0019069437861547042, 0.0019069459025321505, 0.0019069479698415454, 0.0019069499896719208, 0.0019069519635473184, 0.0019069538929299898, 0.0019069557792229207, 0.001906957623774145, 0.001906959427876831, 0.0019069611927756147, 0.0019069629196670017, 0.0019069646096979032, 0.0019069662639647452, 0.0019069678835230393, 0.0019069694694005496, 0.001906971022588114, 0.0019069725440281628, 0.001906974034633623, 0.0019069754952832916, 0.0019069769268232556, 0.0019069783300697714, 0.0019069797058097592, 0.0019069810548018467, 0.0019069823777788197, 0.001906983675446695, 0.0019069849484879614, 0.0019069861975609618, 0.0019069874233019245, 0.0019069886263253027, 0.0019069898072252842, 0.001906990966576003, 0.001906992104932222, 0.0019069932228315454, 0.0019069943207943774, 0.0019069953993236211, 0.0019069964589092292, 0.0019069975000256256, 0.001906998523135333, 0.0019069995286920358, 0.0019070005171406836, 0.0019070014889224652, 0.0019070024444744955, 0.0019070033842332043, 0.0019070043086338788, 0.0019070052181020822, 0.0019070061130447163, 0.0019070069938315613, 0.0019070078607729515, 0.0019070087140965202, 0.00190700955393925, 0.0019070103803576594, 0.0019070111933746146, 0.001907011993061517, 0.001907012779643912, 0.0019070135535913585, 0.001907014315614164, 0.0019070150663650167, 0.001907015805959018, 0.0019070165342784135, 0.0019070172518159147, 0.001907017958733728, 0.0019070186552494978, 0.0019070193415726272, 0.0019070200179498859, 0.0019070206845453704, 0.0019070213415754626, 0.0019070219892411487, 0.0019070226277281637, 0.001907023257219866, 0.0019070238778970817, 0.001907024489936271, 0.0019070250935079764, 0.001907025688775466, 0.001907026275890755, 0.001907026854999062, 0.0019070274262597722, 0.001907027989867038, 0.0019070285460093, 0.0019070290947561896, 0.0019070296362044457, 0.0019070301705715871, 0.0019070306979539374, 0.0019070312184845581, 0.0019070317322927798, 0.0019070322395032073, 0.001907032740243225, 0.0019070332346197737, 0.0019070337227554753, 0.0019070342047621232, 0.0019070346807486262, 0.0019070351508244947, 0.0019070356150939227, 0.0019070360736601214, 0.0019070365266254648, 0.00190703697408932, 0.0019070374161492556, 0.0019070378529017684, 0.0019070382844426452, 0.0019070387108669445, 0.0019070391322688813, 0.0019070395487427486, 0.001907039960380585, 0.0019070403672681964, 0.0019070407694782372, 0.0019070411670605327, 0.001907041560028699, 0.0019070419483506818, 0.0019070423319591035, 0.0019070427107943655, 0.0019070430848964505, 0.001907043454525749, 0.0019070438202312687, 0.0019070441827352571]}, "strang_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.000559621273011237, 0.00047492102580368, 0.00045206789108032905, 0.0004450177794424013, 0.0004421937397089342, 0.0004408485769172583, 0.000440131729318478, 0.0004397199647180953, 0.00043947104123686346, 0.0004393152304659039, 0.0004392154456203829, 0.0004391506851380155, 0.00043910846407939347, 0.00043908107381329583, 0.0004390636108817731, 0.0004390528813342675, 0.0004390467642691524, 0.00043904382856485807, 0.00043904309524312493, 0.000439043886601912, 0.0004390457285817903, 0.00043904828655306745, 0.000439051322495204, 0.00043905466605968443, 0.0004390581948085951, 0.0004390618205408373, 0.0004390654797360947, 0.00043906912680913724, 0.00043907272928124, 0.00043907626431337045, 0.00043907971618455674, 0.0004390830744370855, 0.00043908633251501253, 0.00043908948675175526, 0.0004390925356124956, 0.0004390954791287668, 0.0004390983184725069, 0.00043910105563323224, 0.0004391036931770144, 0.00043910623406062655, 0.00043910868149592736, 0.00043911103884299843, 0.0004391133095336351, 0.0004391154970117903, 0.0004391176046910822, 0.0004391196359223262, 0.0004391215939714375, 0.00043912348200784014, 0.00043912530308525666, 0.00043912706014391143, 0.0004391287560033921, 0.00043913039336144984, 0.00043913197479555563, 0.00043913350276543163, 0.0004391349796151053, 0.00043913640757622637, 0.0004391377887723394, 0.0004391391252236405, 0.00043914041885027605, 0.0004391416714789416, 0.00043914288484483684, 0.0004391440605971218, 0.0004391452003030458, 0.0004391463054527434, 0.0004391473774635324, 0.00043914841768126944, 0.00043914942738767777, 0.00043915040780047803, 0.00043915136007819554, 0.0004391522853250645, 0.00043915318459182887, 0.00043915405887782463, 0.00043915490913603694, 0.0004391557362741445, 0.00043915654115880777, 0.00043915732461532244, 0.0004391580874296011, 0.0004391588303546918, 0.0004391595541080328, 0.00043916025937336937, 0.00043916094680653136, 0.00043916161703231004, 0.00043916227064893826, 0.00043916290822839114, 0.00043916353031797314, 0.0004391641374411548, 0.000439164730099628, 0.0004391653087735709, 0.00043916587392302096, 0.0004391664259891303, 0.00043916696539474467, 0.00043916749254560556, 0.00043916800783112895, 0.0004391685116246923, 0.0004391690042860038, 0.00043916948615905995, 0.0004391699575768621, 0.00043917041886000995, 0.00043917087031326597, 0.00043917131222271093, 0.00043917174486397413, 0.000439172168515361, 0.00043917258344713684, 0.0004391729899068321, 0.0004391733881385462, 0.00043917377837664575, 0.0004391741608461912, 0.0004391745357648645, 0.0004391749033424582, 0.00043917526378090227, 0.00043917561727596475, 0.0004391759640154051, 0.0004391763041814371, 0.00043917663794936006, 0.0004391769654888337, 0.0004391772869636045, 0.0004391776025322432, 0.00043917791234773687, 0.00043917821655752693, 0.00043917851530512456, 0.00043917880872930426, 0.0004391790969629238, 0.00043917938013679595, 0.0004391796583756828, 0.0004391799318005767, 0.0004391802005299269, 0.0004391804646773916, 0.000439180724353783, 0.0004391809796653604, 0.0004391812307156973, 0.00043918147760635336, 0.00043918172043403526, 0.0004391819592933556, 0.00043918219427617553, 0.0004391824254719398, 0.00043918265296602656, 0.0004391828768430566, 0.00043918309718459755, 0.0004391833140695152, 0.000439183527573625, 0.0004391837377710364, 0.00043918394473386525, 0.00043918414853865204, 0.00043918434924969277, 0.00043918454693083717, 0.0004391847416496978, 0.00043918493346884374, 0.0004391851224485661, 0.00043918530865048503, 0.0004391854921302547, 0.0004391856729451548, 0.00043918585115036333, 0.00043918602679892483, 0.0004391861999433496, 0.0004391863706340118, 0.0004391865389200562, 0.00043918670484968127, 0.0004391868684698757, 0.00043918702982601824, 0.0004391871889628966, 0.0004391873459236354, 0.0004391875007504036, 0.0004391876534849622, 0.000439187804167008, 0.0004391879528359732, 0.00043918809952976445, 0.00043918824428616413, 0.00043918838714151874, 0.0004391885281310672, 0.00043918866728964945, 0.0004391888046515878, 0.000439188940249119, 0.0004391890741158827, 0.0004391892062824625, 0.00043918933678022235, 0.0004391894656396859, 0.00043918959288973615, 0.00043918971856040035, 0.00043918984267932203, 0.0004391899652748884, 0.0004391900863747174, 0.00043919020600652087, 0.0004391903241977363, 0.0004391904409758024, 0.00043919055636925156, 0.0004391906704071907, 0.000439190783119544, 0.0004391908945381142, 0.0004391910046936272, 0.0004391911136121858, 0.00043919122130802444, 0.0004391913277732097, 0.0004391914329635243, 0.0004391915367878089, 0.00043919163911792765, 0.0004391917398326517, 0.00043919183891407673, 0.0004391919365763402, 0.0004391920333427616, 0.0004391921299298105]}, "strang_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.00013887273925623604, 0.0001175763171877135, 0.00011180492932990344, 0.00011002268947527513, 0.00010930848759267795, 0.0001089681968716291, 0.00010878680552763294, 0.0001086825835726744, 0.00010861955847683615, 0.00010858009363415741, 0.00010855480740926571, 0.00010853838654089716, 0.0001085276720616104, 0.00010852071328856992, 0.00010851626923532692, 0.00010851353145014371, 0.00010851196300290881, 0.00010851120151951984, 0.00010851099905928874, 0.00010851118393818023, 0.0001085116360245021, 0.000108512270488816, 0.00010851302697046123, 0.00010851386224516555, 0.00010851474522945142, 0.00010851565351548415, 0.00010851657095095671, 0.00010851748593483986, 0.00010851839018738042, 0.00010851927787561151, 0.00010852014497619283, 0.0001085209888011174, 0.00010852180765451815, 0.00010852260057629809, 0.00010852336714865146, 0.0001085241073533987, 0.00010852482146404362, 0.00010852550996272054, 0.00010852617348020196, 0.00010852681274686064, 0.00010852742856041026, 0.00010852802175666697, 0.00010852859319150929, 0.00010852914372471863, 0.00010852967420967487, 0.00010853018548419668, 0.0001085306783652161, 0.0001085311536485808, 0.00010853161209776381, 0.00010853205445053521, 0.00010853248141430733, 0.00010853289366562075, 0.00010853329185113267, 0.00010853367658858081, 0.00010853404846668524, 0.00010853440804577896, 0.00010853475585906317, 0.00010853509241420547, 0.00010853541819327221, 0.00010853573365595423, 0.00010853603923819241, 0.00010853633535440743, 0.00010853662239830507, 0.0001085369007445705, 0.0001085371707501623, 0.00010853743275283082, 0.00010853768707554787, 0.00010853793402411654, 0.00010853817388940553, 0.00010853840694991228, 0.00010853863347023416, 0.00010853885370109786, 0.00010853906788235791, 0.00010853927624216517, 0.00010853947899930134, 0.00010853967636133631, 0.00010853986852490812, 0.00010854005568066929, 0.00010854023800920252, 0.00010854041568158773, 0.00010854058886386892, 0.00010854075771276872, 0.00010854092237899432, 0.00010854108300655793, 0.00010854123973325217, 0.0001085413926906777, 0.00010854154200531299, 0.00010854168779793216, 0.00010854183018427738, 0.00010854196927544249, 0.0001085421051778682, 0.00010854223799375141, 0.00010854236782127419, 0.00010854249475419751, 0.00010854261888348963, 0.00010854274029450656, 0.00010854285907091582, 0.00010854297529350616, 0.00010854308903927314, 0.00010854320038154473, 0.00010854330939224478, 0.00010854341613969658, 0.00010854352068931445, 0.00010854362310544053, 0.00010854372344853457, 0.00010854382177820325, 0.000108543918150727, 0.00010854401262119623, 0.00010854410524246998, 0.00010854419606507296, 0.00010854428513878156, 0.0001085443725104623, 0.00010854445822626666, 0.00010854454233019363, 0.00010854462486499957, 0.00010854470587192402, 0.00010854478539102347, 0.00010854486346085082, 0.00010854494011817054, 0.00010854501539941946, 0.00010854508933983644, 0.00010854516197213285, 0.00010854523333013245, 0.00010854530344476484, 0.0001085453723461837, 0.00010854544006481942, 0.00010854550662908051, 0.00010854557206719208, 0.00010854563640539465, 0.00010854569966970799, 0.00010854576188643267, 0.00010854582307935875, 0.00010854588327237885, 0.00010854594248872534, 0.00010854600075122196, 0.00010854605808068184, 0.00010854611449896844, 0.00010854617002672564, 0.00010854622468370997, 0.00010854627848830338, 0.00010854633145877618, 0.00010854638361299316, 0.00010854643497483771, 0.00010854648555750103, 0.00010854653537490417, 0.0001085465844462967, 0.00010854663278715994, 0.00010854668041200126, 0.00010854672733787057, 0.00010854677357706983, 0.00010854681914470907, 0.00010854686405488203, 0.00010854690832067825, 0.00010854695195564307, 0.00010854699497229944, 0.00010854703738285682, 0.000108547079199555, 0.00010854712043430876, 0.0001085471610983783, 0.00010854720120326633, 0.00010854724075963204, 0.00010854727977804406, 0.00010854731826939512, 0.00010854735624331377, 0.0001085473937098711, 0.0001085474306783783, 0.00010854746715864876, 0.00010854750315977199, 0.00010854753869038416, 0.00010854757375930527, 0.0001085476083754789, 0.00010854764254635712, 0.00010854767628131116, 0.00010854770958722377, 0.00010854774247226802, 0.00010854777494424737, 0.00010854780700979321, 0.00010854783867708023, 0.0001085478699522871, 0.00010854790084263755, 0.00010854793135476478, 0.00010854796149546174, 0.00010854799127118637, 0.00010854802068799955, 0.00010854804975238174, 0.00010854807847029761, 0.00010854810684726243, 0.0001085481348896674, 0.00010854816260321772, 0.00010854818999318311, 0.00010854821706432759, 0.00010854824382213341, 0.00010854827027224586, 0.0001085482964195443, 0.00010854832226981377, 0.00010854834782699444, 0.00010854837309547463, 0.00010854839808009549, 0.00010854842278702157, 0.00010854844721802812]}, "strang_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [3.467754927509753e-05, 2.935079099705824e-05, 2.7905846366810696e-05, 2.7459562005756395e-05, 2.728070993467191e-05, 2.7195489764381187e-05, 2.7150061352172958e-05, 2.7123958321234885e-05, 2.7108172410140982e-05, 2.70982869631822e-05, 2.7091952536365778e-05, 2.7087838504569482e-05, 2.7085153737218467e-05, 2.708340969592734e-05, 2.7082295573881057e-05, 2.7081608888518006e-05, 2.7081215157203232e-05, 2.7081023613971164e-05, 2.7080972154260316e-05, 2.7081017771241483e-05, 2.7081130369823285e-05, 2.708128869686337e-05, 2.7081477631483583e-05, 2.7081686341229862e-05, 2.7081907037371115e-05, 2.7082134103956102e-05, 2.7082363491412076e-05, 2.708259229347407e-05, 2.708281843273208e-05, 2.7083040445328247e-05, 2.7083257322885732e-05, 2.7083468390004406e-05, 2.708367322016956e-05, 2.7083871571798326e-05, 2.7084063338706672e-05, 2.7084248515085738e-05, 2.7084427168702713e-05, 2.7084599419088465e-05, 2.7084765423707818e-05, 2.708492536409218e-05, 2.708507943969218e-05, 2.7085227858855687e-05, 2.7085370835531983e-05, 2.7085508584426725e-05, 2.708564131899764e-05, 2.7085769248181957e-05, 2.7085892575586368e-05, 2.7086011501961348e-05, 2.708612621656085e-05, 2.7086236904362926e-05, 2.7086343742481004e-05, 2.708644689979127e-05, 2.7086546537868478e-05, 2.7086642811446614e-05, 2.7086735867930356e-05, 2.7086825847372012e-05, 2.7086912882964572e-05, 2.7086997101823032e-05, 2.7087078624179538e-05, 2.7087157565597817e-05, 2.7087234034991338e-05, 2.708730813591581e-05, 2.7087379966616395e-05, 2.7087449620892845e-05, 2.7087517188586252e-05, 2.7087582753535535e-05, 2.7087646397138482e-05, 2.7087708195492185e-05, 2.7087768220965703e-05, 2.7087826543811886e-05, 2.7087883230553375e-05, 2.7087938343308765e-05, 2.7087991942186664e-05, 2.7088044084022452e-05, 2.7088094824293246e-05, 2.708814421481532e-05, 2.708819230374535e-05, 2.708823913984173e-05, 2.7088284768362403e-05, 2.708832923121093e-05, 2.7088372570802726e-05, 2.7088414825878135e-05, 2.708845603427427e-05, 2.7088496232095927e-05, 2.7088535453829142e-05, 2.7088573732246413e-05, 2.7088611099176256e-05, 2.708864758474643e-05, 2.7088683217866724e-05, 2.7088718026365154e-05, 2.7088752036888528e-05, 2.7088785275053207e-05, 2.7088817765560176e-05, 2.7088849531707343e-05, 2.7088880596650058e-05, 2.7088910980889067e-05, 2.708894070557961e-05, 2.7088969791386036e-05, 2.708899825764357e-05, 2.7089026122174923e-05, 2.7089053403492e-05, 2.70890801184918e-05, 2.7089106283207764e-05, 2.708913191428506e-05, 2.7089157026325232e-05, 2.7089181634699524e-05, 2.708920575320687e-05, 2.7089229395780065e-05, 2.7089252575689358e-05, 2.70892753053019e-05, 2.708929759747966e-05, 2.7089319463602115e-05, 2.70893409154541e-05, 2.7089361963836184e-05, 2.7089382619569547e-05, 2.7089402892894432e-05, 2.7089422794003164e-05, 2.708944233254711e-05, 2.708946151735493e-05, 2.7089480357845176e-05, 2.708949886311317e-05, 2.7089517040624783e-05, 2.7089534899664432e-05, 2.7089552447499057e-05, 2.7089569691374127e-05, 2.708958663944794e-05, 2.70896032986737e-05, 2.7089619676370212e-05, 2.708963577862535e-05, 2.708965161187677e-05, 2.708966718337648e-05, 2.70896824985617e-05, 2.708969756344434e-05, 2.708971238391729e-05, 2.7089726965975465e-05, 2.7089741314138372e-05, 2.708975543439754e-05, 2.7089769331924224e-05, 2.7089783011512563e-05, 2.708979647757453e-05, 2.708980973552256e-05, 2.7089822789380473e-05, 2.7089835644392402e-05, 2.7089848304024527e-05, 2.7089860772435498e-05, 2.7089873054307693e-05, 2.708988515326796e-05, 2.7089897072889162e-05, 2.7089908818087427e-05, 2.708992039094382e-05, 2.7089931795716345e-05, 2.708994303604219e-05, 2.7089954114975033e-05, 2.7089965036204872e-05, 2.7089975802711923e-05, 2.7089986417393982e-05, 2.7089996883362816e-05, 2.7090007203769987e-05, 2.7090017381234195e-05, 2.7090027418791192e-05, 2.7090037319013622e-05, 2.709004708443674e-05, 2.709005671812195e-05, 2.7090066222183935e-05, 2.7090075599275304e-05, 2.7090084851504688e-05, 2.709009398162303e-05, 2.7090102991820906e-05, 2.709011188405853e-05, 2.7090120660645978e-05, 2.7090129324059812e-05, 2.7090137875602198e-05, 2.7090146318480945e-05, 2.709015465368805e-05, 2.709016288355801e-05, 2.7090171010195188e-05, 2.7090179034783184e-05, 2.7090186959963946e-05, 2.7090194786691703e-05, 2.70902025170111e-05, 2.7090210152521063e-05, 2.7090217695056493e-05, 2.709022514623116e-05, 2.709023250741258e-05, 2.7090239780441338e-05, 2.709024696676434e-05, 2.709025406749901e-05, 2.709026108465391e-05, 2.7090268019728996e-05, 2.7090274873855068e-05, 2.7090281647832603e-05, 2.7090288343072377e-05, 2.7090294961379882e-05, 2.709030150386814e-05, 2.7090307972383035e-05, 2.7090314367640636e-05, 2.709032069006355e-05, 2.709032694130702e-05, 2.7090333123042067e-05, 2.709033923593675e-05]}}, "mom": {"lie_0.2_t100": 0.0019098703888241306, "lie_0.1_t100": 0.0006039446634376644, "lie_0.05_t100": 0.00022118148430819433, "lie_0.025_t100": 9.262416172319081e-05, "strang_0.2_t100": 0.001623818497348975, "strang_0.1_t100": 0.0004051194488842056, "strang_0.05_t100": 0.00010123094225145418, "strang_0.025_t100": 2.5304283148005954e-05, "lie_0.2_t200": 0.0018864993844120096, "lie_0.1_t200": 0.0005936512103880229, "lie_0.05_t200": 0.00021689223469954598, "lie_0.025_t200": 9.096812323510814e-05, "strang_0.2_t200": 0.001623739296136712, "strang_0.1_t200": 0.0004051000544009661, "strang_0.05_t200": 0.00010122609686947962, "strang_0.025_t200": 2.53030709471896e-05}, "alias_t200": {"lie_0.2": {"inband": 0.11357718371652593, "alias": 0.001066170976451702}, "lie_0.1": {"inband": 0.05677965814088354, "alias": 7.069996308304412e-05}, "lie_0.05": {"inband": 0.028385493786718327, "alias": 2.2297934024772025e-06}, "lie_0.025": {"inband": 0.014191417104620553, "alias": 2.8390443139287362e-08}, "strang_0.2": {"inband": 0.0017312666727414203, "alias": 0.0007997082110115152}, "strang_0.1": {"inband": 0.0004359774377882794, "alias": 5.304150009050035e-05}, "strang_0.05": {"inband": 0.00010853752749523837, "alias": 1.5396488773118333e-06}, "strang_0.025": {"inband": 2.7090333852169966e-05, "alias": 1.7079113211761072e-08}}}

==> anc/numerics/data/slow_0.7.json <==
{"rho": 0.7, "Ec": 3.5374017769207766, "half_V": 0.5957188071612269, "curves": {"lie_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.05930203298989075, 0.0797445270287711, 0.08978545758033529, 0.09546302755710238, 0.09911120222121704, 0.10167241907385954, 0.10358224537666771, 0.10506816751806426, 0.1062611723454166, 0.1072425747265951, 0.1080658134802809, 0.10876756275126195, 0.10937385953585511, 0.10990370806823636, 0.1103713094533142, 0.11078749501855985, 0.11116067613486698, 0.11149748982422075, 0.11180324759991825, 0.11208225400534365, 0.11233803698918957, 0.11257351740959749, 0.11279113570922907, 0.11299294792738394, 0.11318069940931949, 0.1133558820585708, 0.11351977928529343, 0.11367350164399434, 0.11381801534697973, 0.1139541652700889, 0.11408269365971266, 0.1142042554548764, 0.11431943092188475, 0.11442873613883635, 0.11453263174746806, 0.11463153029930476, 0.11472580245412424, 0.11481578223580664, 0.11490177150962196, 0.11498404381303308, 0.11506284764700403, 0.11513840931491837, 0.11521093538046881, 0.11528061480321959, 0.1153476208003919, 0.11541211247521219, 0.11547423624547382, 0.11553412710051532, 0.11559190971031091, 0.11564769940673253, 0.11570160305394026, 0.11575371982232543, 0.11580414187834115, 0.1158529550007605, 0.11590023913239973, 0.11594606887511594, 0.11599051393480939, 0.11603363952225963, 0.11607550671485654, 0.11611617278364014, 0.11615569148948558, 0.11619411335180427, 0.11623148589270853, 0.11626785385923082, 0.11630325942588143, 0.11633774237955015, 0.116371340288545, 0.11640408865733406, 0.11643602106839575, 0.1164671693124174, 0.11649756350795419, 0.11652723221153535, 0.11655620251910274, 0.11658450015957103, 0.11661214958122139, 0.11663917403155936, 0.1166655956312179, 0.11669143544241987, 0.11671671353245419, 0.11674144903260143, 0.11676566019288091, 0.11678936443295614, 0.1168125783895295, 0.11683531796048657, 0.11685759834606449, 0.11687943408726935, 0.1169008391017594, 0.11692182671738637, 0.11694240970357445, 0.11696260030069737, 0.11698241024760285, 0.11700185080741912, 0.11702093279176967, 0.11703966658350963, 0.11705806215808762, 0.11707612910362977, 0.11709387663984151, 0.11711131363579699, 0.11712844862669797, 0.11714528982967545, 0.11716184515869671, 0.11717812223861658, 0.11719412841845757, 0.11720987078396441, 0.11722535616946383, 0.11724059116908389, 0.11725558214737458, 0.11727033524936087, 0.11728485641007035, 0.11729915136356171, 0.11731322565148886, 0.11732708463122384, 0.11734073348357053, 0.11735417722008795, 0.11736742069004989, 0.11738046858706036, 0.1173933254553451, 0.11740599569573419, 0.11741848357136393, 0.1174307932130985, 0.11744292862469748, 0.11745489368774159, 0.11746669216633, 0.11747832771155396, 0.11748980386577194, 0.11750112406668765, 0.11751229165124123, 0.1175233098593254, 0.11753418183733738, 0.11754491064157806, 0.11755549924149138, 0.11756595052277481, 0.11757626729035299, 0.11758645227123735, 0.11759650811726721, 0.11760643740774833, 0.1176162426519906, 0.1176259262917424, 0.11763549070351295, 0.11764493820077361, 0.11765427103602302, 0.11766349140270281, 0.11767260143698027, 0.1176816032195823, 0.11769049877787335, 0.11769929008772058, 0.11770797907496695, 0.11771656761699328, 0.11772505754435536, 0.11773345064218424, 0.11774174865164654, 0.11774995327129435, 0.11775806615838319, 0.11776608893013837, 0.11777402316497365, 0.11778187040366526, 0.1177896321504824, 0.11779730987427738, 0.11780490500953965, 0.11781241895741448, 0.1178198530867006, 0.11782720873481814, 0.11783448720869878, 0.1178416897855317, 0.1178488177134541, 0.11785587221269224, 0.11786285447684554, 0.11786976567260256, 0.11787660694114732, 0.1178833793986078, 0.11789008413686007, 0.11789672222416123, 0.11790329470578541, 0.11790980260466323, 0.1179162469219687, 0.11792262863770864, 0.11792894871128544, 0.1179352080820389, 0.11794140766977572, 0.11794754837528112, 0.11795363108080999, 0.11795965665056612, 0.11796562593116595, 0.11797153975208495, 0.11797739892609005, 0.1179832042496576, 0.11798895650337882, 0.11799465645234809, 0.11800030484654316, 0.1180059024212027, 0.1180114498972047, 0.1180169479814666, 0.1180223973673773, 0.11802779873526664, 0.1180331527528828, 0.11803846007579315, 0.11804372134754809, 0.11804893719941413, 0.1180541082495991, 0.11805923510226887]}, "lie_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.029554800995616467, 0.03981202200095381, 0.04481779215482228, 0.04764630988611898, 0.04946432870721466, 0.050741171496108586, 0.05169363559196754, 0.05243495753582919, 0.05303034496862495, 0.05352028028564684, 0.053931370272669046, 0.05428187778344144, 0.05458477182033937, 0.054849521180865904, 0.05508320373156975, 0.05529121947020991, 0.055477763090397085, 0.05564614526518757, 0.05579901607633565, 0.055938523629724575, 0.056066428804176074, 0.056184189703854547, 0.05629302478767145, 0.05639396072852001, 0.05648786916288075, 0.056575495240827466, 0.05665748004432488, 0.0567343783646467, 0.056806672928044026, 0.056874785875125275, 0.056939088096454524, 0.05699990687982768, 0.05705753221693963, 0.05711222203734186, 0.05716420657785805, 0.057213692050533754, 0.05726086373780739, 0.05730588861720492, 0.057348917597403556, 0.05739008743156117, 0.05742952236130768, 0.05746733553485726, 0.057503630234866474, 0.05753850094533356, 0.057572034281772794, 0.05760430980480499, 0.05763540073396291, 0.05766537457579579, 0.057694293678093506, 0.0577222157202622, 0.05774919414831183, 0.0577752785616534, 0.05780051505787611, 0.05782494654076749, 0.05784861299608302, 0.057871551738972474, 0.05789379763642446, 0.05791538330763955, 0.057936339304859974, 0.05795669427686453, 0.057976475117040266, 0.057995707097719264, 0.058014413992251546, 0.05803261818610923, 0.0580503407781639, 0.05806760167313541, 0.05808441966611476, 0.058100812519938455, 0.058116797036119196, 0.05813238911995081, 0.05814760384034443, 0.05816245548488915, 0.05817695761057956, 0.05819112309060388, 0.05820496415754987, 0.05821849244334092, 0.05823171901619671, 0.058244654414874523, 0.0582573086804134, 0.0582696913856066, 0.058281811662384116, 0.058293678227271106, 0.0583052994050957, 0.058316683151067, 0.05832783707136777, 0.05833876844236977, 0.05834948422858273, 0.058359991099431525, 0.05837029544495216, 0.05838040339048708, 0.058390320810453325, 0.05840005334125153, 0.05840960639337911, 0.05841898516280404, 0.05842819464165063, 0.05843723962824576, 0.05844612473657648, 0.058454854405188675, 0.058463432905570094, 0.05847186435005705, 0.058480152699295164, 0.05848830176926381, 0.05849631523791954, 0.058504196651479816, 0.058511949430355925, 0.05851957687476533, 0.05852708217004627, 0.05853446839168621, 0.05854173851008979, 0.05854889539509551, 0.05855594182026082, 0.05856288046692591, 0.05856971392807372, 0.058576444711993365, 0.05858307524576283, 0.05858960787855894, 0.05859604488480557, 0.05860238846716577, 0.058608640759397125, 0.05861480382906296, 0.058620879680118074, 0.05862687025537391, 0.05863277743885019, 0.05863860305801176, 0.05864434888590958, 0.05865001664322244, 0.05865560800020407, 0.05866112457854417, 0.05866656795314948, 0.0586719396538444, 0.05867724116699523, 0.058682473937067534, 0.05868763936811228, 0.05869273882519461, 0.058697773635755686, 0.05870274509091952, 0.058707654446745874, 0.058712502925430975, 0.058717291716457676, 0.058722021977700364, 0.05872669483648709, 0.05873131139061694, 0.05873587270931674, 0.058740379834175724, 0.05874483378010065, 0.05874923553611613, 0.058753586066226375, 0.05875788631020776, 0.05876213718437423, 0.05876633958231635, 0.05877049437561467, 0.058774602414521815, 0.058778664528620884, 0.0587826815274586, 0.058786654201155884, 0.05879058332099554, 0.058794469639988176, 0.05879831389341836, 0.05880211679937215, 0.058805879059242165, 0.05880960135821787, 0.05881328436575806, 0.05881692873604461, 0.058820535108423624, 0.05882410410782879, 0.05882763634519027, 0.05883113241783205, 0.058834592909851574, 0.05883801839249022, 0.05884140942448954, 0.05884476655243547, 0.058848090311091825, 0.058851381223721994, 0.05885463980240027, 0.058857866548313834, 0.058861061952051846, 0.05886422649389087, 0.05886736064406359, 0.05887046486302444, 0.058873539601706236, 0.05887658530176465, 0.058879602395817736, 0.05888259130767827, 0.058885552452575644, 0.05888848623737055, 0.05889139306076217, 0.05889427331348879, 0.058897127378517086, 0.05889995563122904, 0.058902758439610924, 0.05890553616444796, 0.05890828915954601, 0.05891101777199246, 0.05891372234246411, 0.0589164032055588, 0.05891906069006941, 0.05892169511903956, 0.05892430680939356, 0.05892689607103157, 0.0589294632056411]}, "lie_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.014766716590271843, 0.019899081070309375, 0.02239690272977611, 0.02380794845631202, 0.024715048530637645, 0.02535225829666483, 0.025827677541782404, 0.026197772360811677, 0.02649506105736675, 0.02673973261993797, 0.026945056860529202, 0.027120142971480663, 0.027271460471151678, 0.02740373351409659, 0.027520493919700698, 0.02762443666044773, 0.02771765546618792, 0.027801803023332683, 0.027878202397848814, 0.027947926147979096, 0.028011853565939517, 0.028070712812136977, 0.028125112414992413, 0.028175565154050505, 0.028222506400950732, 0.028266308369483437, 0.028307291306108578, 0.028345732364590624, 0.02838187270808843, 0.028415923240558246, 0.028448069268105853, 0.028478474317564867, 0.028507283285827623, 0.028534625053635857, 0.028560614667728974, 0.028585355172754255, 0.028608939157172535, 0.02863145006423498, 0.028652963308889112, 0.028673547233511502, 0.02869326392913474, 0.028712169943858067, 0.028730316896239616, 0.028747752008294245, 0.02876451857019817, 0.02878065634676105, 0.028796201934054213, 0.028811189073231887, 0.028825648927438323, 0.02883961032682611, 0.028853099985904088, 0.02886614269680507, 0.028878761501564425, 0.028890977846037197, 0.028902811717697856, 0.028914281769280608, 0.02892540542993897, 0.02893619900537676, 0.028946677768213545, 0.028956856039690632, 0.028966747263668213, 0.028976364073760717, 0.028985718354343736, 0.028994821296080275, 0.029003683446537136, 0.02901231475638695, 0.02902072462165253, 0.02902892192237751, 0.029036915058077588, 0.02904471198027969, 0.029052320222428183, 0.029059746927404758, 0.029066998872883394, 0.029074082494715662, 0.029081003908526682, 0.02908776892967529, 0.029094383091728553, 0.029100851663578356, 0.029107179665306314, 0.02911337188291659, 0.02911943288202387, 0.029125367020576578, 0.029131178460710023, 0.02913687117978052, 0.029142448980659888, 0.029147915501340247, 0.029153274223906324, 0.02915852848292183, 0.029163681473275666, 0.029168736257527937, 0.029173695772792448, 0.029178562837189618, 0.029183340155901905, 0.02918803032685972, 0.029192635846082643, 0.029197159112701224, 0.029201602433686746, 0.02920596802829923, 0.02921025803227695, 0.029214474501788167, 0.029218619417161532, 0.029222694686395934, 0.029226702148487726, 0.029230643576568814, 0.029234520680872105, 0.029238335111537016, 0.029242088461267336, 0.029245782267844165, 0.029249418016510185, 0.02925299714222746, 0.029256521031820176, 0.02925999102600547, 0.029263408421324095, 0.029266774471971114, 0.02927009039153751, 0.02927335735466492, 0.029276576498619793, 0.029279748924788226, 0.029282875700105345, 0.02928595785840952, 0.02928899640173495, 0.029291992301544542, 0.029294946499906525, 0.029297859910610978, 0.029300733420241247, 0.029303567889195355, 0.029306364152658478, 0.02930912302153309, 0.029311845283330525, 0.02931453170302117, 0.029317183023845596, 0.029319799968094157, 0.02932238323784869, 0.02932493351569885, 0.02932745146542164, 0.029329937732634766, 0.029332392945423315, 0.02933481771494023, 0.029337212635981092, 0.029339578287536926, 0.02934191523332704, 0.02934422402230862, 0.029346505189145815, 0.029348759254674627, 0.029350986726408443, 0.02935318809890802, 0.0293553638542262, 0.029357514462301587, 0.029359640381340247, 0.029361742058185283, 0.029363819928674983, 0.029365874417983037, 0.0293679059409479, 0.029369914902389112, 0.0293719016974128, 0.029373866711705394, 0.029375810321816416, 0.029377732895431753, 0.02937963479163806, 0.029381516361174184, 0.02938337794667686, 0.029385219882917268, 0.02938704249702706, 0.029388846108719804, 0.02939063103050232, 0.02939239756787873, 0.029394146019550205, 0.029395876677603523, 0.029397589827697197, 0.029399285749239397, 0.029400964715559856, 0.029402626994076853, 0.02940427284645812, 0.02940590252877623, 0.0294075162916603, 0.029409114380439343, 0.02941069703528692, 0.029412264491353618, 0.02941381697890101, 0.029415354723430633, 0.029416877945805404, 0.029418386862370124, 0.029419881685068944, 0.029421362621556715, 0.02942282987530769, 0.02942428364572123, 0.02942572412822565, 0.02942715151437501, 0.02942856599194534, 0.02942996774502993, 0.029431356954127925, 0.029432733796233262, 0.02943409844491963, 0.02943545107042245, 0.029436791839717497, 0.02943812091659871, 0.029439438461755785, 0.02944074463284833, 0.02944203958457336, 0.029443323468735103]}, "lie_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.007381763080491746, 0.009948374723341051, 0.011195891183742849, 0.011900550990919839, 0.01235358684092019, 0.01267186305012534, 0.01290935011956184, 0.013094240749689822, 0.013242771430507169, 0.013365022828492555, 0.013467620953543905, 0.013555114501103837, 0.013630734240155434, 0.013696839505980957, 0.013755194292318343, 0.01380714472221733, 0.013853736672351192, 0.013895795756241537, 0.013933982958790236, 0.013968834140954666, 0.014000788625257091, 0.01403021023828259, 0.014057403043149298, 0.01408262326849745, 0.014106088469789292, 0.01412798464753037, 0.014148471837419387, 0.014167688543785384, 0.014185755287656423, 0.01420277747015243, 0.014218847701356337, 0.014234047708179143, 0.014248449907892318, 0.014262118714116399, 0.014275111627162398, 0.014287480149393617, 0.014299270557691778, 0.014310524558546988, 0.014321279846181737, 0.014331570580141768, 0.014341427795683544, 0.014350879757785887, 0.014359952267686028, 0.014368668929242608, 0.014377051381171149, 0.0143851195001816, 0.01439289157920806, 0.014400384484249842, 0.014407613792758374, 0.014414593916094542, 0.01442133820815799, 0.014427859061977298, 0.014434167995814406, 0.014440275730094803, 0.014446192256278818, 0.014451926898657916, 0.014457488369914074, 0.014462884821166956, 0.014468123887139733, 0.014473212726998754, 0.014478158061338781, 0.014482966205739092, 0.014487643101257138, 0.014492194342182473, 0.014496625201337883, 0.014500940653171288, 0.01450514539487263, 0.014509243865703077, 0.014513240264715881, 0.014517138567020705, 0.014520942538732413, 0.014524655750727157, 0.014528281591316706, 0.014531823277937698, 0.01453528386794717, 0.014538666268599088, 0.0145419732462795, 0.01454520743506398, 0.014548371344646099, 0.014551467367703099, 0.01455449778673894, 0.01455746478044214, 0.014560370429613658, 0.014563216722680673, 0.014566005560843788, 0.01456873876287773, 0.014571418069616884, 0.014574045148147252, 0.014576621595728922, 0.014579148943468352, 0.014581628659758933, 0.014584062153506697, 0.014586450777157324, 0.014588795829538832, 0.014591098558531313, 0.014593360163576633, 0.014595581798044648, 0.014597764571456218, 0.01459990955157665, 0.014602017766391494, 0.01460409020597299, 0.014606127824231499, 0.014608131540581397, 0.014610102241509642, 0.014612040782057696, 0.014613947987223829, 0.014615824653292336, 0.014617671549089209, 0.014619489417174633, 0.01462127897497136, 0.014623040915836357, 0.014624775910075544, 0.014626484605909384, 0.014628167630387722, 0.014629825590260662, 0.014631459072805872, 0.01463306864661567, 0.014634654862343284, 0.014636218253419344, 0.014637759336727535, 0.014639278613250758, 0.014640776568687733, 0.014642253674042196, 0.014643710386179287, 0.014645147148362323, 0.014646564390763728, 0.014647962530950446, 0.014649341974348723, 0.014650703114690683, 0.014652046334439362, 0.014653372005193425, 0.01465468048807777, 0.014655972134113054, 0.014657247284575677, 0.014658506271336335, 0.01465974941718652, 0.01466097703615228, 0.014662189433794505, 0.014663386907496294, 0.01466456974673885, 0.014665738233366346, 0.014666892641839804, 0.01466803323948046, 0.01466916028670345, 0.014670274037245848, 0.014671374738378977, 0.014672462631117673, 0.014673537950421261, 0.01467460092538302, 0.014675651779414354, 0.01467669073042535, 0.014677717990994089, 0.014678733768531566, 0.01467973826543949, 0.01468073167926316, 0.014681714202838455, 0.014682686024432803, 0.014683647327882042, 0.014684598292723236, 0.014685539094319373, 0.014686469903982646, 0.014687390889092985, 0.014688302213210335, 0.014689204036186164, 0.014690096514268738, 0.014690979800204852, 0.014691854043340646, 0.014692719389714632, 0.014693575982151607, 0.014694423960351493, 0.014695263460974878, 0.014696094617726993, 0.014696917561437933, 0.014697732420140185, 0.01469853931914494, 0.014699338381112936, 0.014700129726128087, 0.014700913471762337, 0.014701689733143113, 0.014702458623018616, 0.014703220251817384, 0.01470397472770874, 0.014704722156662273, 0.014705462642502989, 0.014706196286965442, 0.014706923189746837, 0.014707643448559455, 0.014708357159178141, 0.01470906441548831, 0.014709765309534554, 0.014710459931564304, 0.014711148370072605, 0.014711830711844748, 0.014712507041996932, 0.014713177444015037, 0.01471384199979356, 0.014714500789675483, 0.014715153892489556, 0.014715801385582818, 0.014716443344855782]}, "strang_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.0047693330767185, 0.004222690135478764, 0.004116964323772221, 0.0040890602378948855, 0.004079116578455286, 0.0040750271273236605, 0.0040732537829880075, 0.004072485716682012, 0.0040721713470531174, 0.004072064386429437, 0.004072052115621049, 0.004072082323235945, 0.004072130540846903, 0.0040721851304511, 0.004072240489809272, 0.004072293938608056, 0.004072344259960304, 0.004072390990111622, 0.0040724340562812164, 0.004072473584761737, 0.004072509796914935, 0.004072542952443174, 0.004072573318711579, 0.0040726011545836474, 0.004072626702434992, 0.004072650184747192, 0.0040726718032738874, 0.004072691739603132, 0.00407271015642183, 0.004072727199110374, 0.004072742997418803, 0.00407275766710286, 0.004072771311467238, 0.004072784022773552, 0.0040727958835090755, 0.004072806967518761, 0.004072817341007692, 0.004072827063424881, 0.004072836188238377, 0.004072844763620285, 0.004072852833043773, 0.00407286043580811, 0.004072867607500488, 0.004072874380400677, 0.004072880783836016, 0.004072886844495489, 0.004072892586706601, 0.004072898032679135, 0.004072903202716673, 0.004072908115414778, 0.004072912787823809, 0.004072917235601297, 0.0040729214731466, 0.004072925513718537, 0.0040729293695430345, 0.004072933051906923, 0.004072936571242398, 0.0040729399372053995, 0.004072943158742982, 0.004072946244154593, 0.004072949201147752, 0.004072952036887262, 0.004072954758041975, 0.004072957370824981, 0.00407295988103075, 0.0040729622940661936, 0.004072964614985907, 0.004072966848515162, 0.004072968999078454, 0.004072971070820866, 0.004072973067629024, 0.0040729749931502175, 0.0040729768508108825, 0.004072978643831683, 0.004072980375242801, 0.0040729820478959695, 0.0040729836644788535, 0.0040729852275264685, 0.00407298673942783, 0.004072988202441665, 0.00407298961870018, 0.004072990990219605, 0.00407299231890771, 0.004072993606570034, 0.004072994854917289, 0.004072996065570844, 0.004072997240067974, 0.004072998379867598, 0.0040729994863551895, 0.004073000560846381, 0.0040730016045921365, 0.004073002618782192, 0.004073003604548285, 0.004073004562967947, 0.004073005495067482, 0.004073006401824879, 0.004073007284174169, 0.004073008143005411, 0.004073008979165946, 0.0040730097934627285, 0.004073010586666361, 0.004073011359519476, 0.004073012112733615, 0.004073012846981583, 0.004073013562911434, 0.004073014261142026, 0.004073014942266389, 0.004073015606852452, 0.0040730162554443155, 0.004073016888564112, 0.004073017506711761, 0.004073018110367647, 0.004073018699992086, 0.004073019276027941, 0.004073019838899681, 0.00407302038901566, 0.004073020926768274, 0.004073021452534296, 0.0040730219666769, 0.004073022469545472, 0.004073022961475807, 0.004073023442792341, 0.004073023913807784, 0.004073024374823519, 0.004073024826132325, 0.004073025268017817, 0.004073025700755078, 0.004073026124616312, 0.004073026539865663, 0.004073026946764328, 0.0040730273455680255, 0.004073027736526407, 0.00407302811987686, 0.004073028495839025, 0.004073028864603766, 0.004073029226325231, 0.004073029581114543, 0.004073029929044572, 0.004073030270166687, 0.00407303060454771, 0.0040730309323203555, 0.004073031253754948, 0.004073031569268875, 0.004073031879153282, 0.004073032183416705, 0.0040730324820886015, 0.004073032775429546, 0.004073033063512976, 0.004073033346490786, 0.004073033624470055, 0.004073033897582203, 0.004073034165939166, 0.004073034429653826, 0.0040730346888375145, 0.004073034943597831, 0.004073035194039967, 0.004073035440267293, 0.004073035682381242, 0.004073035920476389, 0.0040730361546279965, 0.004073036384877174, 0.004073036611236511, 0.004073036833783482, 0.004073037052811161, 0.0040730372686679775, 0.004073037480996247, 0.004073037689708329, 0.004073037895289493, 0.004073038097644324, 0.004073038296813115, 0.004073038492889077, 0.004073038685964051, 0.004073038876090481, 0.004073039063319568, 0.00407303924771905, 0.004073039429353139, 0.004073039608279799, 0.004073039784556051, 0.004073039958238927, 0.004073040129387941, 0.004073040298058828, 0.004073040464310414, 0.004073040628201933, 0.004073040789795312, 0.004073040949156541, 0.004073041106358493, 0.004073041261481673, 0.004073041414615047, 0.00407304156585199, 0.004073041715279199, 0.0040730418629479435, 0.004073042008827858, 0.004073042152741396, 0.004073042294300112, 0.004073042432894815, 0.004073042567825117, 0.004073042698650671, 0.0040730428257619265, 0.004073042950938148, 0.0040730430773515194]}, "strang_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.0010929946309126298, 0.000941163648940012, 0.0009111296914799017, 0.0009031420933159723, 0.0009002852386416535, 0.0008991066478957142, 0.0008985932641448249, 0.0008983690553510452, 0.0008982756524657933, 0.0008982422894138247, 0.0008982365367067946, 0.0008982433360821407, 0.0008982556001654643, 0.0008982699342246351, 0.0008982846858981529, 0.0008982990502465644, 0.0008983126495712638, 0.0008983253280746928, 0.0008983370466842746, 0.0008983478269929632, 0.0008983577206483211, 0.0008983667924830531, 0.0008983751112604778, 0.0008983827446766707, 0.0008983897568031176, 0.000898396206892487, 0.0008984021489734925, 0.0008984076318821972, 0.0008984126995136473, 0.0008984173912009923, 0.000898421742128317, 0.0008984257837417296, 0.0008984295441505218, 0.0008984330484938309, 0.0008984363192742058, 0.0008984393766577043, 0.0008984422387411489, 0.0008984449217885172, 0.0008984474404372065, 0.0008984498078846947, 0.0008984520360481741, 0.0008984541357062631, 0.000898456116624798, 0.0008984579876663637, 0.0008984597568857951, 0.0008984614316161946, 0.0008984630185448232, 0.0008984645237795464, 0.0008984659529031281, 0.0008984673110334363, 0.0008984686028627176, 0.0008984698327008208, 0.000898471004512986, 0.0008984721219507056, 0.0008984731883824115, 0.0008984742069181233, 0.0008984751804321156, 0.0008984761115861636, 0.0008984770028471311, 0.000898477856503538, 0.000898478674681022, 0.0008984794593552025, 0.0008984802123658491, 0.0008984809354274109, 0.0008984816301393412, 0.0008984822979925297, 0.0008984829403830186, 0.0008984835586144356, 0.0008984841539086072, 0.0008984847274101112, 0.000898485280192073, 0.0008984858132613042, 0.0008984863275643267, 0.0008984868239907132, 0.000898487303377774, 0.0008984877665126748, 0.0008984882141380418, 0.0008984886469552291, 0.0008984890656228592, 0.0008984894707662071, 0.0008984898629740703, 0.0008984902428035873, 0.0008984906107824797, 0.0008984909674093614, 0.0008984913131573303, 0.0008984916484746956, 0.0008984919737862661, 0.000898492289495365, 0.000898492595985276, 0.0008984928936195267, 0.0008984931827441681, 0.0008984934636883835, 0.0008984937367650866, 0.0008984940022723169, 0.0008984942604939506, 0.0008984945117005063, 0.0008984947561517323, 0.0008984949940945614, 0.0008984952257625067, 0.0008984954513761765, 0.000898495671145585, 0.0008984958852783179, 0.0008984960939754231, 0.0008984962974202698, 0.0008984964957931895, 0.0008984966892651228, 0.0008984968780002783, 0.0008984970621558101, 0.0008984972418820836, 0.0008984974173239617, 0.0008984975886193654, 0.0008984977559014959, 0.000898497919297411, 0.0008984980789300899, 0.0008984982349167348, 0.0008984983873704564, 0.000898498536399876, 0.0008984986821088975, 0.0008984988245981972, 0.0008984989639645357, 0.0008984991003002501, 0.0008984992336951844, 0.0008984993642355636, 0.0008984994920036102, 0.0008984996170797333, 0.0008984997395412404, 0.0008984998594619191, 0.0008984999769132418, 0.0008985000919641899, 0.0008985002046820058, 0.0008985003151305911, 0.0008985004233718727, 0.0008985005294657491, 0.0008985006334704919, 0.0008985007354415187, 0.0008985008354334181, 0.0008985009334984047, 0.0008985010296876057, 0.0008985011240494545, 0.0008985012166299103, 0.0008985013074675432, 0.000898501396606711, 0.0008985014841185263, 0.00089850157002447, 0.0008985016543546072, 0.0008985017371569708, 0.0008985018184701604, 0.0008985018983284101, 0.0008985019767708112, 0.000898502053827989, 0.0008985021295341403, 0.0008985022039222294, 0.0008985022770228959, 0.0008985023488665143, 0.0008985024194825897, 0.00089850248889962, 0.0008985025571452206, 0.0008985026242465322, 0.0008985026902298899, 0.0008985027551200218, 0.0008985028189422736, 0.0008985028817203463, 0.000898502943477423, 0.0008985030042365128, 0.0008985030640194341, 0.0008985031228478775, 0.0008985031807426083, 0.0008985032377236251, 0.0008985032938114119, 0.0008985033490250657, 0.0008985034033831393, 0.0008985034569044019, 0.0008985035096067697, 0.0008985035615077827, 0.0008985036126249157, 0.0008985036629747014, 0.000898503712574726, 0.0008985037614407348, 0.0008985038095902443, 0.0008985038570397514, 0.000898503903806834, 0.0008985039499098917, 0.0008985039953693826, 0.0008985040402081849, 0.000898504084453388, 0.0008985041281393504, 0.0008985041713087438, 0.0008985042140145123, 0.0008985042563181248, 0.0008985042982819787, 0.0008985043399457264, 0.0008985043812862669, 0.0008985044221576207, 0.0008985044622280391, 0.0008985045009620942, 0.0008985045377293924, 0.0008985045721243784, 0.0008985046045069519, 0.0008985046365555359, 0.0008985046713207501]}, "strang_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.0002696261573911754, 0.00023121311078403662, 0.00022356526512611405, 0.00022152781799213747, 0.0002207984821481501, 0.00022049734877940022, 0.00022036602407709814, 0.00022030855559350922, 0.00022028451927879404, 0.00022027584540263738, 0.0002202742489989355, 0.00022027588004009004, 0.0002202789243384114, 0.0002202825114251129, 0.00022028621651867334, 0.00022028983186540428, 0.00022029325930193828, 0.00022029645770351748, 0.0002202994160380122, 0.00022030213898042056, 0.00022030463904655439, 0.00022030693224759482, 0.00022030903570236898, 0.0002203109663320242, 0.0002203127401976364, 0.00022031437217882445, 0.00022031587586187048, 0.00022031726354226352, 0.00022031854627682843, 0.00022031973398135355, 0.00022032083553180778, 0.00022032185886277527, 0.00022032281107040169, 0.00022032369850325345, 0.0002203245268453701, 0.00022032530119183263, 0.00022032602611622332, 0.00022032670573006024, 0.00022032734373312351, 0.00022032794346277685, 0.00022032850793284078, 0.00022032903986921173, 0.00022032954174233994, 0.0002203300157945782, 0.00022033046406360937, 0.0002203308884046721, 0.0002203312905102856, 0.00022033167192708473, 0.00022033203406624297, 0.00022033237822467673, 0.00022033270558986432, 0.00022033301725243098, 0.00022033331421650215, 0.00022033359740638854, 0.00022033386767537222, 0.00022033412581103548, 0.00022033437254047049, 0.00022033460853792343, 0.00022033483442837322, 0.00022033505079143684, 0.00022033525816554853, 0.00022033545705049448, 0.00022033564791234684, 0.00022033583118563567, 0.00022033600727602487, 0.00022033617655996732, 0.00022033633939201925, 0.0002203364961016841, 0.0002203366469988919, 0.00022033679237373194, 0.0002203369324979912, 0.00022033706762637523, 0.00022033719799890465, 0.00022033732384100005, 0.00022033744536508772, 0.00022033756276996282, 0.00022033767624392674, 0.00022033778596559323, 0.00022033789210038873, 0.00022033799480784092, 0.00022033809423670805, 0.00022033819052810492, 0.0002203382838160749, 0.00022033837422658306, 0.00022033846187972003, 0.0002203385468891968, 0.00022033862936249367, 0.0002203387094017386, 0.00022033878710428547, 0.0002203388625620238, 0.00022033893586278502, 0.00022033900709012697, 0.00022033907632325645, 0.00022033914363767365, 0.00022033920910511216, 0.00022033927279363927, 0.00022033933476954588, 0.0002203393950952314, 0.00022033945382953377, 0.00022033951102963666, 0.00022033956675004355, 0.00022033962104176012, 0.000220339673955156, 0.00022033972553717147, 0.0002203397758334641, 0.00022033982488722459, 0.00022033987274025084, 0.00022033991943238519, 0.0002203399650015578, 0.00022034000948483278, 0.00022034005291675534, 0.00022034009533137633, 0.0002203401367605603, 0.00022034017723589073, 0.00022034021678682687, 0.00022034025544226778, 0.00022034029322962734, 0.0002203403301750078, 0.00022034036630414676, 0.00022034040164174744, 0.00022034043621079879, 0.00022034047003440712, 0.0002203405031345181, 0.00022034053553146007, 0.00022034056724596284, 0.00022034059829787066, 0.000220340628705564, 0.0002203406584870636, 0.00022034068765984933, 0.00022034071624140518, 0.00022034074424767046, 0.0002203407716942371, 0.00022034079859625623, 0.00022034082496883114, 0.00022034085082562281, 0.0002203408761808952, 0.00022034090104784646, 0.00022034092543994516, 0.00022034094936924088, 0.00022034097284658508, 0.00022034099587646598, 0.0002203410184697181, 0.00022034104066554443, 0.0002203410624561156, 0.00022034108383921753, 0.00022034110483520417, 0.00022034112545433188, 0.00022034114570342058, 0.00022034116559532436, 0.00022034118513503877, 0.0002203412043319936, 0.00022034122319505804, 0.00022034124173158783, 0.00022034125994928682, 0.0002203412778556892, 0.00022034129545797678, 0.00022034131276306166, 0.00022034132977795918, 0.00022034134650947499, 0.00022034136296338698, 0.00022034137914657962, 0.0002203413950648259, 0.00022034141072390412, 0.00022034142612985152, 0.00022034144128799886, 0.000220341456204024, 0.00022034147088302014, 0.0002203414853297876, 0.00022034149954994428, 0.00022034151354814694, 0.0002203415273287677, 0.00022034154089677497, 0.00022034155425656757, 0.00022034156741237784, 0.0002203415803686578, 0.00022034159312905353, 0.0002203416056983593, 0.0002203416180795291, 0.0002203416302771924, 0.00022034164229463435, 0.0002203416541355621, 0.0002203416658034785, 0.00022034167730205486, 0.00022034168863454233, 0.0002203416998039017, 0.00022034171081379762, 0.0002203417216673303, 0.00022034173236745995, 0.00022034174291676197, 0.00022034175331864136, 0.0002203417635756039, 0.00022034177369041464, 0.00022034178366598628, 0.00022034179350489827, 0.00022034180320940473, 0.00022034181278179823, 0.00022034182222483895, 0.00022034183154184082, 0.00022034184073386695, 0.00022034184980371197]}, "strang_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [6.728063814522779e-05, 5.7668738761671565e-05, 5.575248857303724e-05, 5.5241832203212783e-05, 5.505900807590314e-05, 5.498351091724189e-05, 5.495057930306062e-05, 5.493616293813617e-05, 5.493012897361325e-05, 5.492794762982198e-05, 5.4927541779985435e-05, 5.492794603321366e-05, 5.49287053829817e-05, 5.492960144251569e-05, 5.493052759141037e-05, 5.4931431647301744e-05, 5.493228892365292e-05, 5.4933089050134444e-05, 5.4933829214731965e-05, 5.493451055193381e-05, 5.493513616900297e-05, 5.4935710055031436e-05, 5.493623648434883e-05, 5.4936719681371345e-05, 5.493716366011951e-05, 5.493757213960066e-05, 5.493794851649507e-05, 5.493829586741234e-05, 5.49386169560622e-05, 5.4938914262704025e-05, 5.49391900090095e-05, 5.4939446179292315e-05, 5.4939684549058515e-05, 5.49399067069468e-05, 5.494011407513632e-05, 5.494030792843384e-05, 5.4940489411428314e-05, 5.494065955342417e-05, 5.494081927959957e-05, 5.494096942546459e-05, 5.494111074530457e-05, 5.4941243921095095e-05, 5.494136957119936e-05, 5.494148825708334e-05, 5.494160048851577e-05, 5.4941706729547464e-05, 5.4941807404058564e-05, 5.494190289998397e-05, 5.494199356884766e-05, 5.494207973669353e-05, 5.4942161700503685e-05, 5.494223973289654e-05, 5.4942314085484716e-05, 5.494238498942452e-05, 5.4942452658781636e-05, 5.494251729076875e-05, 5.494257906676445e-05, 5.494263815575013e-05, 5.494269471442282e-05, 5.4942748887906085e-05, 5.494280081111942e-05, 5.494285060865528e-05, 5.494289839728775e-05, 5.494294428605816e-05, 5.494298837699555e-05, 5.494303076323351e-05, 5.494307153445943e-05, 5.49431107724719e-05, 5.494314855525884e-05, 5.4943184955522386e-05, 5.4943220041289496e-05, 5.494325387597514e-05, 5.49432865198696e-05, 5.494331802944415e-05, 5.494334845816963e-05, 5.494337785526203e-05, 5.4943406267919845e-05, 5.494343374175079e-05, 5.49434603168184e-05, 5.494348603410224e-05, 5.494351093043148e-05, 5.494353504105069e-05, 5.4943558399849545e-05, 5.4943581038025255e-05, 5.494360298580927e-05, 5.494362427178783e-05, 5.494364492271303e-05, 5.494366496408647e-05, 5.494368442048858e-05, 5.4943703314712403e-05, 5.4943721668854354e-05, 5.494373950400567e-05, 5.4943756839887506e-05, 5.4943773695410675e-05, 5.4943790088404036e-05, 5.494380603555133e-05, 5.494382155410492e-05, 5.494383665970591e-05, 5.494385136665479e-05, 5.494386568954769e-05, 5.494387964215357e-05, 5.494389323669156e-05, 5.494390648628291e-05, 5.494391940241421e-05, 5.494393199666216e-05, 5.4943944279712026e-05, 5.494395626215167e-05, 5.494396795399777e-05, 5.494397936457712e-05, 5.4943990503466776e-05, 5.494400137897393e-05, 5.4944011999858383e-05, 5.4944022373760235e-05, 5.494403250901237e-05, 5.4944042412746134e-05, 5.494405209238849e-05, 5.4944061554718226e-05, 5.494407080607631e-05, 5.494407985305055e-05, 5.494408870203374e-05, 5.4944097358369536e-05, 5.494410582818064e-05, 5.494411411700877e-05, 5.4944122229464656e-05, 5.49441301711082e-05, 5.4944137947087544e-05, 5.49441455617316e-05, 5.494415301945209e-05, 5.494416032461576e-05, 5.494416748202466e-05, 5.494417449541105e-05, 5.494418136858521e-05, 5.494418810530721e-05, 5.494419470961995e-05, 5.4944201184582795e-05, 5.494420753407219e-05, 5.49442137612018e-05, 5.4944219869408664e-05, 5.494422586123722e-05, 5.494423174013263e-05, 5.4944237508673286e-05, 5.494424317031647e-05, 5.4944248726949946e-05, 5.4944254181716095e-05, 5.494425953691727e-05, 5.4944264795152806e-05, 5.494426995838753e-05, 5.4944275030206327e-05, 5.494428001158934e-05, 5.494428490476717e-05, 5.4944289712246294e-05, 5.4944294436003744e-05, 5.494429907823671e-05, 5.4944303640414286e-05, 5.494430812466294e-05, 5.4944312532689576e-05, 5.494431686624689e-05, 5.494432112711832e-05, 5.494432531719154e-05, 5.494432943744805e-05, 5.4944333490052476e-05, 5.4944337476222106e-05, 5.494434139736422e-05, 5.494434525516764e-05, 5.4944349050817676e-05, 5.494435278587559e-05, 5.4944356461535e-05, 5.4944360078751146e-05, 5.494436363939448e-05, 5.494436714446479e-05, 5.494437059485011e-05, 5.4944373992028875e-05, 5.4944377337064475e-05, 5.494438063092887e-05, 5.49443838749071e-05, 5.494438706955345e-05, 5.494439021657137e-05, 5.494439331611242e-05, 5.494439636984622e-05, 5.494439937833464e-05, 5.494440234252712e-05, 5.4944405263295464e-05, 5.49444081417303e-05, 5.494441097855524e-05, 5.494441377430527e-05, 5.494441653022307e-05, 5.4944419247061276e-05, 5.4944421925519175e-05, 5.4944424565992844e-05, 5.494442716967012e-05, 5.494442973697121e-05, 5.4944432268576986e-05, 5.494443476538216e-05, 5.4944437228049204e-05, 5.494443965681471e-05, 5.4944442052305e-05, 5.4944444415207266e-05, 5.494444674718924e-05, 5.494444904715944e-05, 5.4944451317053656e-05]}, "yoshida_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.002789089983056822, 0.0028361327573353757, 0.002840317010079914, 0.002841346672330438, 0.0028416959616947355, 0.0028418256916798597, 0.0028418746268168487, 0.0028418928680612374, 0.002841899540609349, 0.0028419019507359977, 0.0028419028257961154, 0.002841903153836675, 0.0028419032845218174, 0.0028419033411151047, 0.002841903368159268, 0.0028419033825767344, 0.0028419033911784657, 0.0028419033968489315, 0.0028419034008742745, 0.002841903403871829, 0.0028419034061715046, 0.002841903407971121, 0.0028419034094008745, 0.002841903410550627, 0.0028419034114850494, 0.002841903412251511, 0.002841903412885253, 0.0028419034134134075, 0.0028419034138564927, 0.002841903414230475, 0.0028419034145482206, 0.002841903414819598, 0.0028419034150525785, 0.0028419034152535627, 0.002841903415427762, 0.002841903415579361, 0.00284190341571186, 0.002841903415828142, 0.002841903415930503, 0.0028419034160210048, 0.0028419034161012197, 0.0028419034161725532, 0.0028419034162361963, 0.0028419034162930888, 0.002841903416344012, 0.0028419034163897185, 0.002841903416431047, 0.002841903416468323, 0.0028419034165019477, 0.002841903416532537, 0.0028419034165602115, 0.0028419034165852977, 0.0028419034166081883, 0.0028419034166291108, 0.00284190341664825, 0.0028419034166658036, 0.002841903416681827, 0.0028419034166964757, 0.0028419034167099393, 0.0028419034167223647, 0.0028419034167338044, 0.002841903416744336, 0.002841903416754055, 0.002841903416763066, 0.002841903416771404, 0.0028419034167790763, 0.0028419034167862394, 0.0028419034167928964, 0.0028419034167990694, 0.002841903416804822, 0.002841903416810131, 0.0028419034168150736, 0.0028419034168197326, 0.002841903416824096, 0.002841903416828165, 0.0028419034168319186, 0.0028419034168354687, 0.0028419034168388215, 0.002841903416841896, 0.0028419034168448427, 0.0028419034168475346, 0.002841903416850153, 0.0028419034168525726, 0.002841903416854848, 0.0028419034168570127, 0.0028419034168590787, 0.002841903416860984, 0.002841903416862763, 0.0028419034168644854, 0.002841903416866135, 0.0028419034168676778, 0.0028419034168691887, 0.002841903416870623, 0.0028419034168719512, 0.0028419034168731525, 0.0028419034168743135, 0.002841903416875515, 0.002841903416876679, 0.0028419034168777725, 0.0028419034168788563, 0.0028419034168798507, 0.002841903416880761, 0.00284190341688174, 0.002841903416882697, 0.00284190341688362, 0.002841903416884521, 0.002841903416885385, 0.002841903416886195, 0.002841903416887013, 0.002841903416887822, 0.002841903416888606, 0.002841903416889409, 0.0028419034168901494, 0.0028419034168909473, 0.0028419034168917197, 0.002841903416892443, 0.0028419034168930698, 0.0028419034168937797, 0.0028419034168944753, 0.0028419034168951406, 0.002841903416895832, 0.0028419034168965683, 0.0028419034168972947, 0.00284190341689805, 0.0028419034168989713, 0.002841903416899727, 0.0028419034168994345, 0.002841903416898359, 0.0028419034168984374, 0.002841903416898487, 0.0028419034168986257, 0.0028419034168989965, 0.0028419034168996223, 0.0028419034169006015, 0.0028419034169022716, 0.002841903416904817, 0.0028419034169086675, 0.0028419034169144108, 0.0028419034169221446, 0.002841903416929979, 0.0028419034169297193, 0.0028419034169103108, 0.002841903416885392, 0.0028419034168812246, 0.0028419034168764273, 0.0028419034168726295, 0.002841903416872509, 0.002841903416872332, 0.0028419034168760218, 0.002841903416881188, 0.0028419034168893167, 0.0028419034169014264, 0.002841903416917224, 0.002841903416938673, 0.0028419034169670345, 0.0028419034170046077, 0.002841903417053808, 0.0028419034171176007, 0.002841903417194942, 0.0028419034172737956, 0.0028419034173184717, 0.0028419034172641826, 0.0028419034170527164, 0.0028419034167278243, 0.0028419034164815266, 0.0028419034163996177, 0.002841903416293087, 0.0028419034162138067, 0.0028419034161385926, 0.002841903416069416, 0.0028419034160055714, 0.0028419034159524502, 0.002841903415908777, 0.002841903415874231, 0.002841903415851115, 0.002841903415844844, 0.0028419034158589803, 0.002841903415898486, 0.0028419034159694076, 0.0028419034160823997, 0.002841903416247315, 0.0028419034164795993, 0.0028419034167975867, 0.002841903417225243, 0.0028419034177933414, 0.0028419034185410063, 0.0028419034195166742, 0.0028419034207773494, 0.0028419034223833833, 0.002841903424385297, 0.0028419034267957452, 0.0028419034295422054, 0.002841903432397484, 0.0028419034348993394, 0.002841903436291937, 0.0028419034355544066, 0.0028419034316012203, 0.0028419034237175916, 0.002841903412174808, 0.0028419033987456366]}, "yoshida_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.00020542748205247047, 0.00020690216754672218, 0.00020709372432828888, 0.00020714686393371565, 0.00020716542754899928, 0.00020717237264686767, 0.000207174992951155, 0.00020717596815877576, 0.00020717632492102744, 0.00020717645451248158, 0.00020717650231601685, 0.00020717652079078392, 0.00020717652850389207, 0.000207176532054875, 0.00020717653387487394, 0.00020717653491536157, 0.0002071765355736288, 0.0002071765360254321, 0.00020717653635395194, 0.00020717653660172293, 0.00020717653679305082, 0.00020717653694320677, 0.00020717653706289367, 0.00020717653715914984, 0.0002071765372374375, 0.00020717653730165103, 0.00020717653735464388, 0.0002071765373989263, 0.00020717653743604228, 0.00020717653746725803, 0.00020717653749386934, 0.00020717653751660525, 0.00020717653753615363, 0.00020717653755301132, 0.00020717653756774596, 0.0002071765375805806, 0.0002071765375918337, 0.00020717653760183688, 0.00020717653761060707, 0.0002071765376185032, 0.0002071765376255337, 0.0002071765376318372, 0.00020717653763749653, 0.00020717653764259673, 0.00020717653764712308, 0.00020717653765112888, 0.000207176537654886, 0.00020717653765824838, 0.00020717653766118507, 0.00020717653766392849, 0.0002071765376663058, 0.00020717653766833712, 0.00020717653767024453, 0.00020717653767195082, 0.0002071765376734955, 0.00020717653767492078, 0.00020717653767611492, 0.00020717653767712371, 0.00020717653767802138, 0.0002071765376788392, 0.0002071765376795634, 0.00020717653768015682, 0.00020717653768069174, 0.00020717653768117356, 0.00020717653768156452, 0.0002071765376818573, 0.00020717653768215018, 0.00020717653768240207, 0.00020717653768256137, 0.00020717653768267494, 0.00020717653768278737, 0.00020717653768284657, 0.00020717653768290332, 0.0002071765376829265, 0.00020717653768295753, 0.00020717653768292487, 0.00020717653768286717, 0.00020717653768284546, 0.0002071765376827625, 0.00020717653768269025, 0.0002071765376825897, 0.00020717653768246788, 0.00020717653768235694, 0.0002071765376822375, 0.0002071765376821065, 0.00020717653768200756, 0.00020717653768185883, 0.00020717653768166422, 0.00020717653768151525, 0.00020717653768141696, 0.00020717653768131605, 0.00020717653768125244, 0.00020717653768120232, 0.00020717653768113266, 0.00020717653768098534, 0.00020717653768088855, 0.00020717653768090612, 0.00020717653768091197, 0.00020717653768091314, 0.00020717653768094813, 0.00020717653768089029, 0.00020717653768083637, 0.00020717653768092192, 0.00020717653768099602, 0.00020717653768109116, 0.00020717653768119026, 0.00020717653768129464, 0.00020717653768137715, 0.00020717653768151243, 0.0002071765376817139, 0.00020717653768185978, 0.00020717653768205952, 0.0002071765376822473, 0.00020717653768247054, 0.00020717653768273806, 0.0002071765376830063, 0.00020717653768318302, 0.0002071765376834451, 0.0002071765376837012, 0.00020717653768395793, 0.00020717653768425787, 0.00020717653768457644, 0.00020717653768485643, 0.0002071765376851094, 0.0002071765376854383, 0.00020717653768584121, 0.0002071765376861718, 0.00020717653768654573, 0.00020717653768696377, 0.0002071765376873672, 0.00020717653768780048, 0.00020717653768824294, 0.00020717653768881594, 0.0002071765376894344, 0.00020717653769015604, 0.00020717653769106422, 0.00020717653769235301, 0.0002071765376942515, 0.00020717653769691265, 0.0002071765377000161, 0.00020717653770104788, 0.00020717653769596539, 0.00020717653768791884, 0.00020717653768508913, 0.00020717653768196126, 0.00020717653767918863, 0.00020717653767670293, 0.00020717653767365408, 0.00020717653767144239, 0.00020717653766895536, 0.00020717653766636596, 0.00020717653766418544, 0.00020717653766177293, 0.00020717653765962808, 0.00020717653765755568, 0.0002071765376557162, 0.0002071765376539904, 0.0002071765376526795, 0.0002071765376517603, 0.00020717653765125855, 0.000207176537651413, 0.000207176537652269, 0.00020717653765403116, 0.00020717653765684458, 0.00020717653766094574, 0.00020717653766654111, 0.0002071765376739625, 0.0002071765376835013, 0.00020717653769558093, 0.00020717653771059762, 0.00020717653772902103, 0.00020717653775153975, 0.00020717653777870627, 0.00020717653781140999, 0.00020717653785045156, 0.0002071765378969731, 0.0002071765379521638, 0.0002071765380174794, 0.00020717653809474674, 0.00020717653818596424, 0.00020717653829353217, 0.00020717653842045733, 0.00020717653857026244, 0.00020717653874702678, 0.00020717653895544616, 0.00020717653920061073, 0.00020717653948687094, 0.00020717653981611452, 0.00020717654018385123, 0.000207176540572197, 0.00020717654093874272, 0.00020717654120132998, 0.00020717654122213907, 0.00020717654079854963, 0.00020717653967725915, 0.00020717653761154344, 0.0002071765344759856, 0.0002071765304235901, 0.00020717652601484398, 0.00020717652217133197]}, "yoshida_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [8.298278264109235e-06, 8.145795827522896e-06, 8.14227747665615e-06, 8.142316096867769e-06, 8.142398332701714e-06, 8.14243477866305e-06, 8.142448994926958e-06, 8.142454611005481e-06, 8.142457068512884e-06, 8.142458316563536e-06, 8.142459035052622e-06, 8.142459479937967e-06, 8.142459766569567e-06, 8.14245995703628e-06, 8.142460087508001e-06, 8.142460179831994e-06, 8.142460247007668e-06, 8.142460296884532e-06, 8.14246033483539e-06, 8.142460364093874e-06, 8.142460386864197e-06, 8.142460404614658e-06, 8.142460418931836e-06, 8.142460430203793e-06, 8.142460439348024e-06, 8.142460446703368e-06, 8.142460452506416e-06, 8.14246045754835e-06, 8.142460461678885e-06, 8.14246046493582e-06, 8.142460467826823e-06, 8.142460470331628e-06, 8.142460472459104e-06, 8.142460474331426e-06, 8.142460476132206e-06, 8.142460477685655e-06, 8.14246047913552e-06, 8.142460480606914e-06, 8.142460481886667e-06, 8.142460483216868e-06, 8.142460484449784e-06, 8.142460485646263e-06, 8.142460486824529e-06, 8.142460487917682e-06, 8.142460488810845e-06, 8.142460489521016e-06, 8.142460490368025e-06, 8.142460491112989e-06, 8.14246049161067e-06, 8.142460492225654e-06, 8.14246049257765e-06, 8.14246049266362e-06, 8.142460492853238e-06, 8.142460492954521e-06, 8.142460493004474e-06, 8.1424604930762e-06, 8.142460492954062e-06, 8.142460492671433e-06, 8.142460492412418e-06, 8.142460492128913e-06, 8.14246049181629e-06, 8.142460491396558e-06, 8.142460490936292e-06, 8.142460490555854e-06, 8.142460490106636e-06, 8.142460489562271e-06, 8.142460489059074e-06, 8.14246048854411e-06, 8.14246048800327e-06, 8.142460487472361e-06, 8.142460486929442e-06, 8.142460486328176e-06, 8.142460485738966e-06, 8.142460485174886e-06, 8.142460484650491e-06, 8.142460484060796e-06, 8.142460483476856e-06, 8.142460482983573e-06, 8.142460482352333e-06, 8.142460481831218e-06, 8.1424604812512e-06, 8.142460480755787e-06, 8.142460480230223e-06, 8.142460479719288e-06, 8.142460479203231e-06, 8.142460478756333e-06, 8.142460478209348e-06, 8.142460477676193e-06, 8.142460477193776e-06, 8.142460476793629e-06, 8.142460476392611e-06, 8.142460476079075e-06, 8.142460475777254e-06, 8.142460475476333e-06, 8.142460475087249e-06, 8.14246047475741e-06, 8.14246047460183e-06, 8.14246047448635e-06, 8.142460474316317e-06, 8.142460474233882e-06, 8.142460474059024e-06, 8.142460473891665e-06, 8.14246047391995e-06, 8.14246047397161e-06, 8.142460474044578e-06, 8.142460474133017e-06, 8.142460474231996e-06, 8.14246047433075e-06, 8.142460474448283e-06, 8.14246047469972e-06, 8.142460474911762e-06, 8.142460475212129e-06, 8.142460475445574e-06, 8.142460475763462e-06, 8.142460476112425e-06, 8.14246047650498e-06, 8.142460476877616e-06, 8.142460477297815e-06, 8.142460477750327e-06, 8.142460478195924e-06, 8.142460478636458e-06, 8.142460479182492e-06, 8.142460479676268e-06, 8.142460480119748e-06, 8.14246048069305e-06, 8.142460481269102e-06, 8.142460481790881e-06, 8.142460482336094e-06, 8.142460482936422e-06, 8.142460483530284e-06, 8.142460484128463e-06, 8.14246048466991e-06, 8.142460485288754e-06, 8.142460485880044e-06, 8.14246048637129e-06, 8.142460486746232e-06, 8.14246048690297e-06, 8.142460486347408e-06, 8.142460483592818e-06, 8.14246047549073e-06, 8.142460458417212e-06, 8.142460438606172e-06, 8.142460435542701e-06, 8.142460439862867e-06, 8.142460439776729e-06, 8.142460439914987e-06, 8.14246044048772e-06, 8.142460439736019e-06, 8.14246044047778e-06, 8.142460440690705e-06, 8.142460440515582e-06, 8.142460441027802e-06, 8.142460440999678e-06, 8.142460441238789e-06, 8.142460441347341e-06, 8.142460441495066e-06, 8.142460441463482e-06, 8.142460441561824e-06, 8.142460441636801e-06, 8.142460441570116e-06, 8.142460441554082e-06, 8.142460441497815e-06, 8.142460441367142e-06, 8.142460441233905e-06, 8.142460441066484e-06, 8.142460440906654e-06, 8.142460440691057e-06, 8.142460440414021e-06, 8.142460440133372e-06, 8.142460439873492e-06, 8.142460439564723e-06, 8.142460439250134e-06, 8.142460438937863e-06, 8.142460438627051e-06, 8.142460438292668e-06, 8.142460437985934e-06, 8.142460437641606e-06, 8.14246043717684e-06, 8.142460436799215e-06, 8.14246043642673e-06, 8.142460436017524e-06, 8.142460435604812e-06, 8.142460435400237e-06, 8.142460435003949e-06, 8.14246043477266e-06, 8.142460434944907e-06, 8.142460434243847e-06, 8.142460433949295e-06, 8.142460433515822e-06, 8.142460434314955e-06, 8.142460433479119e-06, 8.1424604356529e-06, 8.142460436330113e-06, 8.14246043274502e-06, 8.142460437019335e-06, 8.142460428589557e-06, 8.142460428320959e-06, 8.1424604212012e-06, 8.142460446526807e-06, 8.14246042228846e-06]}}, "mom": {"lie_0.2_t100": 0.0044365996839506976, "lie_0.1_t100": 0.0017754324644866002, "lie_0.05_t100": 0.0008145943930244219, "lie_0.025_t100": 0.00040219499343784287, "strang_0.2_t100": 0.0029282138230414677, "strang_0.1_t100": 0.0007315038163949281, "strang_0.05_t100": 0.00018286368580278299, "strang_0.025_t100": 4.571336554576376e-05, "yoshida_0.2_t100": 0.00019959432668306597, "yoshida_0.1_t100": 1.7564876805220226e-05, "yoshida_0.05_t100": 1.2787185860768594e-06, "lie_0.2_t200": 0.00443446858509514, "lie_0.1_t200": 0.0017751867522889859, "lie_0.05_t200": 0.0008147163876335336, "lie_0.025_t200": 0.00040219490836591653, "strang_0.2_t200": 0.002928173124914854, "strang_0.1_t200": 0.0007314925236902547, "strang_0.05_t200": 0.00018286082516497595, "strang_0.025_t200": 4.571264663183487e-05, "yoshida_0.2_t200": 0.00019959160448609927, "yoshida_0.1_t200": 1.7564549379163018e-05, "yoshida_0.05_t200": 1.278694696122287e-06}, "alias_t200": {"lie_0.2": {"inband": 0.11802443674656048, "alias": 0.0028662385786858914}, "lie_0.1": {"inband": 0.058929095937863586, "alias": 0.00020805203935345175}, "lie_0.05": {"inband": 0.029443322595082283, "alias": 7.172620484104068e-06}, "lie_0.025": {"inband": 0.014716443344531805, "alias": 9.765046737200749e-08}, "strang_0.2": {"inband": 0.0034650454885153696, "alias": 0.0021408268665355497}, "strang_0.1": {"inband": 0.0008850876412735627, "alias": 0.00015469489859077585}, "strang_0.05": {"inband": 0.00022028764936167617, "alias": 4.886953409720944e-06}, "strang_0.025": {"inband": 5.4944420418204625e-05, "alias": 5.8270401225069946e-08}, "yoshida_0.2": {"inband": 0.0005386488414211367, "alias": 0.0027903892834939123}, "yoshida_0.1": {"inband": 7.075117355613038e-05, "alias": 0.0001947212951359936}, "yoshida_0.05": {"inband": 6.132388909967526e-06, "alias": 5.356628415845294e-06}}}

==> anc/numerics/data/slow_1.5.json <==
{"rho": 1.5, "Ec": 3.2970648508247806, "half_V": 0.5027659675076831, "curves": {"lie_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.08029965757665478, 0.0935316575076137, 0.0973697919936173, 0.09890050052817254, 0.09970447116949167, 0.10019695668976485, 0.10052296866767182, 0.10074955004128901, 0.100913376748127, 0.1010360014313535, 0.10113054671171509, 0.10120526433577658, 0.10126553283480734, 0.10131498657389279, 0.1013561619013589, 0.10139087801850127, 0.10142047035362602, 0.10144593902589434, 0.10146804631767993, 0.10148738235756981, 0.10150441038922009, 0.1015194986075675, 0.1015329429621346, 0.10154498376292424, 0.1015558179553293, 0.10156560831744885, 0.10157449043721467, 0.10158257806567897, 0.1015899672675381, 0.10159673967033785, 0.10160296503093738, 0.10160870327960018, 0.10161400616068371, 0.1016189185590919, 0.10162347957995187, 0.10162772343302322, 0.10163168016148595, 0.1016353762458765, 0.10163883510721378, 0.10164207752825555, 0.1016451220078749, 0.10164798506051687, 0.10165068147033599, 0.10165322450773984, 0.10165562611461425, 0.10165789706334902, 0.10166004709384457, 0.10166208503194489, 0.10166401889213683, 0.10166585596689712, 0.10166760290463046, 0.10166926577785544, 0.10167085014302366, 0.10167236109313547, 0.10167380330412253, 0.1016751810758466, 0.10167649836841874, 0.10167775883444503, 0.10167896584771488, 0.10168012252878146, 0.10168123176781155, 0.10168229624503931, 0.10168331844910855, 0.10168430069354968, 0.10168524513160916, 0.10168615376961182, 0.10168702847903645, 0.10168787100742466, 0.10168868298827288, 0.10168946594999272, 0.10169022132406075, 0.10169095045242683, 0.1016916545942647, 0.1016923349321281, 0.10169299257757201, 0.10169362857629372, 0.10169424391284175, 0.10169483951493041, 0.10169541625739512, 0.10169597496583518, 0.10169651641995509, 0.10169704135664553, 0.10169755047282501, 0.10169804442805323, 0.10169852384695394, 0.10169898932144922, 0.10169944141282754, 0.10169988065365922, 0.10170030754957354, 0.10170072258090428, 0.10170112620422044, 0.10170151885374752, 0.1017019009426894, 0.10170227286445882, 0.10170263499382308, 0.1017029876879737, 0.10170333128752489, 0.10170366611744217, 0.10170399248791177, 0.10170431069515644, 0.10170462102219584, 0.10170492373955299, 0.10170521910593033, 0.1017055073688309, 0.10170578876514516, 0.10170606352170285, 0.101706331855789, 0.10170659397563198, 0.10170685008085877, 0.10170710036292725, 0.10170734500552964, 0.10170758418497512, 0.10170781807054784, 0.10170804682484783, 0.10170827060410906, 0.10170848955850294, 0.10170870383242264, 0.10170891356475037, 0.10170911888911781, 0.10170931993414133, 0.101709516823652, 0.10170970967691254, 0.10170989860882013, 0.10171008373009974, 0.10171026514748853, 0.10171044296391175, 0.10171061727864883, 0.10171078818748581, 0.1017109557828439, 0.1017111201539795, 0.101711281387058, 0.10171143956530947, 0.10171159476914579, 0.10171174707627734, 0.10171189656182134, 0.10171204329840863, 0.10171218735628432, 0.1017123288034061, 0.10171246770553166, 0.10171260412631425, 0.10171273812740898, 0.10171286976857076, 0.10171299910754797, 0.10171312620009726, 0.1017132511006915, 0.10171337386179241, 0.10171349453438347, 0.10171361316786756, 0.10171372981015563, 0.10171384450771556, 0.10171395730563593, 0.1017140682476677, 0.10171417737627232, 0.10171428473267026, 0.10171439035688089, 0.10171449428776132, 0.10171459656304256, 0.1017146972193599, 0.10171479629228494, 0.10171489381639075, 0.10171498982541098, 0.10171508435250078, 0.10171517743033041, 0.10171526909024163, 0.10171535936042951, 0.10171544826788738, 0.10171553584484289, 0.10171562211789485, 0.10171570711441244, 0.10171579086034455, 0.10171587338136862, 0.10171595470242707, 0.10171603484776771, 0.10171611384102713, 0.10171619170523345, 0.10171626846282716, 0.10171634413566932, 0.10171641874506666, 0.10171649231178809, 0.10171656485607727, 0.10171663639766615, 0.1017167069557907, 0.10171677654919847, 0.10171684519615672, 0.10171691291445441, 0.10171697972139655, 0.10171704563378865, 0.10171711066790748, 0.10171717483946924, 0.10171723816359882, 0.10171730065484921, 0.10171736232733905, 0.10171742319511737, 0.10171748327286116, 0.10171754257691823, 0.10171760112642586, 0.10171765894373994, 0.10171771605282168, 0.10171777247395657, 0.10171782821397206]}, "lie_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.03977039808144603, 0.046421939303168964, 0.04833387003128183, 0.049092975041736285, 0.04949087749898009, 0.049734728770535495, 0.04989642683444879, 0.050009015526271995, 0.05009054203822627, 0.05015162990707191, 0.05019876523615127, 0.05023603659745827, 0.05026611363372276, 0.05029080243573699, 0.050311364541240466, 0.05032870542066256, 0.050343490138263544, 0.05035621700725991, 0.05036726599022486, 0.05037693133988811, 0.050385444109960986, 0.05039298799472068, 0.050399710679436154, 0.05040573210918358, 0.05041115060317269, 0.050416047437486754, 0.050420490322531375, 0.05042453607181476, 0.05042823267158055, 0.05043162090133623, 0.0504347356141103, 0.05043760675630448, 0.05044026018640993, 0.05044271833701543, 0.050445000753728236, 0.050447124536684915, 0.05044910470441635, 0.050450954495412835, 0.050452685619375416, 0.050454308467607435, 0.050455832290018175, 0.05045726534470781, 0.05045861502492747, 0.05045988796726554, 0.050461090144192894, 0.050462226943525756, 0.050463303236890314, 0.05046432343890911, 0.05046529155852525, 0.050466211243661976, 0.05046708582017766, 0.050467918325947464, 0.050468711540766924, 0.05046946801265748, 0.05047019008105249, 0.05047087989729501, 0.05047153944279709, 0.050472170545162794, 0.050472774892532324, 0.05047335404637402, 0.050473909452910005, 0.05047444245334482, 0.05047495429303851, 0.0504754461297469, 0.0504759190410387, 0.05047637403097625, 0.05047681203615856, 0.050477233931174675, 0.05047764053355481, 0.05047803260824869, 0.050478410871704384, 0.05047877599557362, 0.05047912861008899, 0.05047946930714359, 0.050479798643102286, 0.050480117141374216, 0.05048042529476886, 0.050480723567655046, 0.05048101239793777, 0.05048129219888346, 0.050481563360789614, 0.05048182625252707, 0.050482081222962966, 0.05048232860226594, 0.050482568703120415, 0.05048280182184404, 0.05048302823942227, 0.05048324822246678, 0.05048346202410545, 0.05048366988480483, 0.050483872033136944, 0.05048406868649022, 0.05048426005173096, 0.0504844463258191, 0.05048462769638127, 0.05048480434224643, 0.05048497643394644, 0.050485144134179545, 0.05048530759824542, 0.05048546697445457, 0.05048562240450894, 0.050485774023852494, 0.05048592196201388, 0.050486066342915074, 0.050486207285165216, 0.05048634490233706, 0.050486479303224925, 0.050486610592089295, 0.05048673886888463, 0.050486864229475785, 0.05048698676583985, 0.050487106566257975, 0.050487223715493974, 0.0504873382949656, 0.050487450382903254, 0.050487560054502285, 0.05048766738206556, 0.05048777243513543, 0.0504878752806272, 0.05048797598294436, 0.05048807460409446, 0.050488171203798345, 0.05048826583959109, 0.05048835856691856, 0.05048844943923033, 0.05048853850806828, 0.05048862582314492, 0.050488711432425594, 0.050488795382202585, 0.05048887771716544, 0.05048895848046791, 0.0504890377137912, 0.050489115457406586, 0.05048919175023355, 0.050489266629892816, 0.050489340132759665, 0.05048941229401309, 0.05048948314768461, 0.05048955272669815, 0.050489621062919925, 0.05048968818722395, 0.05048975412956797, 0.050489818918878784, 0.05048988258296266, 0.05048994514918606, 0.050490006643801454, 0.050490067092349655, 0.05049012651957193, 0.05049018494946339, 0.05049024240529391, 0.05049029890964585, 0.05049035448443111, 0.05049040915091563, 0.050490462929745634, 0.05049051584096697, 0.05049056790404575, 0.050490619137890415, 0.050490669560871226, 0.050490719190838036, 0.050490768045137455, 0.05049081614063229, 0.050490863493715524, 0.05049091012032718, 0.05049095603597015, 0.05049100125572322, 0.05049104579425682, 0.050491089665844716, 0.05049113288437842, 0.05049117546337866, 0.05049121741600779, 0.050491258755080363, 0.05049129949307564, 0.05049133964214706, 0.050491379214132714, 0.05049141822056405, 0.05049145667267765, 0.05049149458142161, 0.0504915319574639, 0.05049156881120298, 0.05049160515277202, 0.0504916409920461, 0.05049167633864821, 0.05049171120195205, 0.050491745591081376, 0.05049177951490686, 0.050491812982033354, 0.050491846000777704, 0.050491878579131386, 0.050491910724716836, 0.05049194244474133, 0.05049197374598985, 0.050492004634927916, 0.050492035118023894, 0.05049206520241269, 0.050492094896948586, 0.05049212421343508, 0.05049215316732917, 0.05049218177658272, 0.05049221005688924, 0.05049223801210433]}, "lie_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.019832382133266362, 0.023159577377619773, 0.024112467324640948, 0.02449005770067255, 0.02468779821088775, 0.024809008020993704, 0.024889447407845527, 0.024945505665259556, 0.024986126819021424, 0.025016579957021206, 0.025040086244026948, 0.025058678528798724, 0.025073685284545344, 0.025086005785757728, 0.02509626843623665, 0.02510492442729172, 0.025112305250253087, 0.025118659340046208, 0.02512417616496016, 0.025129002478782483, 0.02513325353270896, 0.025137020966574584, 0.025140378464828847, 0.025143385877702852, 0.025146092269098523, 0.02514853820135334, 0.025150757469187435, 0.02515277843059037, 0.025154625039035455, 0.025156317651787708, 0.02515787366854728, 0.02515930804023534, 0.025160633677468913, 0.02516186178087567, 0.02516300211001047, 0.02516406320368023, 0.025165052561531544, 0.02516597679455656, 0.02516684175049301, 0.02516765261883852, 0.025168414019202646, 0.02516913007597472, 0.025169804481703455, 0.025170440551104966, 0.025171041267263345, 0.02517160932130345, 0.025172147146573783, 0.025172656948197317, 0.025173140728695267, 0.02517360031028962, 0.025174037354353297, 0.025174453378426817, 0.025174849771151468, 0.025175227805407773, 0.025175588649891778, 0.025175933379351666, 0.025176262983656734, 0.025176578375849752, 0.025176880399309858, 0.025177169834142265, 0.025177447402883763, 0.025177713775611836, 0.025177969574526227, 0.025178215378064694, 0.02517845172460816, 0.025178679115815374, 0.025178898019644402, 0.025179108873073907, 0.025179312084579183, 0.025179508036365865, 0.025179697086409387, 0.02517987957030514, 0.02518005580295608, 0.0251802260801109, 0.02518039067976783, 0.02518054986345982, 0.02518070387743221, 0.02518085295372132, 0.025180997311140377, 0.025181137156193596, 0.0251812726839086, 0.02518140407860725, 0.025181531514617956, 0.02518165515692518, 0.025181775161778143, 0.02518189167724843, 0.025182004843746712, 0.025182114794501435, 0.025182221656004262, 0.02518232554841999, 0.025182426585970377, 0.025182524877289086, 0.02518262052575218, 0.025182713629785667, 0.02518280428315156, 0.025182892575215835, 0.025182978591199386, 0.02518306241240836, 0.025183144116451547, 0.02518322377744583, 0.025183301466206117, 0.02518337725041788, 0.025183451194812866, 0.025183523361321073, 0.025183593809217288, 0.02518366259525976, 0.025183729773818584, 0.025183795396998485, 0.02518385951475214, 0.02518392217498884, 0.02518398342367497, 0.025184043304930216, 0.025184101861116217, 0.025184159132922868, 0.025184215159447052, 0.025184269978268864, 0.025184323625522628, 0.02518437613596439, 0.025184427543036115, 0.02518447787892515, 0.025184527174620965, 0.02518457545997093, 0.025184622763729847, 0.025184669113608178, 0.02518471453631889, 0.025184759057622238, 0.025184802702363212, 0.025184845494513945, 0.02518488745721084, 0.02518492861278935, 0.025184968982817274, 0.02518500858812597, 0.025185047448842545, 0.025185085584418985, 0.025185123013657714, 0.02518515975473857, 0.025185195825242975, 0.02518523124217889, 0.025185266021997787, 0.02518530018062185, 0.02518533373348786, 0.025185366695608325, 0.025185399081451055, 0.025185430904802356, 0.025185462179421615, 0.025185492918406095, 0.025185523134530485, 0.025185552840160073, 0.025185582047288296, 0.025185610767543592, 0.025185639012213733, 0.0251856667922506, 0.025185694118282705, 0.025185721000629744, 0.02518574744931106, 0.02518577347405568, 0.02518579908431423, 0.025185824289268677, 0.02518584909784073, 0.025185873518700348, 0.025185897560276237, 0.025185921230761906, 0.025185944538124443, 0.025185967490112877, 0.025185990094263856, 0.02518601235791035, 0.02518603428818685, 0.025186055892037075, 0.025186077176219443, 0.025186098147313405, 0.0251861188117244, 0.02518613917569084, 0.025186159245288487, 0.02518617902643563, 0.025186198524897355, 0.025186217746292528, 0.02518623669609603, 0.025186255379643162, 0.025186273802136613, 0.02518629196864758, 0.025186309884120576, 0.025186327553378077, 0.025186344981123737, 0.0251863621719451, 0.025186379130318307, 0.025186395860610687, 0.025186412367084243, 0.02518642865389699, 0.025186444725108892, 0.025186460584682983, 0.025186476236488148, 0.025186491684302256, 0.025186506931814838, 0.025186521982628645, 0.02518653684026176, 0.025186551508151064, 0.02518656598965538, 0.025186580288057165, 0.025186594406561767, 0.025186608348303163]}, "lie_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.009905646779026946, 0.011568955993387482, 0.012044542788817602, 0.012232824873008235, 0.012331383318997653, 0.012391803712936123, 0.012431916840799903, 0.012459883691393961, 0.012480156190821066, 0.012495358059022571, 0.012507094272808788, 0.012516378292009387, 0.01252387268907974, 0.012530026103317065, 0.012535152105535156, 0.01253947587618241, 0.012543162878867708, 0.012546337134024248, 0.01254909323474275, 0.012551504454768726, 0.012553628342872181, 0.012555510660813866, 0.0125571882061558, 0.012558690869261036, 0.012560043154717471, 0.012561265321916011, 0.012562374250712549, 0.012563384105904563, 0.012564306852617897, 0.012565152659915337, 0.012565930219703715, 0.012566647000806312, 0.012567309452951104, 0.012567923171732746, 0.012568493032915979, 0.012569023302475363, 0.012569517727289663, 0.012569979610315637, 0.012570411873221653, 0.012570817108843295, 0.012571197625315294, 0.012571555483368373, 0.012571892527990224, 0.012572210415404388, 0.012572510636148343, 0.012572794534893076, 0.012573063327519906, 0.0125733181158833, 0.012573559900609871, 0.012573789592243286, 0.012574008020960325, 0.012574215945071096, 0.012574414058480178, 0.012574602997252743, 0.012574783345396424, 0.01257495563997589, 0.012575120375644218, 0.012575278008666207, 0.012575428960496907, 0.01257557362097463, 0.012575712351171314, 0.012575845485945201, 0.012575973336230492, 0.012576096191093683, 0.012576214319585288, 0.012576327972404149, 0.012576437383409913, 0.012576542770980413, 0.012576644339251509, 0.012576742279230297, 0.012576836769816, 0.012576927978723895, 0.01257701606332909, 0.012577101171434901, 0.01257718344197382, 0.012577263005649998, 0.0125773399855281, 0.012577414497572584, 0.012577486651138656, 0.012577556549431277, 0.01257762428991952, 0.012577689964722022, 0.012577753660964437, 0.012577815461101444, 0.012577875443222962, 0.012577933681332126, 0.012577990245603361, 0.012578045202621636, 0.012578098615605455, 0.012578150544611155, 0.012578201046725185, 0.012578250176241238, 0.012578297984825501, 0.01257834452167022, 0.012578389833636459, 0.012578433965388281, 0.012578476959518864, 0.01257851885666462, 0.0125785596956137, 0.012578599513409588, 0.01257863834544601, 0.012578676225550638, 0.012578713186076722, 0.012578749257977086, 0.01257878447087728, 0.012578818853145289, 0.012578852431955298, 0.012578885233349452, 0.012578917282294145, 0.012578948602734768, 0.012578979217645525, 0.012579009149077867, 0.012579038418204304, 0.012579067045362146, 0.012579095050092243, 0.012579122451177538, 0.012579149266678335, 0.012579175513966024, 0.012579201209755447, 0.012579226370134243, 0.012579251010591088, 0.012579275146044379, 0.012579298790866276, 0.012579321958906667, 0.012579344663516994, 0.012579366917573347, 0.012579388733493123, 0.012579410123257901, 0.012579431098431893, 0.012579451670178939, 0.012579471849279163, 0.012579491646144143, 0.012579511070833767, 0.012579530133070997, 0.012579548842253773, 0.012579567207468893, 0.012579585237504172, 0.01257960294086251, 0.0125796203257698, 0.012579637400188727, 0.012579654171826885, 0.012579670648148147, 0.012579686836380381, 0.012579702743527177, 0.012579718376373379, 0.012579733741495224, 0.012579748845267951, 0.012579763693873298, 0.012579778293304675, 0.01257979264937514, 0.01257980676772708, 0.012579820653834386, 0.012579834313009358, 0.012579847750410388, 0.012579860971045683, 0.012579873979777717, 0.012579886781330096, 0.012579899380292432, 0.012579911781124163, 0.012579923988158583, 0.012579936005608947, 0.012579947837570547, 0.012579959488025488, 0.012579970960847144, 0.012579982259802409, 0.012579993388556752, 0.012580004350676062, 0.01258001514963114, 0.012580025788800115, 0.012580036271471664, 0.01258004660084724, 0.012580056780045168, 0.012580066812102329, 0.012580076699976973, 0.012580086446550398, 0.012580096054631484, 0.0125801055269567, 0.012580114866192454, 0.012580124074939612, 0.012580133155732899, 0.012580142111043548, 0.012580150943282074, 0.01258015965479962, 0.012580168247889108, 0.012580176724787952, 0.012580185087679135, 0.012580193338693153, 0.012580201479907847, 0.0125802095133527, 0.012580217441008583, 0.012580225264809229, 0.012580232986643014, 0.012580240608354292, 0.01258024813174379, 0.012580255558569493, 0.012580262890549004, 0.01258027012936132, 0.012580277276647603, 0.012580284334009614, 0.012580291303014036]}, "strang_0.2": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.008742959511163318, 0.008162166641568566, 0.008079065136370378, 0.008061543941005847, 0.008057819867191077, 0.008057334624078557, 0.008057455054005784, 0.008057602796881221, 0.008057703350838838, 0.00805777070372553, 0.008057819510377654, 0.008057856992026722, 0.008057886581999303, 0.008057910292774098, 0.008057929522442372, 0.00805794529184633, 0.008057958353095092, 0.008057969267249306, 0.0080579784603038, 0.008057986260815539, 0.008057992925132292, 0.008057998655082046, 0.00805800361089269, 0.008058007920801604, 0.008058011688258069, 0.008058014997335858, 0.008058017916841876, 0.008058020503460214, 0.008058022804174395, 0.008058024858160037, 0.008058026698262189, 0.008058028352161514, 0.00805802984330371, 0.008058031191639533, 0.008058032414222517, 0.008058033525690431, 0.008058034538658257, 0.008058035464039888, 0.008058036311309988, 0.008058037088724816, 0.008058037803500628, 0.008058038461965204, 0.00805803906968449, 0.008058039631568125, 0.008058040151958027, 0.008058040634704966, 0.008058041083233209, 0.008058041500593992, 0.008058041889512249, 0.008058042252430047, 0.008058042591536637, 0.008058042908800179, 0.008058043205994977, 0.008058043484721916, 0.008058043746429237, 0.008058043992428706, 0.00805804422391027, 0.008058044441955901, 0.008058044647551233, 0.008058044841594758, 0.008058045024906892, 0.008058045198237624, 0.00805804536227485, 0.008058045517649022, 0.008058045664939208, 0.008058045804677285, 0.008058045937353908, 0.008058046063420874, 0.008058046183295371, 0.008058046297362922, 0.008058046405979551, 0.008058046509475688, 0.008058046608157477, 0.008058046702308625, 0.00805804679219321, 0.008058046878056148, 0.008058046960126129, 0.008058047038615766, 0.008058047113722634, 0.008058047185632725, 0.008058047254517907, 0.0080580473205405, 0.008058047383851052, 0.008058047444591378, 0.008058047502893927, 0.008058047558882982, 0.00805804761267529, 0.008058047664380093, 0.008058047714100668, 0.008058047761933742, 0.008058047807970321, 0.008058047852296454, 0.008058047894992842, 0.008058047936135697, 0.008058047975796592, 0.0080580480140437, 0.008058048050941199, 0.008058048086549871, 0.008058048120926547, 0.008058048154126323, 0.008058048186199334, 0.008058048217194467, 0.008058048247158318, 0.008058048276134435, 0.008058048304164202, 0.008058048331287123, 0.00805804835754039, 0.008058048382959641, 0.008058048407578702, 0.008058048431429349, 0.00805804845454248, 0.008058048476946952, 0.00805804849867052, 0.008058048519739541, 0.008058048540179356, 0.008058048560012769, 0.008058048579263729, 0.00805804859795438, 0.008058048616105396, 0.008058048633736435, 0.008058048650866307, 0.008058048667514018, 0.008058048683696471, 0.008058048699430453, 0.008058048714732763, 0.008058048729615908, 0.008058048744086223, 0.008058048758170469, 0.008058048771885845, 0.008058048785239592, 0.008058048798243194, 0.008058048810913166, 0.008058048823258073, 0.008058048835290783, 0.008058048847022634, 0.008058048858463934, 0.008058048869624601, 0.008058048880514318, 0.008058048891139926, 0.00805804890149177, 0.008058048911517224, 0.008058048921178774, 0.00805804893068012, 0.00805804894004057, 0.008058048949131223, 0.008058048958017422, 0.008058048966714868, 0.008058048975204922, 0.008058048983520352, 0.008058048991652262, 0.008058048999613715, 0.008058049007415604, 0.008058049015068718, 0.00805804902258603, 0.008058049029984415, 0.008058049037286916, 0.008058049044522956, 0.008058049051725419, 0.008058049058904275, 0.008058049065971856, 0.008058049072604509, 0.008058049078171045, 0.008058049082150284, 0.008058049085345418, 0.008058049090198291, 0.008058049095880036, 0.00805804909990258, 0.008058049105128607, 0.008058049110017522, 0.00805804911477289, 0.008058049119520683, 0.008058049124274625, 0.008058049129084636, 0.008058049133878961, 0.008058049138731349, 0.008058049143652922, 0.00805804914867063, 0.008058049153824394, 0.008058049159158991, 0.008058049164730356, 0.008058049170604507, 0.008058049176861492, 0.008058049183602168, 0.008058049190956052, 0.008058049199084967, 0.008058049208197207, 0.008058049218555836, 0.008058049230482306, 0.008058049244348274, 0.008058049260508494, 0.008058049279174253, 0.00805804930014464, 0.008058049322390676, 0.00805804934351804, 0.00805804935929627, 0.008058049363673636, 0.008058049349936475, 0.008058049313638618, 0.008058049257345911, 0.0080580491955924]}, "strang_0.1": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.001829644182868851, 0.001642576406259207, 0.00161527600641731, 0.0016094645473581624, 0.0016082061715219768, 0.0016080256913393169, 0.001608053286248373, 0.0016080951021178141, 0.0016081241496531575, 0.0016081436938422285, 0.0016081579212890154, 0.0016081689067809677, 0.001608177620921957, 0.001608184630043689, 0.001608190331400374, 0.001608195018096118, 0.001608198907664181, 0.001608202163253916, 0.0016082049093007074, 0.0016082072421594621, 0.0016082092372633784, 0.0016082109541709646, 0.0016082124402766172, 0.0016082137335848231, 0.0016082148648081662, 0.0016082158589429034, 0.0016082167364730455, 0.0016082175142939372, 0.0016082182064214015, 0.0016082188245543836, 0.0016082193785094973, 0.0016082198765649566, 0.0016082203257378387, 0.0016082207320022586, 0.0016082211004681923, 0.001608221435523651, 0.001608221740951999, 0.0016082220200284761, 0.0016082222755962874, 0.0016082225101352707, 0.0016082227258128786, 0.001608222924530295, 0.0016082231079607115, 0.0016082232775805638, 0.0016082234346953132, 0.0016082235804632998, 0.0016082237159153084, 0.0016082238419695423, 0.001608223959445438, 0.0016082240690796926, 0.0016082241715311251, 0.001608224267391955, 0.0016082243571972094, 0.0016082244414291039, 0.0016082245205243878, 0.0016082245948784617, 0.0016082246648497127, 0.001608224730764217, 0.0016082247929195715, 0.0016082248515867771, 0.0016082249070132344, 0.0016082249594246824, 0.001608225009029116, 0.0016082250560167809, 0.0016082251005624616, 0.0016082251428261832, 0.0016082251829563797, 0.0016082252210893448, 0.0016082252573510526, 0.0016082252918580683, 0.001608225324717422, 0.0016082253560291396, 0.0016082253858857483, 0.0016082254143726844, 0.0016082254415700126, 0.0016082254675512885, 0.0016082254923860282, 0.0016082255161384107, 0.0016082255388675222, 0.0016082255606304596, 0.0016082255814782456, 0.0016082256014606743, 0.0016082256206227457, 0.0016082256390076042, 0.0016082256566551788, 0.0016082256736030206, 0.00160822568988645, 0.0016082257055382687, 0.0016082257205899354, 0.0016082257350706608, 0.0016082257490078456, 0.0016082257624277165, 0.0016082257753546017, 0.0016082257878114944, 0.0016082257998197588, 0.0016082258114002343, 0.0016082258225724483, 0.00160822583335486, 0.0016082258437642718, 0.0016082258538181557, 0.0016082258635305628, 0.0016082258729165164, 0.00160822588199052, 0.0016082258907656015, 0.0016082258992542225, 0.001608225907468454, 0.0016082259154194178, 0.0016082259231181496, 0.0016082259305746109, 0.001608225937798366, 0.00160822594479898, 0.0016082259515849942, 0.0016082259581649018, 0.0016082259645466247, 0.0016082259707381205, 0.0016082259767456464, 0.0016082259825768589, 0.0016082259882386012, 0.001608225993736964, 0.0016082259990779027, 0.0016082260042667228, 0.0016082260093098738, 0.001608226014211881, 0.0016082260189775827, 0.0016082260236126385, 0.0016082260281211737, 0.0016082260325075396, 0.0016082260367760253, 0.001608226040930447, 0.001608226044975417, 0.001608226048914452, 0.0016082260527504957, 0.0016082260564877322, 0.0016082260601295553, 0.0016082260636790236, 0.0016082260671402275, 0.001608226070516884, 0.0016082260738139445, 0.001608226077037474, 0.0016082260801868645, 0.0016082260832319798, 0.001608226086139416, 0.0016082260890463833, 0.0016082260919273166, 0.0016082260946649566, 0.0016082260973493518, 0.0016082260999865025, 0.0016082261025474884, 0.0016082261050611888, 0.0016082261075125387, 0.0016082261099078868, 0.0016082261122496513, 0.001608226114539501, 0.001608226116778041, 0.0016082261189669276, 0.0016082261211081428, 0.0016082261232030302, 0.0016082261252533339, 0.001608226127260217, 0.0016082261292253643, 0.0016082261311506604, 0.0016082261330371593, 0.0016082261348869182, 0.0016082261367015556, 0.0016082261384826855, 0.0016082261402324896, 0.0016082261419528955, 0.0016082261436459763, 0.0016082261453141966, 0.0016082261469603436, 0.001608226148587153, 0.0016082261501984873, 0.0016082261517976746, 0.0016082261533896778, 0.0016082261549795719, 0.0016082261565737452, 0.0016082261581801278, 0.0016082261598073305, 0.0016082261614674828, 0.0016082261631746757, 0.0016082261649480077, 0.0016082261668121363, 0.0016082261688005577, 0.0016082261709602053, 0.0016082261733581624, 0.0016082261760932562, 0.001608226179311385, 0.0016082261832280518, 0.001608226188148444, 0.0016082261944930047, 0.0016082262027758418, 0.0016082262135423563, 0.0016082262271918505, 0.0016082262436660567, 0.0016082262620384948, 0.0016082262801722389, 0.0016082262948665048, 0.0016082263028718697, 0.0016082263034023932, 0.0016082263017627213]}, "strang_0.05": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.0004413450273623104, 0.00039284057364742826, 0.00038568101819345105, 0.0003841517783032974, 0.0003838194115867798, 0.00038377100682888266, 0.0003837777194920722, 0.00038378840529488926, 0.00038379585687654295, 0.00038380087490815943, 0.0003838045321867484, 0.00038380736020331656, 0.0003838096063869598, 0.0003838114149121314, 0.00038381288717490557, 0.00038381409820215925, 0.0003838151037884663, 0.0003838159458422836, 0.000383816656367714, 0.0003838172601732565, 0.0003838177766980516, 0.00038381822130264533, 0.0003838186062191233, 0.0003838189412589104, 0.00038381923435666047, 0.00038381949197182095, 0.0003838197193998716, 0.00038381992101095216, 0.0003838201004289536, 0.0003838202606811939, 0.00038382040430861105, 0.0003838205334533947, 0.0003838206499323455, 0.00038382075529189456, 0.0003838208508556171, 0.00038382093775980757, 0.00038382101698430297, 0.00038382108937800615, 0.00038382115567670233, 0.0003838212165235063, 0.00038382127247982257, 0.0003838213240380457, 0.00038382137163198556, 0.0003838214156445731, 0.00038382145641382173, 0.000383821494239908, 0.0003838215293904727, 0.00038382156210344935, 0.00038382159259042433, 0.000383821621043806, 0.0003838216476339489, 0.0003838216725138079, 0.000383821695822628, 0.00038382171768530193, 0.000383821738215424, 0.00038382175751556727, 0.0003838217756783548, 0.0003838217927882425, 0.0003838218089227848, 0.0003838218241523762, 0.0003838218385410963, 0.00038382185214703524, 0.00038382186502463716, 0.00038382187722328014, 0.00038382188878835255, 0.0003838218997608891, 0.0003838219101797863, 0.0003838219200803021, 0.0003838219294951747, 0.00038382193845482466, 0.0003838219469865581, 0.0003838219551165982, 0.0003838219628690447, 0.0003838219702658388, 0.0003838219773280163, 0.0003838219840743157, 0.00038382199052318437, 0.00038382199669124626, 0.00038382200259322406, 0.0003838220082448359, 0.00038382201365846, 0.00038382201884774257, 0.00038382202382387763, 0.00038382202859833835, 0.0003838220331814141, 0.0003838220375827987, 0.00038382204181174783, 0.000383822045876544, 0.00038382204978559034, 0.00038382205354643625, 0.0003838220571661082, 0.00038382206065160177, 0.00038382206400917765, 0.0003838220672447261, 0.0003838220703635305, 0.00038382207337122714, 0.00038382207627294654, 0.00038382207907355155, 0.00038382208177704247, 0.0003838220843888476, 0.00038382208691167043, 0.00038382208934957274, 0.0003838220917065312, 0.00038382209398591153, 0.00038382209619085983, 0.0003838220983246557, 0.0003838221003900064, 0.0003838221023900052, 0.0003838221043270787, 0.0003838221062035911, 0.00038382210802225995, 0.0003838221097851022, 0.0003838221114944166, 0.0003838221131521642, 0.0003838221147606597, 0.00038382211632142675, 0.0003838221178362758, 0.0003838221193073273, 0.00038382212073576944, 0.0003838221221234251, 0.0003838221234713286, 0.00038382212478171493, 0.0003838221260553564, 0.00038382212729331095, 0.00038382212849767157, 0.0003838221296691406, 0.00038382213080880023, 0.0003838221319178054, 0.00038382213299696465, 0.0003838221340480097, 0.00038382213507164514, 0.00038382213606815373, 0.0003838221370391332, 0.00038382213798543284, 0.0003838221389076485, 0.0003838221398074197, 0.000383822140685936, 0.0003838221415456572, 0.00038382214239077384, 0.0003838221432215095, 0.00038382214401357583, 0.00038382214473556785, 0.0003838221455086511, 0.00038382214630897424, 0.0003838221470041578, 0.00038382214769801335, 0.00038382214839108785, 0.00038382214905300006, 0.0003838221497103357, 0.00038382215034817306, 0.0003838221509713878, 0.0003838221515809077, 0.00038382215217746217, 0.0003838221527602195, 0.0003838221533297596, 0.00038382215388682545, 0.0003838221544316125, 0.0003838221549645741, 0.00038382215548577467, 0.0003838221559956015, 0.00038382215649470746, 0.00038382215698288543, 0.0003838221574607104, 0.0003838221579285106, 0.0003838221583862975, 0.00038382215883462706, 0.000383822159273675, 0.00038382215970361695, 0.00038382216012459883, 0.000383822160537066, 0.00038382216094099255, 0.0003838221613370457, 0.00038382216172488855, 0.00038382216210507077, 0.0003838221624777, 0.00038382216284290824, 0.0003838221632012375, 0.00038382216355219075, 0.0003838221638965355, 0.00038382216423398234, 0.0003838221645650844, 0.00038382216488992075, 0.0003838221652085169, 0.00038382216552119525, 0.00038382216582794217, 0.0003838221661292319, 0.0003838221664250504, 0.0003838221667154157, 0.0003838221670005468, 0.00038382216728059495, 0.00038382216755552, 0.0003838221678256655, 0.00038382216809098956, 0.00038382216835170023, 0.0003838221686079155, 0.0003838221688595386, 0.00038382216910693725, 0.0003838221693503595, 0.0003838221695897806, 0.0003838221698258192]}, "strang_0.025": {"t": [1.0, 2.0, 3.0, 4.0, 5.0, 6.0, 7.0, 8.0, 9.0, 10.0, 11.0, 12.0, 13.0, 14.0, 15.0, 16.0, 17.0, 18.0, 19.0, 20.0, 21.0, 22.0, 23.0, 24.0, 25.0, 26.0, 27.0, 28.0, 29.0, 30.0, 31.0, 32.0, 33.0, 34.0, 35.0, 36.0, 37.0, 38.0, 39.0, 40.0, 41.0, 42.0, 43.0, 44.0, 45.0, 46.0, 47.0, 48.0, 49.0, 50.0, 51.0, 52.0, 53.0, 54.0, 55.0, 56.0, 57.0, 58.0, 59.0, 60.0, 61.0, 62.0, 63.0, 64.0, 65.0, 66.0, 67.0, 68.0, 69.0, 70.0, 71.0, 72.0, 73.0, 74.0, 75.0, 76.0, 77.0, 78.0, 79.0, 80.0, 81.0, 82.0, 83.0, 84.0, 85.0, 86.0, 87.0, 88.0, 89.0, 90.0, 91.0, 92.0, 93.0, 94.0, 95.0, 96.0, 97.0, 98.0, 99.0, 100.0, 101.0, 102.0, 103.0, 104.0, 105.0, 106.0, 107.0, 108.0, 109.0, 110.0, 111.0, 112.0, 113.0, 114.0, 115.0, 116.0, 117.0, 118.0, 119.0, 120.0, 121.0, 122.0, 123.0, 124.0, 125.0, 126.0, 127.0, 128.0, 129.0, 130.0, 131.0, 132.0, 133.0, 134.0, 135.0, 136.0, 137.0, 138.0, 139.0, 140.0, 141.0, 142.0, 143.0, 144.0, 145.0, 146.0, 147.0, 148.0, 149.0, 150.0, 151.0, 152.0, 153.0, 154.0, 155.0, 156.0, 157.0, 158.0, 159.0, 160.0, 161.0, 162.0, 163.0, 164.0, 165.0, 166.0, 167.0, 168.0, 169.0, 170.0, 171.0, 172.0, 173.0, 174.0, 175.0, 176.0, 177.0, 178.0, 179.0, 180.0, 181.0, 182.0, 183.0, 184.0, 185.0, 186.0, 187.0, 188.0, 189.0, 190.0, 191.0, 192.0, 193.0, 194.0, 195.0, 196.0, 197.0, 198.0, 199.0, 200.0], "err": [0.00010988704230146607, 9.773981482958409e-05, 9.594243652494882e-05, 9.555826706995919e-05, 9.54747234049519e-05, 9.54625317310372e-05, 9.54641999497608e-05, 9.546687386868371e-05, 9.546873930863467e-05, 9.546999562191251e-05, 9.547091142169252e-05, 9.547161974519975e-05, 9.547218246553482e-05, 9.547263562407263e-05, 9.54730045781418e-05, 9.547330810086822e-05, 9.547356015738967e-05, 9.547377124019713e-05, 9.547394936402495e-05, 9.547410074246147e-05, 9.547423024461431e-05, 9.547434171916821e-05, 9.547443823217448e-05, 9.547452224102752e-05, 9.547459573510202e-05, 9.547466033326256e-05, 9.54747173629176e-05, 9.547476792056229e-05, 9.547481291329842e-05, 9.54748531005433e-05, 9.547488911982719e-05, 9.54749215077953e-05, 9.54749507201986e-05, 9.547497714444523e-05, 9.54750011126345e-05, 9.547502290957115e-05, 9.547504278078001e-05, 9.54750609395736e-05, 9.547507756966014e-05, 9.547509283283733e-05, 9.547510686962158e-05, 9.547511980325555e-05, 9.547513174263942e-05, 9.547514278405223e-05, 9.547515301190953e-05, 9.547516250140306e-05, 9.54751713200353e-05, 9.547517952732887e-05, 9.547518717560649e-05, 9.547519431436598e-05, 9.547520098588778e-05, 9.54752072279764e-05, 9.547521307601121e-05, 9.547521856117815e-05, 9.54752237122486e-05, 9.547522855497054e-05, 9.547523311226215e-05, 9.547523740520845e-05, 9.547524145360306e-05, 9.547524527515583e-05, 9.547524888587719e-05, 9.54752522998746e-05, 9.547525553128664e-05, 9.54752585925186e-05, 9.547526149498638e-05, 9.54752642485159e-05, 9.547526686322511e-05, 9.547526934788925e-05, 9.547527171074788e-05, 9.547527395956891e-05, 9.54752761008289e-05, 9.547527814130391e-05, 9.547528008715101e-05, 9.54752819436512e-05, 9.54752837163231e-05, 9.547528540955537e-05, 9.547528702833298e-05, 9.547528857680316e-05, 9.547529005808203e-05, 9.54752914769802e-05, 9.547529283576274e-05, 9.547529413854015e-05, 9.547529538766775e-05, 9.547529658627441e-05, 9.547529773689272e-05, 9.54752988418936e-05, 9.547529990368829e-05, 9.547530092412884e-05, 9.547530190553428e-05, 9.547530284978174e-05, 9.54753037585355e-05, 9.547530463375056e-05, 9.547530547694618e-05, 9.547530628954604e-05, 9.547530707260084e-05, 9.547530782772818e-05, 9.54753085562997e-05, 9.547530925961313e-05, 9.547530993830316e-05, 9.54753105945845e-05, 9.547531122821935e-05, 9.547531184036161e-05, 9.547531243225909e-05, 9.54753130047192e-05, 9.547531355845001e-05, 9.54753140943966e-05, 9.547531461311074e-05, 9.547531511557434e-05, 9.547531560221185e-05, 9.547531607353119e-05, 9.5475316530433e-05, 9.547531697323546e-05, 9.54753174026122e-05, 9.547531781898915e-05, 9.547531822312269e-05, 9.5475318615209e-05, 9.54753189956865e-05, 9.547531936535773e-05, 9.547531972425146e-05, 9.5475320072969e-05, 9.547532041146226e-05, 9.547532074084143e-05, 9.547532106090108e-05, 9.547532137173668e-05, 9.547532167446246e-05, 9.547532196889259e-05, 9.547532225525906e-05, 9.547532253390692e-05, 9.547532280487421e-05, 9.547532306905171e-05, 9.547532332646996e-05, 9.547532357672256e-05, 9.547532382065104e-05, 9.547532405844611e-05, 9.547532428996043e-05, 9.54753245159151e-05, 9.547532473623275e-05, 9.54753249508661e-05, 9.547532515999656e-05, 9.547532536404989e-05, 9.547532556338544e-05, 9.5475325757833e-05, 9.547532594740012e-05, 9.547532613255399e-05, 9.547532631321079e-05, 9.547532648934922e-05, 9.547532666169172e-05, 9.547532683032675e-05, 9.547532699455023e-05, 9.547532715501098e-05, 9.547532731167599e-05, 9.547532746501022e-05, 9.547532761486024e-05, 9.547532776128361e-05, 9.547532790432932e-05, 9.547532804426778e-05, 9.54753281811441e-05, 9.547532831504387e-05, 9.547532844592985e-05, 9.547532857386978e-05, 9.547532869925305e-05, 9.54753288217206e-05, 9.547532894162244e-05, 9.547532905902969e-05, 9.547532917377953e-05, 9.54753292862368e-05, 9.547532939635698e-05, 9.547532950413658e-05, 9.547532960959575e-05, 9.547532971295529e-05, 9.547532981403134e-05, 9.547532991331992e-05, 9.547533001032322e-05, 9.547533010549818e-05, 9.547533019872462e-05, 9.547533029003392e-05, 9.54753303797797e-05, 9.547533046740201e-05, 9.54753305534679e-05, 9.547533063764869e-05, 9.547533072025644e-05, 9.547533080134311e-05, 9.547533088070625e-05, 9.547533095863782e-05, 9.547533103501149e-05, 9.547533111016139e-05, 9.547533118392646e-05, 9.547533125623155e-05, 9.547533132732571e-05, 9.54753313970531e-05, 9.547533146534437e-05, 9.547533153256002e-05, 9.547533159842796e-05, 9.547533166302832e-05, 9.547533172666083e-05, 9.547533178886223e-05, 9.54753318497081e-05, 9.547533191017606e-05, 9.547533196947341e-05, 9.547533202712024e-05]}}, "mom": {"lie_0.2_t100": 0.010117658659224014, "lie_0.1_t100": 0.004805689526342358, "lie_0.05_t100": 0.00235087496790972, "lie_0.025_t100": 0.001162911570201913, "strang_0.2_t100": 0.003957421763338501, "strang_0.1_t100": 0.000992269046136155, "strang_0.05_t100": 0.0002484163554763697, "strang_0.025_t100": 6.211875075993487e-05, "lie_0.2_t200": 0.010117658660963562, "lie_0.1_t200": 0.00480568954312604, "lie_0.05_t200": 0.0023508749812798293, "lie_0.025_t200": 0.0011629115808529818, "strang_0.2_t200": 0.003957420408401869, "strang_0.1_t200": 0.0009922689906557047, "strang_0.05_t200": 0.00024841630750680697, "strang_0.025_t200": 6.211873525291062e-05}, "alias_t200": {"lie_0.2": {"inband": 0.10145574638890573, "alias": 0.00729712965741829}, "lie_0.1": {"inband": 0.050488352281756084, "alias": 0.0006264050959958039}, "lie_0.05": {"inband": 0.025186595627387502, "alias": 2.5313894989019778e-05}, "lie_0.025": {"inband": 0.012580291296730927, "alias": 3.976012519910044e-07}, "strang_0.2": {"inband": 0.005787358172891309, "alias": 0.005607017229976693}, "strang_0.1": {"inband": 0.0015372691278785543, "alias": 0.00047243567409003883}, "strang_0.05": {"inband": 0.00038343389786984155, "alias": 1.7259896121933747e-05}, "strang_0.025": {"inband": 9.547504106832518e-05, "alias": 2.3570891047250163e-07}}}

==> anc/numerics/data/spectrum.json <==
{"t": 129.6, "mass": 0.9197572936671052, "weights": [0.9186698700359905, 0.03720905223496263, 0.003954299729281777, 0.000587852787207873, 0.0001093663316886438, 2.417872614249432e-05], "gamma_m": [0.9616593926989215, 0.03562485905824761, 0.0024433651631501434, 0.0002384932949870279, 2.9533020827140156e-05, 4.356763866778094e-06], "k": [-7.999280294203011, -7.997316798794518, -7.995353303386024, -7.99338980797753, -7.991426312569037, -7.989462817160542, -7.987499321752049, -7.985535826343556, -7.983572330935062, -7.9816088355265675, -7.979645340118075, -7.977681844709581, -7.975718349301086, -7.9737548538925935, -7.971791358484101, -7.969827863075607, -7.967864367667112, -7.9659008722586195, -7.963937376850126, -7.961973881441633, -7.960010386033138, -7.958046890624645, -7.956083395216152, -7.954119899807657, -7.9521564043991635, -7.950192908990671, -7.948229413582177, -7.946265918173682, -7.9443024227651895, -7.942338927356697, -7.940375431948202, -7.938411936539708, -7.9364484411312155, -7.934484945722722, -7.932521450314227, -7.930557954905734, -7.928594459497241, -7.926630964088746, -7.924667468680253, -7.9227039732717595, -7.920740477863267, -7.918776982454772, -7.916813487046278, -7.9148499916377855, -7.912886496229293, -7.910923000820798, -7.908959505412304, -7.9069960100038115, -7.905032514595317, -7.903069019186823, -7.90110552377833, -7.899142028369837, -7.897178532961342, -7.895215037552849, -7.893251542144355, -7.891288046735861, -7.889324551327368, -7.887361055918874, -7.885397560510381, -7.883434065101887, -7.881470569693394, -7.8795070742849, -7.877543578876406, -7.875580083467913, -7.873616588059419, -7.871653092650926, -7.869689597242432, -7.867726101833938, -7.865762606425445, -7.863799111016951, -7.861835615608457, -7.859872120199964, -7.85790862479147, -7.855945129382976, -7.853981633974483, -7.85201813856599, -7.850054643157496, -7.848091147749002, -7.846127652340509, -7.844164156932015, -7.8422006615235205, -7.840237166115028, -7.838273670706534, -7.836310175298041, -7.8343466798895465, -7.832383184481053, -7.83041968907256, -7.828456193664065, -7.826492698255572, -7.824529202847079, -7.822565707438586, -7.820602212030091, -7.818638716621598, -7.816675221213105, -7.814711725804611, -7.812748230396116, -7.810784734987624, -7.80882123957913, -7.806857744170635, -7.804894248762142, -7.802930753353649, -7.800967257945156, -7.799003762536661, -7.797040267128168, -7.795076771719675, -7.79311327631118, -7.791149780902687, -7.789186285494194, -7.787222790085701, -7.785259294677206, -7.783295799268712, -7.78133230386022, -7.779368808451725, -7.777405313043231, -7.775441817634738, -7.773478322226245, -7.77151482681775, -7.769551331409257, -7.7675878360007635, -7.765624340592271, -7.763660845183776, -7.761697349775283, -7.7597338543667895, -7.757770358958295, -7.755806863549802, -7.753843368141308, -7.7518798727328155, -7.749916377324321, -7.747952881915827, -7.745989386507334, -7.74402589109884, -7.742062395690346, -7.740098900281853, -7.7381354048733595, -7.736171909464865, -7.734208414056372, -7.732244918647879, -7.730281423239385, -7.728317927830891, -7.726354432422398, -7.724390937013904, -7.72242744160541, -7.720463946196917, -7.718500450788423, -7.71653695537993, -7.714573459971436, -7.712609964562942, -7.710646469154449, -7.708682973745955, -7.706719478337461, -7.704755982928968, -7.702792487520475, -7.700828992111981, -7.698865496703487, -7.696902001294994, -7.694938505886499, -7.692975010478006, -7.691011515069513, -7.689048019661019, -7.6870845242525245, -7.685121028844032, -7.683157533435538, -7.681194038027043, -7.6792305426185505, -7.677267047210057, -7.675303551801564, -7.673340056393069, -7.6713765609845765, -7.669413065576083, -7.66744957016759, -7.665486074759095, -7.663522579350602, -7.661559083942109, -7.659595588533614, -7.6576320931251205, -7.655668597716628, -7.653705102308134, -7.651741606899639, -7.6497781114911465, -7.647814616082653, -7.645851120674158, -7.643887625265665, -7.6419241298571725, -7.639960634448679, -7.637997139040184, -7.636033643631691, -7.634070148223198, -7.632106652814703, -7.63014315740621, -7.6281796619977165, -7.626216166589224, -7.624252671180729, -7.622289175772235, -7.6203256803637425, -7.618362184955249, -7.616398689546754, -7.614435194138261, -7.6124716987297685, -7.610508203321274, -7.60854470791278, -7.606581212504287, -7.604617717095794, -7.602654221687299, -7.600690726278806, -7.598727230870312, -7.596763735461818, -7.594800240053325, -7.592836744644831, -7.590873249236338, -7.588909753827844, -7.58694625841935, -7.584982763010857, -7.583019267602363, -7.58105577219387, -7.579092276785376, -7.577128781376883, -7.575165285968389, -7.573201790559895, -7.571238295151402, -7.569274799742908, -7.567311304334414, -7.565347808925921, -7.563384313517427, -7.561420818108933, -7.55945732270044, -7.557493827291946, -7.555530331883453, -7.553566836474959, -7.551603341066466, -7.549639845657972, -7.5476763502494775, -7.545712854840985, -7.543749359432491, -7.541785864023998, -7.5398223686155035, -7.53785887320701, -7.535895377798517, -7.533931882390022, -7.531968386981529, -7.530004891573036, -7.528041396164542, -7.526077900756047, -7.524114405347555, -7.522150909939062, -7.520187414530568, -7.518223919122073, -7.516260423713581, -7.514296928305087, -7.512333432896592, -7.5103699374880994, -7.508406442079606, -7.506442946671113, -7.504479451262618, -7.502515955854125, -7.500552460445632, -7.498588965037137, -7.496625469628643, -7.494661974220151, -7.492698478811658, -7.490734983403162, -7.488771487994669, -7.486807992586177, -7.484844497177682, -7.482881001769188, -7.480917506360695, -7.478954010952202, -7.476990515543707, -7.475027020135214, -7.4730635247267205, -7.471100029318228, -7.469136533909733, -7.467173038501239, -7.4652095430927465, -7.463246047684252, -7.461282552275758, -7.459319056867265, -7.4573555614587725, -7.455392066050278, -7.453428570641784, -7.451465075233291, -7.449501579824797, -7.447538084416303, -7.44557458900781, -7.4436110935993165, -7.441647598190822, -7.439684102782329, -7.437720607373835, -7.435757111965341, -7.433793616556848, -7.431830121148355, -7.429866625739861, -7.427903130331367, -7.425939634922874, -7.42397613951438, -7.422012644105887, -7.420049148697393, -7.418085653288899, -7.416122157880406, -7.414158662471912, -7.412195167063418, -7.410231671654925, -7.408268176246431, -7.406304680837937, -7.404341185429444, -7.402377690020951, -7.4004141946124555, -7.398450699203963, -7.39648720379547, -7.394523708386976, -7.3925602129784815, -7.390596717569989, -7.388633222161495, -7.386669726753, -7.3847062313445075, -7.382742735936014, -7.380779240527521, -7.378815745119026, -7.376852249710533, -7.37488875430204, -7.372925258893547, -7.3709617634850515, -7.368998268076559, -7.367034772668066, -7.365071277259571, -7.3631077818510775, -7.361144286442585, -7.359180791034091, -7.357217295625596, -7.3552538002171035, -7.35329030480861, -7.351326809400115, -7.349363313991622, -7.347399818583129, -7.345436323174636, -7.343472827766141, -7.3415093323576475, -7.339545836949155, -7.33758234154066, -7.335618846132167, -7.3336553507236735, -7.331691855315181, -7.329728359906686, -7.327764864498192, -7.3258013690896995, -7.323837873681206, -7.321874378272711, -7.319910882864218, -7.317947387455725, -7.31598389204723, -7.314020396638737, -7.312056901230243, -7.310093405821751, -7.308129910413256, -7.306166415004763, -7.304202919596269, -7.302239424187775, -7.300275928779282, -7.298312433370788, -7.2963489379622954, -7.294385442553801, -7.292421947145307, -7.290458451736814, -7.28849495632832, -7.286531460919826, -7.284567965511333, -7.282604470102839, -7.280640974694345, -7.278677479285852, -7.276713983877359, -7.274750488468865, -7.272786993060371, -7.270823497651878, -7.268860002243384, -7.26689650683489, -7.264933011426397, -7.262969516017903, -7.26100602060941, -7.259042525200916, -7.257079029792422, -7.255115534383929, -7.2531520389754345, -7.251188543566941, -7.249225048158448, -7.247261552749955, -7.2452980573414605, -7.243334561932967, -7.241371066524474, -7.239407571115979, -7.237444075707486, -7.235480580298993, -7.233517084890499, -7.231553589482004, -7.229590094073512, -7.227626598665018, -7.225663103256525, -7.2236996078480304, -7.221736112439537, -7.219772617031044, -7.217809121622549, -7.2158456262140565, -7.213882130805563, -7.21191863539707, -7.209955139988575, -7.207991644580082, -7.206028149171589, -7.204064653763094, -7.2021011583546, -7.200137662946108, -7.198174167537614, -7.196210672129119, -7.194247176720626, -7.192283681312133, -7.190320185903638, -7.188356690495145, -7.186393195086652, -7.184429699678159, -7.182466204269664, -7.180502708861171, -7.1785392134526775, -7.176575718044185, -7.17461222263569, -7.172648727227196, -7.1706852318187035, -7.168721736410209, -7.166758241001715, -7.164794745593222, -7.162831250184729, -7.160867754776234, -7.158904259367741, -7.156940763959248, -7.154977268550754, -7.15301377314226, -7.151050277733767, -7.1490867823252735, -7.147123286916779, -7.145159791508286, -7.143196296099792, -7.141232800691298, -7.139269305282805, -7.137305809874311, -7.135342314465818, -7.133378819057324, -7.13141532364883, -7.129451828240337, -7.127488332831844, -7.12552483742335, -7.123561342014856, -7.121597846606363, -7.119634351197869, -7.117670855789375, -7.115707360380882, -7.113743864972388, -7.111780369563894, -7.109816874155401, -7.107853378746907, -7.1058898833384125, -7.10392638792992, -7.101962892521426, -7.099999397112933, -7.0980359017044385, -7.096072406295946, -7.094108910887452, -7.092145415478957, -7.0901819200704645, -7.088218424661971, -7.086254929253478, -7.084291433844983, -7.08232793843649, -7.080364443027997, -7.078400947619503, -7.0764374522110085, -7.074473956802516, -7.072510461394022, -7.070546965985527, -7.0685834705770345, -7.066619975168542, -7.064656479760048, -7.062692984351553, -7.0607294889430605, -7.058765993534567, -7.056802498126072, -7.054839002717579, -7.052875507309086, -7.050912011900593, -7.048948516492098, -7.0469850210836045, -7.045021525675112, -7.043058030266617, -7.041094534858123, -7.0391310394496305, -7.037167544041138, -7.035204048632643, -7.033240553224149, -7.0312770578156565, -7.029313562407163, -7.027350066998668, -7.025386571590175, -7.023423076181682, -7.021459580773187, -7.019496085364694, -7.0175325899562, -7.015569094547708, -7.013605599139213, -7.011642103730719, -7.0096786083222264, -7.007715112913732, -7.005751617505239, -7.003788122096745, -7.0018246266882525, -6.999861131279758, -6.997897635871264, -6.995934140462771, -6.993970645054277, -6.992007149645783, -6.99004365423729, -6.988080158828796, -6.986116663420302, -6.984153168011809, -6.982189672603315, -6.980226177194822, -6.978262681786328, -6.976299186377835, -6.974335690969341, -6.972372195560847, -6.970408700152354, -6.96844520474386, -6.966481709335367, -6.964518213926873, -6.962554718518379, -6.960591223109886, -6.9586277277013915, -6.956664232292898, -6.954700736884405, -6.952737241475911, -6.950773746067417, -6.948810250658924, -6.946846755250431, -6.944883259841936, -6.942919764433443, -6.94095626902495, -6.938992773616456, -6.9370292782079614, -6.935065782799469, -6.933102287390975, -6.931138791982482, -6.9291752965739875, -6.927211801165494, -6.925248305757001, -6.923284810348506, -6.921321314940013, -6.91935781953152, -6.917394324123027, -6.915430828714532, -6.913467333306039, -6.911503837897546, -6.909540342489051, -6.907576847080557, -6.905613351672065, -6.903649856263571, -6.901686360855076, -6.899722865446583, -6.89775937003809, -6.895795874629595, -6.893832379221102, -6.8918688838126085, -6.889905388404116, -6.887941892995621, -6.885978397587128, -6.8840149021786345, -6.882051406770142, -6.880087911361647, -6.878124415953153, -6.8761609205446605, -6.874197425136166, -6.872233929727672, -6.870270434319179, -6.868306938910686, -6.866343443502191, -6.864379948093698, -6.8624164526852045, -6.86045295727671, -6.858489461868217, -6.856525966459724, -6.8545624710512305, -6.852598975642736, -6.850635480234243, -6.848671984825749, -6.846708489417255, -6.844744994008762, -6.842781498600268, -6.840818003191775, -6.838854507783281, -6.836891012374787, -6.834927516966294, -6.8329640215578005, -6.831000526149306, -6.829037030740813, -6.82707353533232, -6.825110039923826, -6.823146544515332, -6.821183049106839, -6.819219553698345, -6.817256058289851, -6.815292562881358, -6.813329067472864, -6.8113655720643695, -6.809402076655877, -6.807438581247383, -6.80547508583889, -6.8035115904303956, -6.801548095021902, -6.799584599613409, -6.797621104204914, -6.795657608796422, -6.793694113387928, -6.791730617979435, -6.78976712257094, -6.787803627162447, -6.785840131753954, -6.78387663634546, -6.7819131409369655, -6.779949645528473, -6.777986150119979, -6.776022654711484, -6.7740591593029915, -6.772095663894498, -6.770132168486005, -6.76816867307751, -6.7662051776690175, -6.764241682260524, -6.762278186852029, -6.760314691443536, -6.758351196035043, -6.75638770062655, -6.754424205218055, -6.7524607098095615, -6.750497214401069, -6.748533718992574, -6.74657022358408, -6.7446067281755875, -6.742643232767094, -6.740679737358599, -6.738716241950106, -6.7367527465416135, -6.73478925113312, -6.732825755724625, -6.730862260316132, -6.728898764907639, -6.726935269499144, -6.724971774090651, -6.7230082786821574, -6.721044783273665, -6.71908128786517, -6.717117792456676, -6.7151542970481835, -6.713190801639689, -6.711227306231195, -6.709263810822702, -6.7073003154142095, -6.705336820005714, -6.703373324597221, -6.701409829188728, -6.699446333780234, -6.69748283837174, -6.695519342963247, -6.693555847554753, -6.691592352146259, -6.689628856737766, -6.687665361329272, -6.685701865920778, -6.683738370512285, -6.681774875103791, -6.679811379695298, -6.677847884286804, -6.675884388878311, -6.673920893469817, -6.671957398061324, -6.66999390265283, -6.668030407244336, -6.666066911835843, -6.6641034164273485, -6.662139921018855, -6.660176425610362, -6.658212930201868, -6.656249434793374, -6.654285939384881, -6.652322443976387, -6.6503589485678924, -6.6483954531594, -6.646431957750907, -6.644468462342413, -6.6425049669339185, -6.640541471525426, -6.638577976116932, -6.636614480708437, -6.6346509852999445, -6.632687489891451, -6.630723994482958, -6.628760499074463, -6.62679700366597, -6.624833508257477, -6.622870012848983, -6.620906517440488, -6.618943022031996, -6.616979526623503, -6.615016031215007, -6.613052535806514, -6.611089040398022, -6.609125544989528, -6.607162049581033, -6.60519855417254, -6.603235058764047, -6.601271563355552, -6.599308067947059, -6.5973445725385655, -6.595381077130073, -6.593417581721578, -6.591454086313084, -6.5894905909045915, -6.587527095496097, -6.585563600087603, -6.58360010467911, -6.5816366092706176, -6.579673113862123, -6.577709618453629, -6.575746123045136, -6.573782627636643, -6.571819132228148, -6.569855636819655, -6.5678921414111615, -6.565928646002667, -6.563965150594174, -6.56200165518568, -6.5600381597771875, -6.558074664368693, -6.556111168960199, -6.554147673551706, -6.552184178143212, -6.550220682734719, -6.548257187326225, -6.546293691917732, -6.544330196509238, -6.542366701100744, -6.540403205692251, -6.538439710283757, -6.536476214875263, -6.53451271946677, -6.532549224058276, -6.530585728649782, -6.528622233241289, -6.526658737832795, -6.524695242424302, -6.522731747015808, -6.520768251607315, -6.518804756198821, -6.5168412607903266, -6.514877765381834, -6.51291426997334, -6.510950774564847, -6.508987279156353, -6.507023783747859, -6.505060288339366, -6.503096792930871, -6.501133297522378, -6.499169802113885, -6.497206306705391, -6.4952428112968965, -6.493279315888404, -6.491315820479911, -6.489352325071416, -6.4873888296629225, -6.48542533425443, -6.483461838845936, -6.481498343437441, -6.4795348480289485, -6.477571352620455, -6.475607857211962, -6.473644361803467, -6.471680866394974, -6.469717370986481, -6.467753875577986, -6.4657903801694925, -6.463826884761, -6.461863389352507, -6.459899893944012, -6.4579363985355185, -6.455972903127026, -6.454009407718531, -6.452045912310037, -6.4500824169015445, -6.448118921493051, -6.446155426084556, -6.444191930676063, -6.44222843526757, -6.440264939859075, -6.438301444450582, -6.4363379490420884, -6.434374453633596, -6.432410958225101, -6.430447462816608, -6.4284839674081145, -6.426520471999622, -6.424556976591127, -6.422593481182633, -6.4206299857741405, -6.418666490365646, -6.416702994957152, -6.414739499548659, -6.412776004140166, -6.410812508731671, -6.408849013323178, -6.406885517914684, -6.40492202250619, -6.402958527097697, -6.400995031689204, -6.39903153628071, -6.397068040872216, -6.395104545463723, -6.393141050055229, -6.391177554646735, -6.389214059238242, -6.387250563829748, -6.385287068421255, -6.383323573012761, -6.381360077604267, -6.379396582195774, -6.37743308678728, -6.375469591378786, -6.373506095970293, -6.3715426005618, -6.3695791051533055, -6.367615609744812, -6.365652114336319, -6.363688618927825, -6.361725123519331, -6.359761628110838, -6.357798132702344, -6.3558346372938495, -6.353871141885357, -6.351907646476863, -6.34994415106837, -6.3479806556598755, -6.346017160251382, -6.344053664842889, -6.342090169434394, -6.3401266740259015, -6.338163178617408, -6.336199683208915, -6.33423618780042, -6.332272692391927, -6.330309196983434, -6.32834570157494, -6.326382206166445, -6.324418710757953, -6.322455215349459, -6.320491719940964, -6.318528224532471, -6.316564729123978, -6.314601233715485, -6.31263773830699, -6.310674242898497, -6.308710747490004, -6.306747252081509, -6.304783756673016, -6.3028202612645225, -6.30085676585603, -6.298893270447535, -6.296929775039041, -6.2949662796305486, -6.293002784222054, -6.29103928881356, -6.289075793405067, -6.287112297996574, -6.285148802588079, -6.283185307179586, -6.281221811771093, -6.279258316362599, -6.277294820954106, -6.275331325545612, -6.273367830137118, -6.271404334728625, -6.269440839320131, -6.267477343911637, -6.265513848503144, -6.263550353094651, -6.261586857686156, -6.2596233622776625, -6.25765986686917, -6.255696371460675, -6.253732876052182, -6.2517693806436885, -6.249805885235195, -6.247842389826701, -6.245878894418208, -6.243915399009714, -6.24195190360122, -6.239988408192727, -6.238024912784232, -6.23606141737574, -6.234097921967246, -6.232134426558752, -6.230170931150258, -6.228207435741766, -6.226243940333271, -6.224280444924777, -6.2223169495162844, -6.220353454107791, -6.218389958699297, -6.216426463290803, -6.21446296788231, -6.212499472473816, -6.210535977065322, -6.208572481656828, -6.206608986248335, -6.204645490839842, -6.202681995431348, -6.200718500022854, -6.198755004614361, -6.196791509205867, -6.194828013797373, -6.1928645183888795, -6.190901022980387, -6.188937527571892, -6.186974032163399, -6.1850105367549055, -6.183047041346412, -6.181083545937918, -6.179120050529424, -6.177156555120931, -6.175193059712437, -6.173229564303944, -6.1712660688954495, -6.169302573486957, -6.167339078078463, -6.165375582669969, -6.1634120872614755, -6.161448591852982, -6.159485096444488, -6.157521601035994, -6.1555581056275015, -6.153594610219007, -6.151631114810514, -6.14966761940202, -6.147704123993527, -6.145740628585033, -6.143777133176539, -6.1418136377680455, -6.139850142359552, -6.137886646951059, -6.135923151542564, -6.1339596561340715, -6.131996160725578, -6.130032665317084, -6.12806916990859, -6.126105674500097, -6.124142179091603, -6.122178683683109, -6.120215188274616, -6.118251692866122, -6.116288197457629, -6.114324702049135, -6.112361206640641, -6.110397711232148, -6.108434215823654, -6.10647072041516, -6.1045072250066665, -6.102543729598174, -6.10058023418968, -6.098616738781186, -6.0966532433726925, -6.094689747964199, -6.092726252555705, -6.090762757147211, -6.088799261738718, -6.086835766330224, -6.084872270921731, -6.082908775513237, -6.080945280104744, -6.07898178469625, -6.077018289287756, -6.0750547938792625, -6.073091298470769, -6.071127803062276, -6.069164307653781, -6.0672008122452885, -6.065237316836795, -6.0632738214283, -6.061310326019807, -6.059346830611314, -6.05738333520282, -6.055419839794326, -6.053456344385833, -6.051492848977339, -6.049529353568846, -6.047565858160352, -6.045602362751858, -6.043638867343365, -6.041675371934871, -6.039711876526377, -6.037748381117884, -6.035784885709391, -6.033821390300896, -6.031857894892402, -6.02989439948391, -6.027930904075415, -6.025967408666922, -6.024003913258428, -6.022040417849935, -6.020076922441441, -6.018113427032948, -6.0161499316244536, -6.01418643621596, -6.012222940807467, -6.010259445398973, -6.00829594999048, -6.006332454581986, -6.004368959173492, -6.002405463764998, -6.000441968356506, -5.998478472948011, -5.996514977539517, -5.994551482131024, -5.992587986722531, -5.990624491314037, -5.988660995905543, -5.9866975004970495, -5.984734005088556, -5.982770509680062, -5.980807014271569, -5.978843518863075, -5.976880023454582, -5.974916528046088, -5.972953032637594, -5.970989537229101, -5.969026041820607, -5.967062546412113, -5.9650990510036195, -5.963135555595127, -5.961172060186632, -5.959208564778139, -5.9572450693696455, -5.955281573961152, -5.953318078552658, -5.951354583144165, -5.949391087735671, -5.947427592327177, -5.945464096918684, -5.943500601510189, -5.941537106101697, -5.939573610693203, -5.937610115284709, -5.9356466198762154, -5.933683124467722, -5.931719629059228, -5.929756133650734, -5.9277926382422415, -5.925829142833747, -5.923865647425254, -5.92190215201676, -5.919938656608267, -5.917975161199773, -5.916011665791279, -5.914048170382785, -5.912084674974292, -5.910121179565799, -5.908157684157304, -5.906194188748811, -5.904230693340318, -5.902267197931824, -5.90030370252333, -5.8983402071148365, -5.896376711706343, -5.894413216297849, -5.892449720889356, -5.890486225480862, -5.888522730072369, -5.886559234663875, -5.884595739255381, -5.882632243846888, -5.880668748438394, -5.8787052530299, -5.8767417576214065, -5.874778262212914, -5.87281476680442, -5.870851271395926, -5.8688877759874325, -5.866924280578939, -5.864960785170445, -5.862997289761951, -5.8610337943534585, -5.859070298944964, -5.857106803536471, -5.855143308127977, -5.853179812719484, -5.85121631731099, -5.849252821902496, -5.8472893264940025, -5.845325831085509, -5.843362335677016, -5.841398840268521, -5.8394353448600285, -5.837471849451535, -5.83550835404304, -5.833544858634547, -5.831581363226054, -5.82961786781756, -5.827654372409066, -5.825690877000573, -5.823727381592079, -5.821763886183586, -5.819800390775092, -5.8178368953665975, -5.815873399958105, -5.813909904549611, -5.811946409141117, -5.8099829137326235, -5.808019418324131, -5.806055922915636, -5.804092427507143, -5.8021289320986495, -5.800165436690155, -5.798201941281662, -5.796238445873168, -5.794274950464675, -5.792311455056181, -5.790347959647688, -5.7883844642391935, -5.7864209688307, -5.784457473422207, -5.782493978013713, -5.7805304826052195, -5.778566987196726, -5.776603491788232, -5.774639996379738, -5.7726765009712455, -5.770713005562751, -5.768749510154257, -5.766786014745764, -5.764822519337271, -5.762859023928777, -5.760895528520283, -5.7589320331117895, -5.756968537703296, -5.755005042294803, -5.753041546886309, -5.751078051477815, -5.749114556069322, -5.747151060660828, -5.745187565252334, -5.743224069843841, -5.741260574435347, -5.739297079026853, -5.737333583618359, -5.735370088209867, -5.733406592801372, -5.731443097392879, -5.729479601984385, -5.727516106575892, -5.725552611167398, -5.723589115758905, -5.721625620350411, -5.719662124941917, -5.717698629533424, -5.715735134124929, -5.713771638716437, -5.711808143307943, -5.709844647899449, -5.707881152490955, -5.705917657082463, -5.703954161673968, -5.701990666265474, -5.700027170856981, -5.698063675448487, -5.696100180039994, -5.6941366846315, -5.6921731892230065, -5.690209693814513, -5.688246198406019, -5.686282702997525, -5.684319207589032, -5.682355712180539, -5.680392216772044, -5.678428721363551, -5.676465225955058, -5.674501730546564, -5.67253823513807, -5.6705747397295765, -5.668611244321083, -5.666647748912589, -5.664684253504096, -5.6627207580956025, -5.660757262687109, -5.658793767278615, -5.656830271870121, -5.654866776461628, -5.652903281053134, -5.65093978564464, -5.6489762902361464, -5.647012794827654, -5.64504929941916, -5.643085804010666, -5.6411223086021725, -5.639158813193679, -5.637195317785185, -5.635231822376691, -5.6332683269681985, -5.631304831559704, -5.629341336151211, -5.627377840742717, -5.625414345334224, -5.62345084992573, -5.621487354517236, -5.619523859108742, -5.617560363700249, -5.615596868291756, -5.613633372883261, -5.611669877474768, -5.609706382066275, -5.607742886657781, -5.605779391249287, -5.6038158958407935, -5.6018524004323, -5.599888905023806, -5.597925409615313, -5.595961914206819, -5.593998418798326, -5.592034923389832, -5.5900714279813375, -5.588107932572845, -5.586144437164351, -5.584180941755857, -5.5822174463473635, -5.580253950938871, -5.578290455530376, -5.576326960121883, -5.5743634647133895, -5.572399969304896, -5.570436473896402, -5.568472978487908, -5.566509483079415, -5.564545987670921, -5.562582492262428, -5.5606189968539335, -5.558655501445441, -5.556692006036947, -5.554728510628453, -5.5527650152199595, -5.550801519811466, -5.548838024402972, -5.546874528994478, -5.5449110335859855, -5.542947538177492, -5.540984042768997, -5.539020547360504, -5.537057051952011, -5.535093556543517, -5.533130061135023, -5.531166565726529, -5.529203070318036, -5.527239574909543, -5.525276079501049, -5.5233125840925545, -5.521349088684062, -5.519385593275568, -5.517422097867074, -5.5154586024585806, -5.513495107050088, -5.511531611641593, -5.5095681162331, -5.507604620824607, -5.505641125416112, -5.503677630007619, -5.501714134599125, -5.499750639190632, -5.497787143782138, -5.495823648373645, -5.4938601529651505, -5.491896657556657, -5.489933162148164, -5.487969666739669, -5.4860061713311765, -5.484042675922683, -5.482079180514189, -5.480115685105695, -5.4781521896972025, -5.476188694288708, -5.474225198880214, -5.472261703471721, -5.470298208063227, -5.468334712654734, -5.46637121724624, -5.4644077218377465, -5.462444226429253, -5.46048073102076, -5.458517235612265, -5.456553740203772, -5.454590244795279, -5.452626749386784, -5.450663253978291, -5.448699758569798, -5.446736263161304, -5.44477276775281, -5.442809272344316, -5.440845776935823, -5.438882281527329, -5.436918786118836, -5.4349552907103424, -5.432991795301849, -5.431028299893355, -5.429064804484861, -5.427101309076368, -5.425137813667874, -5.42317431825938, -5.421210822850886, -5.419247327442394, -5.4172838320339, -5.415320336625406, -5.413356841216912, -5.411393345808419, -5.409429850399925, -5.407466354991431, -5.405502859582938, -5.403539364174444, -5.401575868765951, -5.399612373357457, -5.3976488779489635, -5.39568538254047, -5.393721887131976, -5.391758391723482, -5.389794896314989, -5.387831400906496, -5.385867905498001, -5.383904410089508, -5.381940914681015, -5.379977419272521, -5.378013923864027, -5.3760504284555335, -5.37408693304704, -5.372123437638546, -5.370159942230053, -5.368196446821559, -5.366232951413066, -5.364269456004572, -5.362305960596078, -5.360342465187585, -5.358378969779091, -5.356415474370597, -5.3544519789621035, -5.352488483553611, -5.350524988145116, -5.348561492736623, -5.3465979973281295, -5.344634501919636, -5.342671006511142, -5.340707511102648, -5.338744015694155, -5.336780520285661, -5.334817024877168, -5.332853529468673, -5.330890034060181, -5.328926538651687, -5.326963043243193, -5.324999547834699, -5.323036052426206, -5.321072557017712, -5.319109061609218, -5.317145566200725, -5.315182070792232, -5.313218575383738, -5.311255079975244, -5.3092915845667505, -5.307328089158257, -5.305364593749763, -5.303401098341269, -5.301437602932776, -5.299474107524283, -5.297510612115789, -5.2955471167072945, -5.293583621298802, -5.291620125890308, -5.289656630481814, -5.2876931350733205, -5.285729639664828, -5.283766144256333, -5.28180264884784, -5.2798391534393465, -5.277875658030852, -5.275912162622359, -5.273948667213865, -5.271985171805372, -5.270021676396878, -5.268058180988385, -5.2660946855798905, -5.264131190171398, -5.262167694762904, -5.260204199354409, -5.2582407039459165, -5.256277208537423, -5.254313713128929, -5.252350217720435, -5.2503867223119425, -5.248423226903448, -5.246459731494954, -5.244496236086461, -5.242532740677967, -5.240569245269474, -5.23860574986098, -5.236642254452486, -5.234678759043993, -5.2327152636355, -5.230751768227005, -5.2287882728185116, -5.226824777410019, -5.224861282001525, -5.222897786593031, -5.220934291184538, -5.218970795776044, -5.21700730036755, -5.215043804959057, -5.213080309550563, -5.211116814142069, -5.209153318733576, -5.207189823325082, -5.205226327916589, -5.203262832508095, -5.201299337099601, -5.1993358416911075, -5.197372346282614, -5.195408850874121, -5.193445355465626, -5.1914818600571335, -5.18951836464864, -5.187554869240146, -5.185591373831652, -5.183627878423159, -5.181664383014665, -5.179700887606171, -5.177737392197678, -5.175773896789184, -5.173810401380691, -5.171846905972197, -5.1698834105637035, -5.16791991515521, -5.165956419746717, -5.163992924338222, -5.162029428929729, -5.160065933521236, -5.158102438112741, -5.156138942704248, -5.154175447295755, -5.152211951887261, -5.150248456478767, -5.1482849610702734, -5.14632146566178, -5.144357970253286, -5.142394474844793, -5.140430979436299, -5.138467484027806, -5.136503988619312, -5.134540493210818, -5.132576997802325, -5.130613502393831, -5.128650006985337, -5.126686511576843, -5.124723016168351, -5.122759520759856, -5.120796025351363, -5.118832529942869, -5.116869034534376, -5.114905539125882, -5.112942043717388, -5.1109785483088945, -5.109015052900401, -5.107051557491908, -5.105088062083414, -5.1031245666749205, -5.101161071266427, -5.099197575857933, -5.097234080449439, -5.095270585040946, -5.093307089632452, -5.091343594223958, -5.089380098815465, -5.087416603406972, -5.085453107998478, -5.083489612589984, -5.0815261171814905, -5.079562621772997, -5.077599126364503, -5.07563563095601, -5.073672135547516, -5.071708640139023, -5.069745144730529, -5.067781649322035, -5.065818153913542, -5.063854658505048, -5.061891163096554, -5.0599276676880605, -5.057964172279568, -5.056000676871073, -5.05403718146258, -5.0520736860540865, -5.050110190645592, -5.048146695237099, -5.046183199828605, -5.044219704420112, -5.042256209011618, -5.040292713603125, -5.03832921819463, -5.036365722786138, -5.034402227377644, -5.032438731969149, -5.030475236560656, -5.028511741152163, -5.026548245743669, -5.024584750335175, -5.022621254926682, -5.020657759518188, -5.018694264109695, -5.016730768701201, -5.014767273292707, -5.012803777884214, -5.01084028247572, -5.008876787067226, -5.006913291658733, -5.00494979625024, -5.002986300841745, -5.0010228054332515, -4.999059310024759, -4.997095814616265, -4.995132319207771, -4.9931688237992775, -4.991205328390784, -4.98924183298229, -4.987278337573797, -4.985314842165303, -4.983351346756809, -4.981387851348316, -4.979424355939822, -4.977460860531329, -4.975497365122835, -4.973533869714341, -4.9715703743058475, -4.969606878897355, -4.967643383488861, -4.965679888080366, -4.9637163926718735, -4.96175289726338, -4.959789401854886, -4.957825906446392, -4.955862411037899, -4.953898915629405, -4.951935420220911, -4.949971924812418, -4.948008429403924, -4.946044933995431, -4.944081438586937, -4.942117943178443, -4.94015444776995, -4.938190952361457, -4.936227456952962, -4.934263961544469, -4.932300466135976, -4.930336970727481, -4.928373475318988, -4.926409979910495, -4.924446484502001, -4.922482989093507, -4.920519493685014, -4.91855599827652, -4.916592502868026, -4.914629007459533, -4.9126655120510385, -4.910702016642546, -4.908738521234052, -4.906775025825558, -4.9048115304170645, -4.902848035008571, -4.900884539600077, -4.898921044191583, -4.8969575487830905, -4.894994053374596, -4.893030557966103, -4.891067062557609, -4.889103567149116, -4.887140071740622, -4.885176576332128, -4.8832130809236345, -4.881249585515141, -4.879286090106648, -4.877322594698154, -4.8753590992896605, -4.873395603881167, -4.871432108472673, -4.869468613064179, -4.867505117655686, -4.865541622247192, -4.863578126838698, -4.861614631430205, -4.859651136021712, -4.857687640613218, -4.855724145204724, -4.8537606497962305, -4.851797154387737, -4.849833658979243, -4.84787016357075, -4.845906668162256, -4.843943172753763, -4.841979677345269, -4.840016181936775, -4.838052686528282, -4.836089191119788, -4.834125695711294, -4.8321622003028, -4.830198704894308, -4.828235209485813, -4.82627171407732, -4.824308218668826, -4.822344723260333, -4.820381227851839, -4.818417732443345, -4.8164542370348515, -4.814490741626358, -4.812527246217865, -4.81056375080937, -4.8086002554008775, -4.806636759992384, -4.804673264583889, -4.802709769175396, -4.800746273766903, -4.798782778358409, -4.796819282949915, -4.794855787541422, -4.792892292132928, -4.790928796724435, -4.788965301315941, -4.7870018059074475, -4.785038310498954, -4.78307481509046, -4.781111319681966, -4.779147824273473, -4.77718432886498, -4.775220833456485, -4.773257338047992, -4.771293842639499, -4.769330347231005, -4.767366851822511, -4.7654033564140175, -4.763439861005524, -4.76147636559703, -4.759512870188537, -4.7575493747800435, -4.755585879371549, -4.753622383963056, -4.751658888554562, -4.749695393146069, -4.747731897737575, -4.745768402329081, -4.743804906920587, -4.741841411512095, -4.739877916103601, -4.737914420695106, -4.735950925286613, -4.73398742987812, -4.732023934469626, -4.730060439061132, -4.728096943652639, -4.726133448244145, -4.724169952835652, -4.722206457427158, -4.720242962018664, -4.718279466610171, -4.716315971201677, -4.714352475793183, -4.71238898038469, -4.710425484976197, -4.708461989567702, -4.7064984941592085, -4.704534998750716, -4.702571503342221, -4.700608007933728, -4.6986445125252345, -4.696681017116741, -4.694717521708247, -4.692754026299754, -4.69079053089126, -4.688827035482766, -4.686863540074273, -4.6849000446657785, -4.682936549257286, -4.680973053848792, -4.679009558440298, -4.6770460630318045, -4.675082567623311, -4.673119072214817, -4.671155576806323, -4.6691920813978305, -4.667228585989336, -4.665265090580843, -4.663301595172349, -4.661338099763856, -4.659374604355362, -4.657411108946868, -4.655447613538374, -4.653484118129881, -4.651520622721388, -4.649557127312894, -4.6475936319044004, -4.645630136495907, -4.643666641087413, -4.641703145678919, -4.639739650270426, -4.637776154861932, -4.635812659453438, -4.633849164044945, -4.631885668636452, -4.629922173227958, -4.627958677819464, -4.62599518241097, -4.624031687002477, -4.622068191593983, -4.62010469618549, -4.6181412007769955, -4.616177705368503, -4.614214209960009, -4.612250714551515, -4.6102872191430215, -4.608323723734528, -4.606360228326034, -4.60439673291754, -4.6024332375090475, -4.600469742100553, -4.59850624669206, -4.596542751283566, -4.594579255875073, -4.592615760466579, -4.590652265058085, -4.5886887696495915, -4.586725274241098, -4.584761778832605, -4.58279828342411, -4.5808347880156175, -4.578871292607124, -4.576907797198629, -4.574944301790136, -4.572980806381643, -4.571017310973149, -4.569053815564655, -4.567090320156162, -4.565126824747668, -4.563163329339175, -4.561199833930681, -4.5592363385221875, -4.557272843113694, -4.5553093477052, -4.553345852296706, -4.551382356888213, -4.54941886147972, -4.547455366071225, -4.545491870662732, -4.543528375254239, -4.541564879845745, -4.539601384437251, -4.537637889028757, -4.535674393620264, -4.53371089821177, -4.531747402803277, -4.529783907394783, -4.527820411986289, -4.525856916577796, -4.523893421169302, -4.5219299257608085, -4.519966430352315, -4.518002934943821, -4.516039439535327, -4.5140759441268345, -4.512112448718341, -4.510148953309846, -4.508185457901353, -4.50622196249286, -4.504258467084366, -4.502294971675872, -4.500331476267379, -4.498367980858885, -4.496404485450392, -4.494440990041898, -4.492477494633404, -4.490513999224911, -4.488550503816417, -4.486587008407923, -4.48462351299943, -4.482660017590937, -4.480696522182442, -4.4787330267739485, -4.476769531365456, -4.474806035956961, -4.472842540548468, -4.4708790451399745, -4.468915549731481, -4.466952054322987, -4.464988558914494, -4.463025063506, -4.461061568097506, -4.459098072689013, -4.457134577280518, -4.455171081872026, -4.453207586463532, -4.451244091055038, -4.449280595646544, -4.447317100238052, -4.445353604829557, -4.443390109421063, -4.44142661401257, -4.439463118604077, -4.437499623195583, -4.435536127787089, -4.433572632378596, -4.431609136970102, -4.429645641561608, -4.427682146153114, -4.425718650744621, -4.423755155336128, -4.421791659927634, -4.41982816451914, -4.417864669110647, -4.415901173702153, -4.413937678293659, -4.4119741828851655, -4.410010687476673, -4.408047192068178, -4.406083696659685, -4.4041202012511915, -4.402156705842698, -4.400193210434204, -4.39822971502571, -4.396266219617217, -4.394302724208723, -4.39233922880023, -4.3903757333917355, -4.388412237983243, -4.386448742574749, -4.384485247166255, -4.3825217517577615, -4.380558256349268, -4.378594760940774, -4.37663126553228, -4.3746677701237875, -4.372704274715293, -4.3707407793068, -4.368777283898306, -4.366813788489813, -4.364850293081319, -4.362886797672825, -4.3609233022643314, -4.358959806855838, -4.356996311447345, -4.35503281603885, -4.3530693206303575, -4.351105825221864, -4.34914232981337, -4.347178834404876, -4.345215338996383, -4.343251843587889, -4.341288348179395, -4.339324852770902, -4.337361357362408, -4.335397861953915, -4.333434366545421, -4.331470871136927, -4.329507375728434, -4.32754388031994, -4.325580384911446, -4.3236168895029525, -4.32165339409446, -4.319689898685965, -4.317726403277472, -4.3157629078689785, -4.313799412460485, -4.311835917051991, -4.309872421643497, -4.307908926235004, -4.30594543082651, -4.303981935418017, -4.302018440009523, -4.30005494460103, -4.298091449192536, -4.296127953784042, -4.2941644583755485, -4.292200962967055, -4.290237467558562, -4.288273972150067, -4.2863104767415745, -4.284346981333081, -4.282383485924586, -4.280419990516093, -4.2784564951076, -4.276492999699106, -4.274529504290612, -4.272566008882119, -4.270602513473625, -4.268639018065132, -4.266675522656638, -4.264712027248144, -4.262748531839651, -4.260785036431157, -4.258821541022663, -4.25685804561417, -4.254894550205677, -4.252931054797182, -4.250967559388689, -4.249004063980196, -4.247040568571701, -4.245077073163208, -4.243113577754714, -4.241150082346221, -4.239186586937727, -4.237223091529234, -4.2352595961207395, -4.233296100712246, -4.231332605303753, -4.229369109895258, -4.2274056144867656, -4.225442119078272, -4.223478623669778, -4.221515128261284, -4.219551632852792, -4.217588137444297, -4.215624642035803, -4.21366114662731, -4.211697651218817, -4.209734155810323, -4.207770660401829, -4.2058071649933355, -4.203843669584842, -4.201880174176349, -4.199916678767854, -4.197953183359361, -4.195989687950868, -4.194026192542374, -4.19206269713388, -4.190099201725387, -4.188135706316893, -4.186172210908399, -4.1842087154999055, -4.182245220091413, -4.180281724682918, -4.178318229274425, -4.1763547338659315, -4.174391238457438, -4.172427743048944, -4.17046424764045, -4.168500752231957, -4.166537256823463, -4.16457376141497, -4.162610266006475, -4.160646770597983, -4.158683275189489, -4.156719779780995, -4.154756284372501, -4.152792788964009, -4.150829293555514, -4.14886579814702, -4.1469023027385274, -4.144938807330033, -4.14297531192154, -4.141011816513046, -4.139048321104553, -4.137084825696059, -4.135121330287565, -4.133157834879071, -4.131194339470578, -4.129230844062085, -4.12726734865359, -4.125303853245097, -4.123340357836604, -4.12137686242811, -4.119413367019616, -4.1174498716111225, -4.115486376202629, -4.113522880794135, -4.111559385385642, -4.109595889977148, -4.107632394568655, -4.105668899160161, -4.103705403751667, -4.101741908343174, -4.09977841293468, -4.097814917526186, -4.0958514221176925, -4.0938879267092, -4.091924431300706, -4.089960935892212, -4.0879974404837185, -4.086033945075225, -4.084070449666731, -4.082106954258237, -4.080143458849744, -4.07817996344125, -4.076216468032757, -4.074252972624263, -4.07228947721577, -4.070325981807276, -4.068362486398782, -4.0663989909902885, -4.064435495581795, -4.062472000173302, -4.060508504764807, -4.0585450093563145, -4.056581513947821, -4.054618018539327, -4.052654523130833, -4.05069102772234, -4.048727532313846, -4.046764036905352, -4.044800541496859, -4.042837046088365, -4.040873550679872, -4.038910055271378, -4.0369465598628835, -4.034983064454391, -4.033019569045897, -4.031056073637403, -4.0290925782289095, -4.027129082820417, -4.025165587411922, -4.023202092003429, -4.0212385965949355, -4.019275101186441, -4.017311605777948, -4.015348110369454, -4.013384614960961, -4.011421119552467, -4.009457624143974, -4.0074941287354795, -4.005530633326987, -4.003567137918493, -4.001603642509999, -3.9996401471015055, -3.997676651693012, -3.9957131562845185, -3.9937496608760243, -3.991786165467531, -3.9898226700590373, -3.987859174650543, -3.9858956792420503, -3.983932183833556, -3.981968688425063, -3.980005193016569, -3.978041697608076, -3.9760782021995817, -3.9741147067910885, -3.9721512113825947, -3.970187715974101, -3.9682242205656078, -3.9662607251571136, -3.9642972297486203, -3.9623337343401266, -3.9603702389316333, -3.958406743523139, -3.9564432481146463, -3.954479752706152, -3.9525162572976584, -3.950552761889165, -3.948589266480671, -3.9466257710721777, -3.944662275663684, -3.9426987802551907, -3.940735284846697, -3.938771789438203, -3.9368082940297096, -3.934844798621216, -3.9328813032127226, -3.9309178078042284, -3.928954312395735, -3.9269908169872414, -3.925027321578748, -3.9230638261702544, -3.9211003307617602, -3.919136835353267, -3.9171733399447732, -3.91520984453628, -3.913246349127786, -3.911282853719293, -3.909319358310799, -3.9073558629023055, -3.905392367493812, -3.9034288720853176, -3.9014653766768244, -3.8995018812683306, -3.8975383858598374, -3.8955748904513436, -3.8936113950428504, -3.891647899634356, -3.8896844042258625, -3.887720908817369, -3.885757413408875, -3.8837939180003818, -3.881830422591888, -3.8798669271833948, -3.877903431774901, -3.8759399363664078, -3.8739764409579136, -3.87201294554942, -3.8700494501409266, -3.8680859547324324, -3.8661224593239396, -3.8641589639154454, -3.862195468506952, -3.8602319730984584, -3.858268477689965, -3.856304982281471, -3.8543414868729773, -3.852377991464484, -3.8504144960559903, -3.848451000647497, -3.846487505239003, -3.8445240098305096, -3.842560514422016, -3.8405970190135217, -3.8386335236050284, -3.8366700281965347, -3.8347065327880414, -3.8327430373795477, -3.8307795419710544, -3.8288160465625602, -3.826852551154067, -3.8248890557455733, -3.822925560337079, -3.8209620649285863, -3.818998569520092, -3.817035074111599, -3.815071578703105, -3.813108083294612, -3.8111445878861177, -3.8091810924776244, -3.8072175970691307, -3.805254101660637, -3.8032906062521437, -3.8013271108436495, -3.799363615435156, -3.7974001200266625, -3.795436624618169, -3.793473129209675, -3.7915096338011813, -3.789546138392688, -3.7875826429841943, -3.785619147575701, -3.783655652167207, -3.7816921567587136, -3.77972866135022, -3.7777651659417266, -3.775801670533233, -3.7738381751247387, -3.7718746797162455, -3.7699111843077517, -3.7679476888992585, -3.7659841934907643, -3.764020698082271, -3.7620572026737773, -3.760093707265284, -3.7581302118567903, -3.756166716448296, -3.754203221039803, -3.752239725631309, -3.750276230222816, -3.7483127348143217, -3.746349239405829, -3.7443857439973347, -3.742422248588841, -3.7404587531803477, -3.7384952577718535, -3.7365317623633603, -3.7345682669548665, -3.7326047715463733, -3.730641276137879, -3.7286777807293863, -3.726714285320892, -3.7247507899123984, -3.722787294503905, -3.720823799095411, -3.7188603036869177, -3.716896808278424, -3.7149333128699307, -3.712969817461437, -3.7110063220529437, -3.7090428266444495, -3.707079331235956, -3.7051158358274625, -3.7031523404189683, -3.7011888450104755, -3.6992253496019813, -3.697261854193488, -3.6952983587849944, -3.6933348633765, -3.691371367968007, -3.689407872559513, -3.68744437715102, -3.6854808817425257, -3.683517386334033, -3.6815538909255388, -3.6795903955170455, -3.6776269001085518, -3.6756634047000576, -3.6736999092915643, -3.6717364138830706, -3.6697729184745773, -3.6678094230660836, -3.6658459276575903, -3.663882432249096, -3.661918936840603, -3.659955441432109, -3.657991946023615, -3.6560284506151217, -3.654064955206628, -3.6521014597981347, -3.650137964389641, -3.6481744689811477, -3.6462109735726536, -3.64424747816416, -3.6422839827556666, -3.6403204873471724, -3.6383569919386796, -3.6363934965301854, -3.634430001121692, -3.6324665057131984, -3.630503010304705, -3.628539514896211, -3.6265760194877172, -3.624612524079224, -3.6226490286707302, -3.620685533262237, -3.618722037853743, -3.6167585424452495, -3.614795047036756, -3.6128315516282625, -3.6108680562197684, -3.6089045608112746, -3.6069410654027814, -3.6049775699942876, -3.6030140745857944, -3.6010505791773, -3.599087083768807, -3.597123588360313, -3.595160092951819, -3.593196597543326, -3.591233102134832, -3.5892696067263388, -3.587306111317845, -3.5853426159093518, -3.5833791205008576, -3.5814156250923643, -3.5794521296838706, -3.577488634275377, -3.5755251388668836, -3.5735616434583894, -3.571598148049896, -3.5696346526414025, -3.567671157232909, -3.565707661824415, -3.563744166415922, -3.561780671007428, -3.5598171755989343, -3.557853680190441, -3.555890184781947, -3.5539266893734536, -3.55196319396496, -3.5499996985564666, -3.548036203147973, -3.5460727077394787, -3.5441092123309854, -3.5421457169224917, -3.5401822215139984, -3.5382187261055043, -3.536255230697011, -3.5342917352885173, -3.532328239880024, -3.5303647444715303, -3.528401249063036, -3.526437753654543, -3.524474258246049, -3.522510762837556, -3.5205472674290617, -3.518583772020569, -3.5166202766120747, -3.5146567812035814, -3.5126932857950877, -3.5107297903865935, -3.5087662949781, -3.5068027995696065, -3.5048393041611132, -3.5028758087526195, -3.5009123133441262, -3.498948817935632, -3.4969853225271383, -3.495021827118645, -3.493058331710151, -3.4910948363016576, -3.489131340893164, -3.4871678454846706, -3.485204350076177, -3.4832408546676836, -3.4812773592591895, -3.4793138638506957, -3.4773503684422025, -3.4753868730337083, -3.4734233776252155, -3.4714598822167213, -3.469496386808228, -3.4675328913997343, -3.465569395991241, -3.463605900582747, -3.461642405174253, -3.45967890976576, -3.457715414357266, -3.455751918948773, -3.4537884235402787, -3.4518249281317854, -3.4498614327232917, -3.4478979373147975, -3.4459344419063043, -3.4439709464978105, -3.4420074510893173, -3.4400439556808236, -3.4380804602723303, -3.436116964863836, -3.434153469455343, -3.432189974046849, -3.430226478638355, -3.428262983229862, -3.426299487821368, -3.4243359924128747, -3.422372497004381, -3.4204090015958877, -3.4184455061873935, -3.4164820107789002, -3.4145185153704065, -3.412555019961913, -3.4105915245534195, -3.4086280291449254, -3.406664533736432, -3.4047010383279384, -3.402737542919445, -3.400774047510951, -3.398810552102457, -3.396847056693964, -3.39488356128547, -3.392920065876977, -3.3909565704684828, -3.3889930750599895, -3.3870295796514958, -3.3850660842430025, -3.3831025888345088, -3.3811390934260146, -3.3791755980175213, -3.3772121026090276, -3.3752486072005343, -3.37328511179204, -3.371321616383547, -3.369358120975053, -3.36739462556656, -3.365431130158066, -3.363467634749572, -3.3615041393410787, -3.359540643932585, -3.3575771485240917, -3.3556136531155976, -3.3536501577071047, -3.3516866622986106, -3.349723166890117, -3.3477596714816236, -3.3457961760731294, -3.343832680664636, -3.3418691852561424, -3.339905689847649, -3.3379421944391554, -3.335978699030662, -3.334015203622168, -3.3320517082136742, -3.330088212805181, -3.328124717396687, -3.3261612219881935, -3.3241977265797, -3.3222342311712065, -3.320270735762713, -3.3183072403542186, -3.3163437449457254, -3.3143802495372316, -3.3124167541287384, -3.310453258720244, -3.3084897633117514, -3.306526267903257, -3.304562772494764, -3.30259927708627, -3.300635781677776, -3.2986722862692828, -3.296708790860789, -3.2947452954522958, -3.2927818000438016, -3.2908183046353088, -3.2888548092268146, -3.2868913138183213, -3.2849278184098276, -3.2829643230013335, -3.28100082759284, -3.2790373321843465, -3.277073836775853, -3.2751103413673595, -3.273146845958866, -3.271183350550372, -3.2692198551418783, -3.267256359733385, -3.265292864324891, -3.2633293689163976, -3.261365873507904, -3.2594023780994106, -3.257438882690917, -3.2554753872824236, -3.2535118918739294, -3.2515483964654357, -3.2495849010569424, -3.2476214056484483, -3.2456579102399554, -3.2436944148314613, -3.241730919422968, -3.2397674240144743, -3.237803928605981, -3.235840433197487, -3.233876937788993, -3.2319134423805, -3.229949946972006, -3.227986451563513, -3.2260229561550187, -3.2240594607465254, -3.2220959653380317, -3.2201324699295375, -3.2181689745210442, -3.2162054791125505, -3.2142419837040572, -3.2122784882955635, -3.2103149928870702, -3.208351497478576, -3.206388002070083, -3.204424506661589, -3.202461011253095, -3.200497515844602, -3.198534020436108, -3.1965705250276146, -3.194607029619121, -3.1926435342106276, -3.1906800388021335, -3.18871654339364, -3.1867530479851465, -3.1847895525766527, -3.1828260571681595, -3.1808625617596653, -3.178899066351172, -3.1769355709426783, -3.174972075534185, -3.173008580125691, -3.171045084717197, -3.169081589308704, -3.16711809390021, -3.165154598491717, -3.1631911030832227, -3.1612276076747294, -3.1592641122662357, -3.1573006168577424, -3.1553371214492487, -3.1533736260407546, -3.1514101306322613, -3.1494466352237676, -3.1474831398152743, -3.14551964440678, -3.143556148998287, -3.141592653589793, -3.1396291581812994, -3.137665662772806, -3.1357021673643124, -3.1337386719558187, -3.1317751765473254, -3.1298116811388312, -3.1278481857303375, -3.1258846903218442, -3.1239211949133505, -3.121957699504857, -3.1199942040963635, -3.11803070868787, -3.116067213279376, -3.114103717870883, -3.1121402224623886, -3.1101767270538954, -3.1082132316454016, -3.106249736236908, -3.104286240828414, -3.102322745419921, -3.100359250011427, -3.0983957546029335, -3.0964322591944398, -3.094468763785946, -3.0925052683774528, -3.090541772968959, -3.0885782775604653, -3.086614782151972, -3.0846512867434783, -3.0826877913349846, -3.080724295926491, -3.078760800517997, -3.0767973051095034, -3.07483380970101, -3.0728703142925164, -3.0709068188840227, -3.0689433234755294, -3.0669798280670357, -3.065016332658542, -3.0630528372500483, -3.0610893418415546, -3.059125846433061, -3.0571623510245676, -3.055198855616074, -3.05323536020758, -3.051271864799087, -3.049308369390593, -3.0473448739820994, -3.0453813785736057, -3.043417883165112, -3.0414543877566187, -3.039490892348125, -3.0375273969396313, -3.035563901531138, -3.0336004061226443, -3.03163691071415, -3.029673415305657, -3.027709919897163, -3.0257464244886694, -3.023782929080176, -3.0218194336716824, -3.0198559382631887, -3.0178924428546954, -3.015928947446201, -3.0139654520377075, -3.012001956629214, -3.0100384612207205, -3.0080749658122268, -3.0061114704037335, -3.00414797499524, -3.002184479586746, -3.000220984178253, -2.9982574887697586, -2.9962939933612653, -2.9943304979527716, -2.992367002544278, -2.9904035071357846, -2.988440011727291, -2.986476516318797, -2.9845130209103035, -2.9825495255018097, -2.980586030093316, -2.9786225346848227, -2.976659039276329, -2.9746955438678353, -2.972732048459342, -2.9707685530508483, -2.9688050576423546, -2.966841562233861, -2.964878066825367, -2.9629145714168734, -2.96095107600838, -2.9589875805998864, -2.9570240851913927, -2.9550605897828994, -2.9530970943744057, -2.951133598965912, -2.9491701035574183, -2.9472066081489245, -2.945243112740431, -2.9432796173319375, -2.941316121923444, -2.93935262651495, -2.937389131106457, -2.935425635697963, -2.9334621402894694, -2.9314986448809757, -2.929535149472482, -2.9275716540639887, -2.925608158655495, -2.9236446632470012, -2.921681167838508, -2.9197176724300142, -2.91775417702152, -2.915790681613027, -2.913827186204533, -2.9118636907960394, -2.909900195387546, -2.9079366999790524, -2.9059732045705586, -2.9040097091620654, -2.9020462137535716, -2.9000827183450775, -2.898119222936584, -2.8961557275280905, -2.8941922321195968, -2.8922287367111035, -2.8902652413026098, -2.888301745894116, -2.8863382504856228, -2.8843747550771286, -2.8824112596686353, -2.8804477642601416, -2.878484268851648, -2.8765207734431546, -2.874557278034661, -2.872593782626167, -2.8706302872176734, -2.8686667918091797, -2.866703296400686, -2.8647398009921927, -2.862776305583699, -2.8608128101752053, -2.858849314766712, -2.8568858193582183, -2.8549223239497246, -2.8529588285412313, -2.850995333132737, -2.8490318377242434, -2.84706834231575, -2.8451048469072564, -2.8431413514987627, -2.8411778560902694, -2.8392143606817757, -2.837250865273282, -2.8352873698647882, -2.8333238744562945, -2.8313603790478012, -2.8293968836393075, -2.827433388230814, -2.82546989282232, -2.823506397413827, -2.821542902005333, -2.8195794065968394, -2.8176159111883456, -2.815652415779852, -2.8136889203713586, -2.811725424962865, -2.809761929554371, -2.807798434145878, -2.805834938737384, -2.8038714433288905, -2.8019079479203968, -2.799944452511903, -2.7979809571034093, -2.796017461694916, -2.7940539662864223, -2.7920904708779286, -2.7901269754694353, -2.7881634800609416, -2.786199984652448, -2.784236489243954, -2.7822729938354605, -2.7803094984269667, -2.7783460030184735, -2.7763825076099797, -2.774419012201486, -2.7724555167929927, -2.7704920213844986, -2.7685285259760053, -2.7665650305675116, -2.764601535159018, -2.7626380397505246, -2.760674544342031, -2.758711048933537, -2.756747553525044, -2.75478405811655, -2.752820562708056, -2.7508570672995627, -2.748893571891069, -2.7469300764825753, -2.744966581074082, -2.7430030856655883, -2.7410395902570945, -2.7390760948486013, -2.737112599440107, -2.7351491040316134, -2.73318560862312, -2.7312221132146264, -2.7292586178061327, -2.7272951223976394, -2.7253316269891457, -2.723368131580652, -2.721404636172158, -2.7194411407636645, -2.7174776453551712, -2.7155141499466775, -2.713550654538184, -2.71158715912969, -2.709623663721197, -2.707660168312703, -2.7056966729042093, -2.7037331774957156, -2.701769682087222, -2.6998061866787286, -2.697842691270235, -2.695879195861741, -2.693915700453248, -2.691952205044754, -2.6899887096362605, -2.6880252142277667, -2.686061718819273, -2.6840982234107793, -2.682134728002286, -2.6801712325937923, -2.6782077371852986, -2.6762442417768053, -2.6742807463683116, -2.672317250959818, -2.670353755551324, -2.6683902601428304, -2.6664267647343367, -2.6644632693258434, -2.6624997739173497, -2.660536278508856, -2.6585727831003627, -2.656609287691869, -2.6546457922833753, -2.6526822968748816, -2.650718801466388, -2.6487553060578946, -2.646791810649401, -2.644828315240907, -2.642864819832414, -2.64090132442392, -2.638937829015426, -2.6369743336069327, -2.635010838198439, -2.6330473427899452, -2.631083847381452, -2.6291203519729582, -2.6271568565644645, -2.6251933611559712, -2.623229865747477, -2.6212663703389834, -2.61930287493049, -2.6173393795219964, -2.6153758841135026, -2.6134123887050094, -2.6114488932965156, -2.609485397888022, -2.6075219024795286, -2.6055584070710345, -2.603594911662541, -2.6016314162540475, -2.5996679208455538, -2.5977044254370605, -2.5957409300285668, -2.593777434620073, -2.5918139392115793, -2.5898504438030856, -2.587886948394592, -2.5859234529860986, -2.583959957577605, -2.581996462169111, -2.580032966760618, -2.578069471352124, -2.5761059759436304, -2.5741424805351367, -2.572178985126643, -2.5702154897181493, -2.568251994309656, -2.5662884989011623, -2.5643250034926686, -2.5623615080841753, -2.5603980126756816, -2.558434517267188, -2.556471021858694, -2.5545075264502004, -2.552544031041707, -2.5505805356332134, -2.5486170402247197, -2.546653544816226, -2.5446900494077327, -2.542726553999239, -2.5407630585907452, -2.5387995631822515, -2.536836067773758, -2.5348725723652645, -2.532909076956771, -2.530945581548277, -2.528982086139784, -2.52701859073129, -2.525055095322796, -2.5230915999143027, -2.521128104505809, -2.519164609097315, -2.517201113688822, -2.515237618280328, -2.5132741228718345, -2.511310627463341, -2.5093471320548475, -2.5073836366463533, -2.50542014123786, -2.5034566458293663, -2.5014931504208726, -2.4995296550123793, -2.4975661596038856, -2.495602664195392, -2.4936391687868986, -2.4916756733784045, -2.489712177969911, -2.4877486825614175, -2.4857851871529237, -2.4838216917444305, -2.4818581963359367, -2.479894700927443, -2.4779312055189493, -2.4759677101104556, -2.474004214701962, -2.4720407192934686, -2.470077223884975, -2.468113728476481, -2.466150233067988, -2.464186737659494, -2.4622232422510004, -2.460259746842507, -2.458296251434013, -2.4563327560255193, -2.454369260617026, -2.4524057652085323, -2.4504422698000385, -2.4484787743915453, -2.4465152789830515, -2.444551783574558, -2.442588288166064, -2.4406247927575704, -2.438661297349077, -2.4366978019405834, -2.4347343065320897, -2.432770811123596, -2.4308073157151027, -2.428843820306609, -2.4268803248981152, -2.4249168294896215, -2.422953334081128, -2.4209898386726345, -2.419026343264141, -2.417062847855647, -2.415099352447154, -2.41313585703866, -2.4111723616301663, -2.4092088662216726, -2.407245370813179, -2.405281875404685, -2.403318379996192, -2.401354884587698, -2.3993913891792045, -2.397427893770711, -2.3954643983622175, -2.3935009029537238, -2.39153740754523, -2.3895739121367363, -2.3876104167282426, -2.3856469213197493, -2.3836834259112556, -2.381719930502762, -2.3797564350942686, -2.3777929396857744, -2.375829444277281, -2.3738659488687874, -2.3719024534602937, -2.3699389580518004, -2.3679754626433067, -2.366011967234813, -2.3640484718263197, -2.362084976417826, -2.360121481009332, -2.3581579856008386, -2.356194490192345, -2.354230994783851, -2.352267499375358, -2.350304003966864, -2.3483405085583704, -2.346377013149877, -2.344413517741383, -2.3424500223328892, -2.340486526924396, -2.3385230315159022, -2.3365595361074085, -2.3345960406989152, -2.3326325452904215, -2.330669049881928, -2.328705554473434, -2.3267420590649404, -2.324778563656447, -2.3228150682479534, -2.3208515728394596, -2.318888077430966, -2.3169245820224726, -2.314961086613979, -2.312997591205485, -2.3110340957969915, -2.3090706003884978, -2.3071071049800045, -2.3051436095715108, -2.303180114163017, -2.3012166187545238, -2.29925312334603, -2.2972896279375363, -2.2953261325290426, -2.293362637120549, -2.291399141712055, -2.289435646303562, -2.287472150895068, -2.2855086554865744, -2.283545160078081, -2.2815816646695875, -2.2796181692610937, -2.2776546738526, -2.2756911784441063, -2.2737276830356126, -2.2717641876271193, -2.2698006922186256, -2.267837196810132, -2.2658737014016386, -2.2639102059931444, -2.261946710584651, -2.2599832151761574, -2.2580197197676637, -2.2560562243591704, -2.2540927289506767, -2.252129233542183, -2.2501657381336897, -2.248202242725196, -2.246238747316702, -2.2442752519082085, -2.242311756499715, -2.240348261091221, -2.238384765682728, -2.236421270274234, -2.2344577748657404, -2.232494279457247, -2.230530784048753, -2.228567288640259, -2.226603793231766, -2.224640297823272, -2.2226768024147785, -2.220713307006285, -2.2187498115977915, -2.216786316189298, -2.214822820780804, -2.2128593253723103, -2.210895829963817, -2.2089323345553233, -2.2069688391468296, -2.2050053437383363, -2.2030418483298426, -2.201078352921349, -2.199114857512855, -2.1971513621043615, -2.1951878666958677, -2.1932243712873745, -2.1912608758788807, -2.189297380470387, -2.1873338850618937, -2.1853703896534, -2.1834068942449063, -2.1814433988364126, -2.179479903427919, -2.177516408019425, -2.175552912610932, -2.173589417202438, -2.1716259217939444, -2.169662426385451, -2.1676989309769574, -2.1657354355684637, -2.16377194015997, -2.1618084447514763, -2.1598449493429825, -2.1578814539344893, -2.1559179585259955, -2.153954463117502, -2.1519909677090086, -2.150027472300515, -2.148063976892021, -2.1461004814835274, -2.1441369860750337, -2.1421734906665404, -2.1402099952580467, -2.138246499849553, -2.1362830044410597, -2.134319509032566, -2.132356013624072, -2.1303925182155785, -2.128429022807085, -2.126465527398591, -2.124502031990098, -2.122538536581604, -2.1205750411731104, -2.118611545764617, -2.116648050356123, -2.114684554947629, -2.112721059539136, -2.110757564130642, -2.1087940687221485, -2.106830573313655, -2.1048670779051615, -2.1029035824966678, -2.1009400870881745, -2.0989765916796803, -2.097013096271187, -2.0950496008626933, -2.0930861054541996, -2.0911226100457063, -2.0891591146372126, -2.087195619228719, -2.085232123820225, -2.0832686284117314, -2.0813051330032377, -2.0793416375947444, -2.0773781421862507, -2.075414646777757, -2.0734511513692637, -2.07148765596077, -2.0695241605522763, -2.0675606651437826, -2.065597169735289, -2.063633674326795, -2.061670178918302, -2.059706683509808, -2.0577431881013144, -2.055779692692821, -2.0538161972843274, -2.0518527018758337, -2.04988920646734, -2.0479257110588462, -2.045962215650353, -2.0439987202418592, -2.0420352248333655, -2.040071729424872, -2.0381082340163785, -2.036144738607885, -2.034181243199391, -2.0322177477908974, -2.0302542523824036, -2.0282907569739104, -2.0263272615654166, -2.024363766156923, -2.0224002707484297, -2.020436775339936, -2.0184732799314418, -2.0165097845229485, -2.0145462891144548, -2.012582793705961, -2.0106192982974678, -2.008655802888974, -2.0066923074804803, -2.004728812071987, -2.0027653166634933, -2.0008018212549996, -1.998838325846506, -1.9968748304380122, -1.9949113350295187, -1.9929478396210252, -1.9909843442125315, -1.989020848804038, -1.9870573533955442, -1.9850938579870505, -1.9831303625785568, -1.9811668671700633, -1.9792033717615696, -1.977239876353076, -1.9752763809445826, -1.9733128855360889, -1.9713493901275954, -1.9693858947191014, -1.967422399310608, -1.9654589039021142, -1.9634954084936207, -1.9615319130851272, -1.9595684176766335, -1.95760492226814, -1.9556414268596465, -1.9536779314511528, -1.9517144360426588, -1.9497509406341653, -1.9477874452256718, -1.945823949817178, -1.9438604544086846, -1.9418969590001909, -1.9399334635916974, -1.9379699681832039, -1.93600647277471, -1.9340429773662162, -1.9320794819577227, -1.9301159865492292, -1.9281524911407355, -1.926188995732242, -1.9242255003237485, -1.9222620049152548, -1.9202985095067608, -1.9183350140982673, -1.9163715186897738, -1.9144080232812801, -1.9124445278727866, -1.9104810324642931, -1.9085175370557994, -1.906554041647306, -1.9045905462388122, -1.9026270508303185, -1.9006635554218247, -1.8987000600133312, -1.8967365646048375, -1.894773069196344, -1.8928095737878505, -1.8908460783793568, -1.8888825829708633, -1.8869190875623694, -1.8849555921538759, -1.8829920967453821, -1.8810286013368887, -1.8790651059283952, -1.8771016105199014, -1.875138115111408, -1.8731746197029144, -1.8712111242944205, -1.8692476288859268, -1.8672841334774333, -1.8653206380689396, -1.863357142660446, -1.8613936472519526, -1.8594301518434588, -1.8574666564349653, -1.8555031610264718, -1.853539665617978, -1.8515761702094842, -1.8496126748009907, -1.8476491793924972, -1.8456856839840035, -1.84372218857551, -1.8417586931670165, -1.8397951977585227, -1.8378317023500288, -1.8358682069415353, -1.8339047115330418, -1.831941216124548, -1.8299777207160546, -1.8280142253075609, -1.8260507298990674, -1.8240872344905739, -1.82212373908208, -1.8201602436735862, -1.8181967482650927, -1.8162332528565992, -1.8142697574481055, -1.812306262039612, -1.8103427666311185, -1.8083792712226248, -1.8064157758141313, -1.8044522804056373, -1.8024887849971438, -1.80052528958865, -1.7985617941801566, -1.796598298771663, -1.7946348033631694, -1.7926713079546759, -1.7907078125461822, -1.7887443171376884, -1.7867808217291947, -1.7848173263207012, -1.7828538309122075, -1.780890335503714, -1.7789268400952205, -1.7769633446867268, -1.7749998492782333, -1.7730363538697393, -1.7710728584612458, -1.7691093630527521, -1.7671458676442586, -1.7651823722357651, -1.7632188768272714, -1.761255381418778, -1.7592918860102844, -1.7573283906017907, -1.7553648951932967, -1.7534013997848032, -1.7514379043763098, -1.749474408967816, -1.7475109135593225, -1.7455474181508288, -1.7435839227423353, -1.7416204273338418, -1.7396569319253479, -1.7376934365168542, -1.7357299411083607, -1.7337664456998672, -1.7318029502913734, -1.72983945488288, -1.7278759594743864, -1.7259124640658927, -1.7239489686573988, -1.7219854732489053, -1.7200219778404118, -1.718058482431918, -1.7160949870234246, -1.714131491614931, -1.7121679962064373, -1.7102045007979438, -1.7082410053894501, -1.7062775099809564, -1.7043140145724627, -1.7023505191639692, -1.7003870237554755, -1.698423528346982, -1.6964600329384885, -1.6944965375299947, -1.6925330421215012, -1.6905695467130073, -1.6886060513045138, -1.68664255589602, -1.6846790604875266, -1.682715565079033, -1.6807520696705394, -1.6787885742620459, -1.6768250788535524, -1.6748615834450584, -1.6728980880365647, -1.6709345926280712, -1.6689710972195777, -1.667007601811084, -1.6650441064025905, -1.6630806109940968, -1.6611171155856033, -1.6591536201771093, -1.6571901247686158, -1.655226629360122, -1.6532631339516286, -1.651299638543135, -1.6493361431346414, -1.6473726477261479, -1.6454091523176544, -1.6434456569091607, -1.6414821615006667, -1.6395186660921732, -1.6375551706836797, -1.635591675275186, -1.6336281798666925, -1.6316646844581988, -1.6297011890497053, -1.6277376936412118, -1.6257741982327178, -1.6238107028242241, -1.6218472074157306, -1.6198837120072371, -1.6179202165987434, -1.61595672119025, -1.6139932257817564, -1.6120297303732627, -1.6100662349647687, -1.6081027395562753, -1.6061392441477818, -1.604175748739288, -1.6022122533307945, -1.600248757922301, -1.5982852625138073, -1.5963217671053138, -1.59435827169682, -1.5923947762883264, -1.5904312808798327, -1.5884677854713392, -1.5865042900628454, -1.584540794654352, -1.5825772992458584, -1.5806138038373647, -1.5786503084288712, -1.5766868130203773, -1.5747233176118838, -1.57275982220339, -1.5707963267948966, -1.568832831386403, -1.5668693359779093, -1.5649058405694156, -1.5629423451609221, -1.5609788497524284, -1.559015354343935, -1.5570518589354414, -1.5550883635269477, -1.553124868118454, -1.5511613727099605, -1.5491978773014667, -1.547234381892973, -1.5452708864844795, -1.543307391075986, -1.5413438956674923, -1.5393804002589986, -1.537416904850505, -1.5354534094420114, -1.5334899140335179, -1.5315264186250241, -1.5295629232165304, -1.527599427808037, -1.5256359323995434, -1.5236724369910497, -1.521708941582556, -1.5197454461740625, -1.517781950765569, -1.515818455357075, -1.5138549599485815, -1.511891464540088, -1.5099279691315943, -1.5079644737231006, -1.506000978314607, -1.5040374829061134, -1.50207398749762, -1.5001104920891264, -1.4981469966806327, -1.496183501272139, -1.4942200058636455, -1.4922565104551517, -1.490293015046658, -1.4883295196381645, -1.486366024229671, -1.4844025288211773, -1.4824390334126836, -1.48047553800419, -1.4785120425956964, -1.4765485471872029, -1.4745850517787091, -1.4726215563702154, -1.470658060961722, -1.4686945655532284, -1.4667310701447347, -1.464767574736241, -1.4628040793277475, -1.460840583919254, -1.45887708851076, -1.4569135931022665, -1.454950097693773, -1.4529866022852793, -1.4510231068767858, -1.449059611468292, -1.4470961160597984, -1.4451326206513049, -1.4431691252428114, -1.4412056298343177, -1.439242134425824, -1.4372786390173304, -1.4353151436088367, -1.433351648200343, -1.4313881527918495, -1.429424657383356, -1.4274611619748623, -1.4254976665663686, -1.423534171157875, -1.4215706757493813, -1.4196071803408878, -1.4176436849323941, -1.4156801895239006, -1.413716694115407, -1.4117531987069134, -1.4097897032984197, -1.407826207889926, -1.4058627124814325, -1.403899217072939, -1.4019357216644452, -1.3999722262559515, -1.398008730847458, -1.3960452354389643, -1.3940817400304708, -1.392118244621977, -1.3901547492134834, -1.3881912538049899, -1.3862277583964964, -1.3842642629880026, -1.382300767579509, -1.3803372721710154, -1.378373776762522, -1.376410281354028, -1.3744467859455345, -1.372483290537041, -1.3705197951285473, -1.3685562997200535, -1.36659280431156, -1.3646293089030663, -1.3626658134945728, -1.360702318086079, -1.3587388226775856, -1.356775327269092, -1.3548118318605984, -1.3528483364521047, -1.350884841043611, -1.3489213456351175, -1.346957850226624, -1.3449943548181302, -1.3430308594096365, -1.341067364001143, -1.3391038685926493, -1.3371403731841558, -1.335176877775662, -1.3332133823671684, -1.3312498869586749, -1.3292863915501814, -1.3273228961416876, -1.325359400733194, -1.3233959053247004, -1.321432409916207, -1.319468914507713, -1.3175054190992195, -1.315541923690726, -1.3135784282822323, -1.3116149328737385, -1.309651437465245, -1.3076879420567513, -1.3057244466482578, -1.3037609512397643, -1.3017974558312706, -1.2998339604227769, -1.2978704650142834, -1.2959069696057897, -1.293943474197296, -1.2919799787888024, -1.290016483380309, -1.2880529879718152, -1.2860894925633215, -1.284125997154828, -1.2821625017463343, -1.2801990063378408, -1.278235510929347, -1.2762720155208536, -1.2743085201123598, -1.2723450247038663, -1.2703815292953726, -1.268418033886879, -1.2664545384783854, -1.264491043069892, -1.262527547661398, -1.2605640522529045, -1.258600556844411, -1.2566370614359172, -1.2546735660274237, -1.25271007061893, -1.2507465752104363, -1.2487830798019428, -1.2468195843934493, -1.2448560889849556, -1.2428925935764619, -1.2409290981679684, -1.2389656027594746, -1.237002107350981, -1.2350386119424874, -1.233075116533994, -1.2311116211255002, -1.2291481257170065, -1.227184630308513, -1.2252211349000193, -1.2232576394915258, -1.221294144083032, -1.2193306486745386, -1.2173671532660448, -1.2154036578575513, -1.2134401624490576, -1.211476667040564, -1.2095131716320704, -1.207549676223577, -1.2055861808150832, -1.2036226854065895, -1.201659189998096, -1.1996956945896022, -1.1977321991811087, -1.195768703772615, -1.1938052083641213, -1.1918417129556278, -1.1898782175471343, -1.1879147221386406, -1.1859512267301469, -1.1839877313216534, -1.1820242359131599, -1.180060740504666, -1.1780972450961724, -1.176133749687679, -1.1741702542791852, -1.1722067588706915, -1.170243263462198, -1.1682797680537043, -1.1663162726452108, -1.164352777236717, -1.1623892818282235, -1.1604257864197298, -1.1584622910112363, -1.1564987956027426, -1.1545353001942489, -1.1525718047857554, -1.1506083093772619, -1.1486448139687682, -1.1466813185602744, -1.144717823151781, -1.1427543277432872, -1.1407908323347937, -1.1388273369263, -1.1368638415178063, -1.1349003461093128, -1.1329368507008193, -1.1309733552923256, -1.1290098598838318, -1.1270463644753383, -1.1250828690668448, -1.123119373658351, -1.1211558782498574, -1.119192382841364, -1.1172288874328702, -1.1152653920243765, -1.113301896615883, -1.1113384012073892, -1.1093749057988957, -1.107411410390402, -1.1054479149819085, -1.1034844195734148, -1.1015209241649213, -1.0995574287564276, -1.0975939333479339, -1.0956304379394404, -1.0936669425309469, -1.0917034471224532, -1.0897399517139594, -1.087776456305466, -1.0858129608969722, -1.0838494654884787, -1.081885970079985, -1.0799224746714913, -1.0779589792629978, -1.0759954838545043, -1.0740319884460106, -1.0720684930375168, -1.0701049976290233, -1.0681415022205298, -1.066178006812036, -1.0642145114035424, -1.062251015995049, -1.0602875205865552, -1.0583240251780615, -1.056360529769568, -1.0543970343610742, -1.0524335389525807, -1.0504700435440872, -1.0485065481355935, -1.0465430527270998, -1.0445795573186063, -1.0426160619101126, -1.0406525665016189, -1.0386890710931254, -1.0367255756846319, -1.0347620802761381, -1.0327985848676444, -1.030835089459151, -1.0288715940506572, -1.0269080986421637, -1.02494460323367, -1.0229811078251765, -1.0210176124166828, -1.0190541170081893, -1.0170906215996955, -1.0151271261912018, -1.0131636307827083, -1.0112001353742148, -1.0092366399657209, -1.0072731445572274, -1.0053096491487339, -1.0033461537402402, -1.0013826583317467, -0.999419162923253, -0.9974556675147593, -0.9954921721062657, -0.9935286766977721, -0.9915651812892784, -0.9896016858807848, -0.9876381904722913, -0.9856746950637977, -0.983711199655304, -0.9817477042468103, -0.9797842088383167, -0.9778207134298232, -0.9758572180213294, -0.9738937226128359, -0.9719302272043423, -0.9699667317958487, -0.968003236387355, -0.9660397409788614, -0.9640762455703678, -0.9621127501618743, -0.9601492547533804, -0.9581857593448869, -0.9562222639363933, -0.9542587685278997, -0.9522952731194061, -0.9503317777109124, -0.9483682823024188, -0.9464047868939253, -0.9444412914854317, -0.9424777960769379, -0.9405143006684443, -0.9385508052599507, -0.9365873098514572, -0.9346238144429634, -0.9326603190344698, -0.9306968236259763, -0.9287333282174827, -0.926769832808989, -0.9248063374004953, -0.9228428419920017, -0.9208793465835082, -0.9189158511750144, -0.9169523557665209, -0.9149888603580273, -0.9130253649495337, -0.91106186954104, -0.9090983741325463, -0.9071348787240527, -0.9051713833155592, -0.9032078879070656, -0.9012443924985719, -0.8992808970900783, -0.8973174016815847, -0.8953539062730911, -0.8933904108645974, -0.8914269154561038, -0.8894634200476103, -0.8874999246391166, -0.8855364292306229, -0.8835729338221293, -0.8816094384136357, -0.8796459430051422, -0.8776824475966484, -0.8757189521881549, -0.8737554567796613, -0.8717919613711677, -0.8698284659626739, -0.8678649705541803, -0.8659014751456867, -0.8639379797371932, -0.8619744843286994, -0.8600109889202059, -0.8580474935117123, -0.8560839981032187, -0.8541205026947251, -0.8521570072862313, -0.8501935118777377, -0.8482300164692442, -0.8462665210607506, -0.8443030256522569, -0.8423395302437633, -0.8403760348352697, -0.8384125394267762, -0.8364490440182824, -0.8344855486097889, -0.8325220532012952, -0.8305585577928016, -0.8285950623843079, -0.8266315669758143, -0.8246680715673207, -0.8227045761588272, -0.8207410807503334, -0.8187775853418399, -0.8168140899333463, -0.8148505945248526, -0.8128870991163589, -0.8109236037078653, -0.8089601082993717, -0.8069966128908782, -0.8050331174823844, -0.8030696220738909, -0.8011061266653973, -0.7991426312569037, -0.79717913584841, -0.7952156404399163, -0.7932521450314227, -0.7912886496229292, -0.7893251542144356, -0.7873616588059419, -0.7853981633974483, -0.7834346679889547, -0.7814711725804611, -0.7795076771719675, -0.7775441817634738, -0.7755806863549802, -0.7736171909464865, -0.771653695537993, -0.7696902001294993, -0.7677267047210057, -0.7657632093125121, -0.7637997139040185, -0.7618362184955249, -0.7598727230870312, -0.7579092276785375, -0.755945732270044, -0.7539822368615503, -0.7520187414530567, -0.7500552460445632, -0.7480917506360695, -0.7461282552275759, -0.7441647598190823, -0.7422012644105886, -0.740237769002095, -0.7382742735936014, -0.7363107781851077, -0.7343472827766142, -0.7323837873681205, -0.730420291959627, -0.7284567965511333, -0.7264933011426397, -0.724529805734146, -0.7225663103256524, -0.7206028149171588, -0.7186393195086652, -0.7166758241001715, -0.714712328691678, -0.7127488332831843, -0.7107853378746907, -0.7088218424661971, -0.7068583470577035, -0.7048948516492098, -0.7029313562407162, -0.7009678608322226, -0.699004365423729, -0.6970408700152354, -0.6950773746067417, -0.6931138791982482, -0.6911503837897545, -0.689186888381261, -0.6872233929727672, -0.6852598975642736, -0.68329640215578, -0.6813329067472864, -0.6793694113387928, -0.6774059159302992, -0.6754424205218055, -0.673478925113312, -0.6715154297048183, -0.6695519342963246, -0.667588438887831, -0.6656249434793374, -0.6636614480708438, -0.6616979526623502, -0.6597344572538565, -0.657770961845363, -0.6558074664368693, -0.6538439710283757, -0.6518804756198822, -0.6499169802113884, -0.6479534848028948, -0.6459899893944012, -0.6440264939859076, -0.642062998577414, -0.6400995031689204, -0.6381360077604268, -0.6361725123519332, -0.6342090169434395, -0.632245521534946, -0.6302820261264522, -0.6283185307179586, -0.626355035309465, -0.6243915399009714, -0.6224280444924778, -0.6204645490839842, -0.6185010536754905, -0.616537558266997, -0.6145740628585032, -0.6126105674500096, -0.610647072041516, -0.6086835766330224, -0.6067200812245288, -0.6047565858160352, -0.6027930904075416, -0.600829594999048, -0.5988660995905544, -0.5969026041820606, -0.5949391087735671, -0.5929756133650734, -0.5910121179565799, -0.5890486225480862, -0.5870851271395926, -0.585121631731099, -0.5831581363226054, -0.5811946409141118, -0.5792311455056182, -0.5772676500971244, -0.5753041546886309, -0.5733406592801372, -0.5713771638716436, -0.56941366846315, -0.5674501730546564, -0.5654866776461628, -0.5635231822376692, -0.5615596868291755, -0.559596191420682, -0.5576326960121882, -0.5556692006036946, -0.553705705195201, -0.5517422097867074, -0.5497787143782138, -0.5478152189697202, -0.5458517235612266, -0.543888228152733, -0.5419247327442394, -0.5399612373357456, -0.5379977419272521, -0.5360342465187584, -0.5340707511102649, -0.5321072557017712, -0.5301437602932776, -0.528180264884784, -0.5262167694762904, -0.5242532740677968, -0.5222897786593031, -0.5203262832508094, -0.5183627878423159, -0.5163992924338222, -0.5144357970253286, -0.512472301616835, -0.5105088062083414, -0.5085453107998478, -0.5065818153913542, -0.5046183199828604, -0.5026548245743669, -0.5006913291658733, -0.49872783375737967, -0.49676433834888606, -0.4948008429403924, -0.49283734753189884, -0.4908738521234052, -0.4889103567149116, -0.48694686130641796, -0.48498336589792435, -0.4830198704894307, -0.4810563750809371, -0.47909287967244346, -0.47712938426394985, -0.4751658888554562, -0.47320239344696263, -0.47123889803846897, -0.46927540262997536, -0.4673119072214817, -0.46534841181298814, -0.4633849164044945, -0.46142142099600086, -0.4594579255875072, -0.45749443017901364, -0.45553093477052, -0.45356743936202637, -0.4516039439535328, -0.44964044854503915, -0.44767695313654554, -0.4457134577280519, -0.4437499623195583, -0.44178646691106466, -0.4398229715025711, -0.43785947609407744, -0.43589598068558383, -0.43393248527709016, -0.4319689898685966, -0.43000549446010294, -0.42804199905160933, -0.42607850364311567, -0.4241150082346221, -0.42215151282612845, -0.42018801741763484, -0.4182245220091412, -0.4162610266006476, -0.41429753119215396, -0.41233403578366035, -0.4103705403751667, -0.4084070449666731, -0.40644354955817946, -0.40448005414968585, -0.4025165587411922, -0.40055306333269863, -0.398589567924205, -0.39662607251571136, -0.3946625771072178, -0.39269908169872414, -0.39073558629023053, -0.3887720908817369, -0.38680859547324326, -0.38484510006474965, -0.38288160465625604, -0.3809181092477624, -0.37895461383926876, -0.37699111843077515, -0.3750276230222816, -0.37306412761378793, -0.3711006322052943, -0.3691371367968007, -0.3671736413883071, -0.3652101459798135, -0.36324665057131983, -0.3612831551628262, -0.3593196597543326, -0.357356164345839, -0.35539266893734534, -0.3534291735288517, -0.3514656781203581, -0.3495021827118645, -0.34753868730337084, -0.34557519189487723, -0.3436116964863836, -0.34164820107789, -0.3396847056693964, -0.33772121026090274, -0.33575771485240913, -0.3337942194439155, -0.3318307240354219, -0.32986722862692824, -0.32790373321843463, -0.3259402378099411, -0.3239767424014474, -0.3220132469929538, -0.3200497515844602, -0.3180862561759666, -0.316122760767473, -0.3141592653589793, -0.3121957699504857, -0.3102322745419921, -0.3082687791334985, -0.3063052837250048, -0.3043417883165112, -0.3023782929080176, -0.300414797499524, -0.2984513020910303, -0.2964878066825367, -0.2945243112740431, -0.2925608158655495, -0.2905973204570559, -0.2886338250485622, -0.2866703296400686, -0.284706834231575, -0.2827433388230814, -0.2807798434145877, -0.2788163480060941, -0.2768528525976005, -0.2748893571891069, -0.2729258617806133, -0.2709623663721197, -0.26899887096362607, -0.26703537555513246, -0.2650718801466388, -0.2631083847381452, -0.2611448893296516, -0.25918139392115797, -0.2572178985126643, -0.2552544031041707, -0.2532909076956771, -0.25132741228718347, -0.24936391687868983, -0.2474004214701962, -0.2454369260617026, -0.24347343065320898, -0.24150993524471534, -0.23954643983622173, -0.2375829444277281, -0.23561944901923448, -0.23365595361074085, -0.23169245820224724, -0.2297289627937536, -0.22776546738526, -0.2258019719767664, -0.22383847656827277, -0.22187498115977916, -0.21991148575128555, -0.21794799034279191, -0.2159844949342983, -0.21402099952580467, -0.21205750411731106, -0.21009400870881742, -0.2081305133003238, -0.20616701789183017, -0.20420352248333656, -0.20224002707484293, -0.20027653166634932, -0.19831303625785568, -0.19634954084936207, -0.19438604544086846, -0.19242255003237482, -0.1904590546238812, -0.18849555921538758, -0.18653206380689397, -0.18456856839840036, -0.18260507298990675, -0.1806415775814131, -0.1786780821729195, -0.17671458676442586, -0.17475109135593225, -0.17278759594743862, -0.170824100538945, -0.16886060513045137, -0.16689710972195776, -0.16493361431346412, -0.16297011890497054, -0.1610066234964769, -0.1590431280879833, -0.15707963267948966, -0.15511613727099605, -0.1531526418625024, -0.1511891464540088, -0.14922565104551516, -0.14726215563702155, -0.14529866022852794, -0.1433351648200343, -0.1413716694115407, -0.13940817400304706, -0.13744467859455345, -0.13548118318605984, -0.13351768777756623, -0.1315541923690726, -0.12959069696057898, -0.12762720155208535, -0.12566370614359174, -0.1237002107350981, -0.12173671532660449, -0.11977321991811087, -0.11780972450961724, -0.11584622910112362, -0.11388273369263, -0.11191923828413639, -0.10995574287564278, -0.10799224746714915, -0.10602875205865553, -0.1040652566501619, -0.10210176124166828, -0.10013826583317466, -0.09817477042468103, -0.09621127501618741, -0.09424777960769379, -0.09228428419920018, -0.09032078879070655, -0.08835729338221293, -0.08639379797371931, -0.08443030256522568, -0.08246680715673206, -0.08050331174823845, -0.07853981633974483, -0.0765763209312512, -0.07461282552275758, -0.07264933011426397, -0.07068583470577035, -0.06872233929727672, -0.06675884388878311, -0.06479534848028949, -0.06283185307179587, -0.060868357663302244, -0.05890486225480862, -0.056941366846315, -0.05497787143782139, -0.053014376029327764, -0.05105088062083414, -0.04908738521234052, -0.047123889803846894, -0.04516039439535328, -0.043196898986859654, -0.04123340357836603, -0.039269908169872414, -0.03730641276137879, -0.035342917352885174, -0.03337942194439156, -0.031415926535897934, -0.02945243112740431, -0.027488935718910694, -0.02552544031041707, -0.023561944901923447, -0.021598449493429827, -0.019634954084936207, -0.017671458676442587, -0.015707963267948967, -0.013744467859455347, -0.011780972450961723, -0.009817477042468103, -0.007853981633974483, -0.005890486225480862, -0.003926990816987242, -0.001963495408493621, 0.0, 0.001963495408493621, 0.003926990816987242, 0.005890486225480862, 0.007853981633974483, 0.009817477042468103, 0.011780972450961723, 0.013744467859455347, 0.015707963267948967, 0.017671458676442587, 0.019634954084936207, 0.021598449493429827, 0.023561944901923447, 0.02552544031041707, 0.027488935718910694, 0.02945243112740431, 0.031415926535897934, 0.03337942194439156, 0.035342917352885174, 0.03730641276137879, 0.039269908169872414, 0.04123340357836603, 0.043196898986859654, 0.04516039439535328, 0.047123889803846894, 0.04908738521234052, 0.05105088062083414, 0.053014376029327764, 0.05497787143782139, 0.056941366846315, 0.05890486225480862, 0.060868357663302244, 0.06283185307179587, 0.06479534848028949, 0.06675884388878311, 0.06872233929727672, 0.07068583470577035, 0.07264933011426397, 0.07461282552275758, 0.0765763209312512, 0.07853981633974483, 0.08050331174823845, 0.08246680715673206, 0.08443030256522568, 0.08639379797371931, 0.08835729338221293, 0.09032078879070655, 0.09228428419920018, 0.09424777960769379, 0.09621127501618741, 0.09817477042468103, 0.10013826583317466, 0.10210176124166828, 0.1040652566501619, 0.10602875205865553, 0.10799224746714915, 0.10995574287564278, 0.11191923828413639, 0.11388273369263, 0.11584622910112362, 0.11780972450961724, 0.11977321991811087, 0.12173671532660449, 0.1237002107350981, 0.12566370614359174, 0.12762720155208535, 0.12959069696057898, 0.1315541923690726, 0.13351768777756623, 0.13548118318605984, 0.13744467859455345, 0.13940817400304706, 0.1413716694115407, 0.1433351648200343, 0.14529866022852794, 0.14726215563702155, 0.14922565104551516, 0.1511891464540088, 0.1531526418625024, 0.15511613727099605, 0.15707963267948966, 0.1590431280879833, 0.1610066234964769, 0.16297011890497054, 0.16493361431346412, 0.16689710972195776, 0.16886060513045137, 0.170824100538945, 0.17278759594743862, 0.17475109135593225, 0.17671458676442586, 0.1786780821729195, 0.1806415775814131, 0.18260507298990675, 0.18456856839840036, 0.18653206380689397, 0.18849555921538758, 0.1904590546238812, 0.19242255003237482, 0.19438604544086846, 0.19634954084936207, 0.19831303625785568, 0.20027653166634932, 0.20224002707484293, 0.20420352248333656, 0.20616701789183017, 0.2081305133003238, 0.21009400870881742, 0.21205750411731106, 0.21402099952580467, 0.2159844949342983, 0.21794799034279191, 0.21991148575128555, 0.22187498115977916, 0.22383847656827277, 0.2258019719767664, 0.22776546738526, 0.2297289627937536, 0.23169245820224724, 0.23365595361074085, 0.23561944901923448, 0.2375829444277281, 0.23954643983622173, 0.24150993524471534, 0.24347343065320898, 0.2454369260617026, 0.2474004214701962, 0.24936391687868983, 0.25132741228718347, 0.2532909076956771, 0.2552544031041707, 0.2572178985126643, 0.25918139392115797, 0.2611448893296516, 0.2631083847381452, 0.2650718801466388, 0.26703537555513246, 0.26899887096362607, 0.2709623663721197, 0.2729258617806133, 0.2748893571891069, 0.2768528525976005, 0.2788163480060941, 0.2807798434145877, 0.2827433388230814, 0.284706834231575, 0.2866703296400686, 0.2886338250485622, 0.2905973204570559, 0.2925608158655495, 0.2945243112740431, 0.2964878066825367, 0.2984513020910303, 0.300414797499524, 0.3023782929080176, 0.3043417883165112, 0.3063052837250048, 0.3082687791334985, 0.3102322745419921, 0.3121957699504857, 0.3141592653589793, 0.316122760767473, 0.3180862561759666, 0.3200497515844602, 0.3220132469929538, 0.3239767424014474, 0.3259402378099411, 0.32790373321843463, 0.32986722862692824, 0.3318307240354219, 0.3337942194439155, 0.33575771485240913, 0.33772121026090274, 0.3396847056693964, 0.34164820107789, 0.3436116964863836, 0.34557519189487723, 0.34753868730337084, 0.3495021827118645, 0.3514656781203581, 0.3534291735288517, 0.35539266893734534, 0.357356164345839, 0.3593196597543326, 0.3612831551628262, 0.36324665057131983, 0.3652101459798135, 0.3671736413883071, 0.3691371367968007, 0.3711006322052943, 0.37306412761378793, 0.3750276230222816, 0.37699111843077515, 0.37895461383926876, 0.3809181092477624, 0.38288160465625604, 0.38484510006474965, 0.38680859547324326, 0.3887720908817369, 0.39073558629023053, 0.39269908169872414, 0.3946625771072178, 0.39662607251571136, 0.398589567924205, 0.40055306333269863, 0.4025165587411922, 0.40448005414968585, 0.40644354955817946, 0.4084070449666731, 0.4103705403751667, 0.41233403578366035, 0.41429753119215396, 0.4162610266006476, 0.4182245220091412, 0.42018801741763484, 0.42215151282612845, 0.4241150082346221, 0.42607850364311567, 0.42804199905160933, 0.43000549446010294, 0.4319689898685966, 0.43393248527709016, 0.43589598068558383, 0.43785947609407744, 0.4398229715025711, 0.44178646691106466, 0.4437499623195583, 0.4457134577280519, 0.44767695313654554, 0.44964044854503915, 0.4516039439535328, 0.45356743936202637, 0.45553093477052, 0.45749443017901364, 0.4594579255875072, 0.46142142099600086, 0.4633849164044945, 0.46534841181298814, 0.4673119072214817, 0.46927540262997536, 0.47123889803846897, 0.47320239344696263, 0.4751658888554562, 0.47712938426394985, 0.47909287967244346, 0.4810563750809371, 0.4830198704894307, 0.48498336589792435, 0.48694686130641796, 0.4889103567149116, 0.4908738521234052, 0.49283734753189884, 0.4948008429403924, 0.49676433834888606, 0.49872783375737967, 0.5006913291658733, 0.5026548245743669, 0.5046183199828604, 0.5065818153913542, 0.5085453107998478, 0.5105088062083414, 0.512472301616835, 0.5144357970253286, 0.5163992924338222, 0.5183627878423159, 0.5203262832508094, 0.5222897786593031, 0.5242532740677968, 0.5262167694762904, 0.528180264884784, 0.5301437602932776, 0.5321072557017712, 0.5340707511102649, 0.5360342465187584, 0.5379977419272521, 0.5399612373357456, 0.5419247327442394, 0.543888228152733, 0.5458517235612266, 0.5478152189697202, 0.5497787143782138, 0.5517422097867074, 0.553705705195201, 0.5556692006036946, 0.5576326960121882, 0.559596191420682, 0.5615596868291755, 0.5635231822376692, 0.5654866776461628, 0.5674501730546564, 0.56941366846315, 0.5713771638716436, 0.5733406592801372, 0.5753041546886309, 0.5772676500971244, 0.5792311455056182, 0.5811946409141118, 0.5831581363226054, 0.585121631731099, 0.5870851271395926, 0.5890486225480862, 0.5910121179565799, 0.5929756133650734, 0.5949391087735671, 0.5969026041820606, 0.5988660995905544, 0.600829594999048, 0.6027930904075416, 0.6047565858160352, 0.6067200812245288, 0.6086835766330224, 0.610647072041516, 0.6126105674500096, 0.6145740628585032, 0.616537558266997, 0.6185010536754905, 0.6204645490839842, 0.6224280444924778, 0.6243915399009714, 0.626355035309465, 0.6283185307179586, 0.6302820261264522, 0.632245521534946, 0.6342090169434395, 0.6361725123519332, 0.6381360077604268, 0.6400995031689204, 0.642062998577414, 0.6440264939859076, 0.6459899893944012, 0.6479534848028948, 0.6499169802113884, 0.6518804756198822, 0.6538439710283757, 0.6558074664368693, 0.657770961845363, 0.6597344572538565, 0.6616979526623502, 0.6636614480708438, 0.6656249434793374, 0.667588438887831, 0.6695519342963246, 0.6715154297048183, 0.673478925113312, 0.6754424205218055, 0.6774059159302992, 0.6793694113387928, 0.6813329067472864, 0.68329640215578, 0.6852598975642736, 0.6872233929727672, 0.689186888381261, 0.6911503837897545, 0.6931138791982482, 0.6950773746067417, 0.6970408700152354, 0.699004365423729, 0.7009678608322226, 0.7029313562407162, 0.7048948516492098, 0.7068583470577035, 0.7088218424661971, 0.7107853378746907, 0.7127488332831843, 0.714712328691678, 0.7166758241001715, 0.7186393195086652, 0.7206028149171588, 0.7225663103256524, 0.724529805734146, 0.7264933011426397, 0.7284567965511333, 0.730420291959627, 0.7323837873681205, 0.7343472827766142, 0.7363107781851077, 0.7382742735936014, 0.740237769002095, 0.7422012644105886, 0.7441647598190823, 0.7461282552275759, 0.7480917506360695, 0.7500552460445632, 0.7520187414530567, 0.7539822368615503, 0.755945732270044, 0.7579092276785375, 0.7598727230870312, 0.7618362184955249, 0.7637997139040185, 0.7657632093125121, 0.7677267047210057, 0.7696902001294993, 0.771653695537993, 0.7736171909464865, 0.7755806863549802, 0.7775441817634738, 0.7795076771719675, 0.7814711725804611, 0.7834346679889547, 0.7853981633974483, 0.7873616588059419, 0.7893251542144356, 0.7912886496229292, 0.7932521450314227, 0.7952156404399163, 0.79717913584841, 0.7991426312569037, 0.8011061266653973, 0.8030696220738909, 0.8050331174823844, 0.8069966128908782, 0.8089601082993717, 0.8109236037078653, 0.8128870991163589, 0.8148505945248526, 0.8168140899333463, 0.8187775853418399, 0.8207410807503334, 0.8227045761588272, 0.8246680715673207, 0.8266315669758143, 0.8285950623843079, 0.8305585577928016, 0.8325220532012952, 0.8344855486097889, 0.8364490440182824, 0.8384125394267762, 0.8403760348352697, 0.8423395302437633, 0.8443030256522569, 0.8462665210607506, 0.8482300164692442, 0.8501935118777377, 0.8521570072862313, 0.8541205026947251, 0.8560839981032187, 0.8580474935117123, 0.8600109889202059, 0.8619744843286994, 0.8639379797371932, 0.8659014751456867, 0.8678649705541803, 0.8698284659626739, 0.8717919613711677, 0.8737554567796613, 0.8757189521881549, 0.8776824475966484, 0.8796459430051422, 0.8816094384136357, 0.8835729338221293, 0.8855364292306229, 0.8874999246391166, 0.8894634200476103, 0.8914269154561038, 0.8933904108645974, 0.8953539062730911, 0.8973174016815847, 0.8992808970900783, 0.9012443924985719, 0.9032078879070656, 0.9051713833155592, 0.9071348787240527, 0.9090983741325463, 0.91106186954104, 0.9130253649495337, 0.9149888603580273, 0.9169523557665209, 0.9189158511750144, 0.9208793465835082, 0.9228428419920017, 0.9248063374004953, 0.926769832808989, 0.9287333282174827, 0.9306968236259763, 0.9326603190344698, 0.9346238144429634, 0.9365873098514572, 0.9385508052599507, 0.9405143006684443, 0.9424777960769379, 0.9444412914854317, 0.9464047868939253, 0.9483682823024188, 0.9503317777109124, 0.9522952731194061, 0.9542587685278997, 0.9562222639363933, 0.9581857593448869, 0.9601492547533804, 0.9621127501618743, 0.9640762455703678, 0.9660397409788614, 0.968003236387355, 0.9699667317958487, 0.9719302272043423, 0.9738937226128359, 0.9758572180213294, 0.9778207134298232, 0.9797842088383167, 0.9817477042468103, 0.983711199655304, 0.9856746950637977, 0.9876381904722913, 0.9896016858807848, 0.9915651812892784, 0.9935286766977721, 0.9954921721062657, 0.9974556675147593, 0.999419162923253, 1.0013826583317467, 1.0033461537402402, 1.0053096491487339, 1.0072731445572274, 1.0092366399657209, 1.0112001353742148, 1.0131636307827083, 1.0151271261912018, 1.0170906215996955, 1.0190541170081893, 1.0210176124166828, 1.0229811078251765, 1.02494460323367, 1.0269080986421637, 1.0288715940506572, 1.030835089459151, 1.0327985848676444, 1.0347620802761381, 1.0367255756846319, 1.0386890710931254, 1.0406525665016189, 1.0426160619101126, 1.0445795573186063, 1.0465430527270998, 1.0485065481355935, 1.0504700435440872, 1.0524335389525807, 1.0543970343610742, 1.056360529769568, 1.0583240251780615, 1.0602875205865552, 1.062251015995049, 1.0642145114035424, 1.066178006812036, 1.0681415022205298, 1.0701049976290233, 1.0720684930375168, 1.0740319884460106, 1.0759954838545043, 1.0779589792629978, 1.0799224746714913, 1.081885970079985, 1.0838494654884787, 1.0858129608969722, 1.087776456305466, 1.0897399517139594, 1.0917034471224532, 1.0936669425309469, 1.0956304379394404, 1.0975939333479339, 1.0995574287564276, 1.1015209241649213, 1.1034844195734148, 1.1054479149819085, 1.107411410390402, 1.1093749057988957, 1.1113384012073892, 1.113301896615883, 1.1152653920243765, 1.1172288874328702, 1.119192382841364, 1.1211558782498574, 1.123119373658351, 1.1250828690668448, 1.1270463644753383, 1.1290098598838318, 1.1309733552923256, 1.1329368507008193, 1.1349003461093128, 1.1368638415178063, 1.1388273369263, 1.1407908323347937, 1.1427543277432872, 1.144717823151781, 1.1466813185602744, 1.1486448139687682, 1.1506083093772619, 1.1525718047857554, 1.1545353001942489, 1.1564987956027426, 1.1584622910112363, 1.1604257864197298, 1.1623892818282235, 1.164352777236717, 1.1663162726452108, 1.1682797680537043, 1.170243263462198, 1.1722067588706915, 1.1741702542791852, 1.176133749687679, 1.1780972450961724, 1.180060740504666, 1.1820242359131599, 1.1839877313216534, 1.1859512267301469, 1.1879147221386406, 1.1898782175471343, 1.1918417129556278, 1.1938052083641213, 1.195768703772615, 1.1977321991811087, 1.1996956945896022, 1.201659189998096, 1.2036226854065895, 1.2055861808150832, 1.207549676223577, 1.2095131716320704, 1.211476667040564, 1.2134401624490576, 1.2154036578575513, 1.2173671532660448, 1.2193306486745386, 1.221294144083032, 1.2232576394915258, 1.2252211349000193, 1.227184630308513, 1.2291481257170065, 1.2311116211255002, 1.233075116533994, 1.2350386119424874, 1.237002107350981, 1.2389656027594746, 1.2409290981679684, 1.2428925935764619, 1.2448560889849556, 1.2468195843934493, 1.2487830798019428, 1.2507465752104363, 1.25271007061893, 1.2546735660274237, 1.2566370614359172, 1.258600556844411, 1.2605640522529045, 1.262527547661398, 1.264491043069892, 1.2664545384783854, 1.268418033886879, 1.2703815292953726, 1.2723450247038663, 1.2743085201123598, 1.2762720155208536, 1.278235510929347, 1.2801990063378408, 1.2821625017463343, 1.284125997154828, 1.2860894925633215, 1.2880529879718152, 1.290016483380309, 1.2919799787888024, 1.293943474197296, 1.2959069696057897, 1.2978704650142834, 1.2998339604227769, 1.3017974558312706, 1.3037609512397643, 1.3057244466482578, 1.3076879420567513, 1.309651437465245, 1.3116149328737385, 1.3135784282822323, 1.315541923690726, 1.3175054190992195, 1.319468914507713, 1.321432409916207, 1.3233959053247004, 1.325359400733194, 1.3273228961416876, 1.3292863915501814, 1.3312498869586749, 1.3332133823671684, 1.335176877775662, 1.3371403731841558, 1.3391038685926493, 1.341067364001143, 1.3430308594096365, 1.3449943548181302, 1.346957850226624, 1.3489213456351175, 1.350884841043611, 1.3528483364521047, 1.3548118318605984, 1.356775327269092, 1.3587388226775856, 1.360702318086079, 1.3626658134945728, 1.3646293089030663, 1.36659280431156, 1.3685562997200535, 1.3705197951285473, 1.372483290537041, 1.3744467859455345, 1.376410281354028, 1.378373776762522, 1.3803372721710154, 1.382300767579509, 1.3842642629880026, 1.3862277583964964, 1.3881912538049899, 1.3901547492134834, 1.392118244621977, 1.3940817400304708, 1.3960452354389643, 1.398008730847458, 1.3999722262559515, 1.4019357216644452, 1.403899217072939, 1.4058627124814325, 1.407826207889926, 1.4097897032984197, 1.4117531987069134, 1.413716694115407, 1.4156801895239006, 1.4176436849323941, 1.4196071803408878, 1.4215706757493813, 1.423534171157875, 1.4254976665663686, 1.4274611619748623, 1.429424657383356, 1.4313881527918495, 1.433351648200343, 1.4353151436088367, 1.4372786390173304, 1.439242134425824, 1.4412056298343177, 1.4431691252428114, 1.4451326206513049, 1.4470961160597984, 1.449059611468292, 1.4510231068767858, 1.4529866022852793, 1.454950097693773, 1.4569135931022665, 1.45887708851076, 1.460840583919254, 1.4628040793277475, 1.464767574736241, 1.4667310701447347, 1.4686945655532284, 1.470658060961722, 1.4726215563702154, 1.4745850517787091, 1.4765485471872029, 1.4785120425956964, 1.48047553800419, 1.4824390334126836, 1.4844025288211773, 1.486366024229671, 1.4883295196381645, 1.490293015046658, 1.4922565104551517, 1.4942200058636455, 1.496183501272139, 1.4981469966806327, 1.5001104920891264, 1.50207398749762, 1.5040374829061134, 1.506000978314607, 1.5079644737231006, 1.5099279691315943, 1.511891464540088, 1.5138549599485815, 1.515818455357075, 1.517781950765569, 1.5197454461740625, 1.521708941582556, 1.5236724369910497, 1.5256359323995434, 1.527599427808037, 1.5295629232165304, 1.5315264186250241, 1.5334899140335179, 1.5354534094420114, 1.537416904850505, 1.5393804002589986, 1.5413438956674923, 1.543307391075986, 1.5452708864844795, 1.547234381892973, 1.5491978773014667, 1.5511613727099605, 1.553124868118454, 1.5550883635269477, 1.5570518589354414, 1.559015354343935, 1.5609788497524284, 1.5629423451609221, 1.5649058405694156, 1.5668693359779093, 1.568832831386403, 1.5707963267948966, 1.57275982220339, 1.5747233176118838, 1.5766868130203773, 1.5786503084288712, 1.5806138038373647, 1.5825772992458584, 1.584540794654352, 1.5865042900628454, 1.5884677854713392, 1.5904312808798327, 1.5923947762883264, 1.59435827169682, 1.5963217671053138, 1.5982852625138073, 1.600248757922301, 1.6022122533307945, 1.604175748739288, 1.6061392441477818, 1.6081027395562753, 1.6100662349647687, 1.6120297303732627, 1.6139932257817564, 1.61595672119025, 1.6179202165987434, 1.6198837120072371, 1.6218472074157306, 1.6238107028242241, 1.6257741982327178, 1.6277376936412118, 1.6297011890497053, 1.6316646844581988, 1.6336281798666925, 1.635591675275186, 1.6375551706836797, 1.6395186660921732, 1.6414821615006667, 1.6434456569091607, 1.6454091523176544, 1.6473726477261479, 1.6493361431346414, 1.651299638543135, 1.6532631339516286, 1.655226629360122, 1.6571901247686158, 1.6591536201771093, 1.6611171155856033, 1.6630806109940968, 1.6650441064025905, 1.667007601811084, 1.6689710972195777, 1.6709345926280712, 1.6728980880365647, 1.6748615834450584, 1.6768250788535524, 1.6787885742620459, 1.6807520696705394, 1.682715565079033, 1.6846790604875266, 1.68664255589602, 1.6886060513045138, 1.6905695467130073, 1.6925330421215012, 1.6944965375299947, 1.6964600329384885, 1.698423528346982, 1.7003870237554755, 1.7023505191639692, 1.7043140145724627, 1.7062775099809564, 1.7082410053894501, 1.7102045007979438, 1.7121679962064373, 1.714131491614931, 1.7160949870234246, 1.718058482431918, 1.7200219778404118, 1.7219854732489053, 1.7239489686573988, 1.7259124640658927, 1.7278759594743864, 1.72983945488288, 1.7318029502913734, 1.7337664456998672, 1.7357299411083607, 1.7376934365168542, 1.7396569319253479, 1.7416204273338418, 1.7435839227423353, 1.7455474181508288, 1.7475109135593225, 1.749474408967816, 1.7514379043763098, 1.7534013997848032, 1.7553648951932967, 1.7573283906017907, 1.7592918860102844, 1.761255381418778, 1.7632188768272714, 1.7651823722357651, 1.7671458676442586, 1.7691093630527521, 1.7710728584612458, 1.7730363538697393, 1.7749998492782333, 1.7769633446867268, 1.7789268400952205, 1.780890335503714, 1.7828538309122075, 1.7848173263207012, 1.7867808217291947, 1.7887443171376884, 1.7907078125461822, 1.7926713079546759, 1.7946348033631694, 1.796598298771663, 1.7985617941801566, 1.80052528958865, 1.8024887849971438, 1.8044522804056373, 1.8064157758141313, 1.8083792712226248, 1.8103427666311185, 1.812306262039612, 1.8142697574481055, 1.8162332528565992, 1.8181967482650927, 1.8201602436735862, 1.82212373908208, 1.8240872344905739, 1.8260507298990674, 1.8280142253075609, 1.8299777207160546, 1.831941216124548, 1.8339047115330418, 1.8358682069415353, 1.8378317023500288, 1.8397951977585227, 1.8417586931670165, 1.84372218857551, 1.8456856839840035, 1.8476491793924972, 1.8496126748009907, 1.8515761702094842, 1.853539665617978, 1.8555031610264718, 1.8574666564349653, 1.8594301518434588, 1.8613936472519526, 1.863357142660446, 1.8653206380689396, 1.8672841334774333, 1.8692476288859268, 1.8712111242944205, 1.8731746197029144, 1.875138115111408, 1.8771016105199014, 1.8790651059283952, 1.8810286013368887, 1.8829920967453821, 1.8849555921538759, 1.8869190875623694, 1.8888825829708633, 1.8908460783793568, 1.8928095737878505, 1.894773069196344, 1.8967365646048375, 1.8987000600133312, 1.9006635554218247, 1.9026270508303185, 1.9045905462388122, 1.906554041647306, 1.9085175370557994, 1.9104810324642931, 1.9124445278727866, 1.9144080232812801, 1.9163715186897738, 1.9183350140982673, 1.9202985095067608, 1.9222620049152548, 1.9242255003237485, 1.926188995732242, 1.9281524911407355, 1.9301159865492292, 1.9320794819577227, 1.9340429773662162, 1.93600647277471, 1.9379699681832039, 1.9399334635916974, 1.9418969590001909, 1.9438604544086846, 1.945823949817178, 1.9477874452256718, 1.9497509406341653, 1.9517144360426588, 1.9536779314511528, 1.9556414268596465, 1.95760492226814, 1.9595684176766335, 1.9615319130851272, 1.9634954084936207, 1.9654589039021142, 1.967422399310608, 1.9693858947191014, 1.9713493901275954, 1.9733128855360889, 1.9752763809445826, 1.977239876353076, 1.9792033717615696, 1.9811668671700633, 1.9831303625785568, 1.9850938579870505, 1.9870573533955442, 1.989020848804038, 1.9909843442125315, 1.9929478396210252, 1.9949113350295187, 1.9968748304380122, 1.998838325846506, 2.0008018212549996, 2.0027653166634933, 2.004728812071987, 2.0066923074804803, 2.008655802888974, 2.0106192982974678, 2.012582793705961, 2.0145462891144548, 2.0165097845229485, 2.0184732799314418, 2.020436775339936, 2.0224002707484297, 2.024363766156923, 2.0263272615654166, 2.0282907569739104, 2.0302542523824036, 2.0322177477908974, 2.034181243199391, 2.036144738607885, 2.0381082340163785, 2.040071729424872, 2.0420352248333655, 2.0439987202418592, 2.045962215650353, 2.0479257110588462, 2.04988920646734, 2.0518527018758337, 2.0538161972843274, 2.055779692692821, 2.0577431881013144, 2.059706683509808, 2.061670178918302, 2.063633674326795, 2.065597169735289, 2.0675606651437826, 2.0695241605522763, 2.07148765596077, 2.0734511513692637, 2.075414646777757, 2.0773781421862507, 2.0793416375947444, 2.0813051330032377, 2.0832686284117314, 2.085232123820225, 2.087195619228719, 2.0891591146372126, 2.0911226100457063, 2.0930861054541996, 2.0950496008626933, 2.097013096271187, 2.0989765916796803, 2.1009400870881745, 2.1029035824966678, 2.1048670779051615, 2.106830573313655, 2.1087940687221485, 2.110757564130642, 2.112721059539136, 2.114684554947629, 2.116648050356123, 2.118611545764617, 2.1205750411731104, 2.122538536581604, 2.124502031990098, 2.126465527398591, 2.128429022807085, 2.1303925182155785, 2.132356013624072, 2.134319509032566, 2.1362830044410597, 2.138246499849553, 2.1402099952580467, 2.1421734906665404, 2.1441369860750337, 2.1461004814835274, 2.148063976892021, 2.150027472300515, 2.1519909677090086, 2.153954463117502, 2.1559179585259955, 2.1578814539344893, 2.1598449493429825, 2.1618084447514763, 2.16377194015997, 2.1657354355684637, 2.1676989309769574, 2.169662426385451, 2.1716259217939444, 2.173589417202438, 2.175552912610932, 2.177516408019425, 2.179479903427919, 2.1814433988364126, 2.1834068942449063, 2.1853703896534, 2.1873338850618937, 2.189297380470387, 2.1912608758788807, 2.1932243712873745, 2.1951878666958677, 2.1971513621043615, 2.199114857512855, 2.201078352921349, 2.2030418483298426, 2.2050053437383363, 2.2069688391468296, 2.2089323345553233, 2.210895829963817, 2.2128593253723103, 2.214822820780804, 2.216786316189298, 2.2187498115977915, 2.220713307006285, 2.2226768024147785, 2.224640297823272, 2.226603793231766, 2.228567288640259, 2.230530784048753, 2.232494279457247, 2.2344577748657404, 2.236421270274234, 2.238384765682728, 2.240348261091221, 2.242311756499715, 2.2442752519082085, 2.246238747316702, 2.248202242725196, 2.2501657381336897, 2.252129233542183, 2.2540927289506767, 2.2560562243591704, 2.2580197197676637, 2.2599832151761574, 2.261946710584651, 2.2639102059931444, 2.2658737014016386, 2.267837196810132, 2.2698006922186256, 2.2717641876271193, 2.2737276830356126, 2.2756911784441063, 2.2776546738526, 2.2796181692610937, 2.2815816646695875, 2.283545160078081, 2.2855086554865744, 2.287472150895068, 2.289435646303562, 2.291399141712055, 2.293362637120549, 2.2953261325290426, 2.2972896279375363, 2.29925312334603, 2.3012166187545238, 2.303180114163017, 2.3051436095715108, 2.3071071049800045, 2.3090706003884978, 2.3110340957969915, 2.312997591205485, 2.314961086613979, 2.3169245820224726, 2.318888077430966, 2.3208515728394596, 2.3228150682479534, 2.324778563656447, 2.3267420590649404, 2.328705554473434, 2.330669049881928, 2.3326325452904215, 2.3345960406989152, 2.3365595361074085, 2.3385230315159022, 2.340486526924396, 2.3424500223328892, 2.344413517741383, 2.346377013149877, 2.3483405085583704, 2.350304003966864, 2.352267499375358, 2.354230994783851, 2.356194490192345, 2.3581579856008386, 2.360121481009332, 2.362084976417826, 2.3640484718263197, 2.366011967234813, 2.3679754626433067, 2.3699389580518004, 2.3719024534602937, 2.3738659488687874, 2.375829444277281, 2.3777929396857744, 2.3797564350942686, 2.381719930502762, 2.3836834259112556, 2.3856469213197493, 2.3876104167282426, 2.3895739121367363, 2.39153740754523, 2.3935009029537238, 2.3954643983622175, 2.397427893770711, 2.3993913891792045, 2.401354884587698, 2.403318379996192, 2.405281875404685, 2.407245370813179, 2.4092088662216726, 2.4111723616301663, 2.41313585703866, 2.415099352447154, 2.417062847855647, 2.419026343264141, 2.4209898386726345, 2.422953334081128, 2.4249168294896215, 2.4268803248981152, 2.428843820306609, 2.4308073157151027, 2.432770811123596, 2.4347343065320897, 2.4366978019405834, 2.438661297349077, 2.4406247927575704, 2.442588288166064, 2.444551783574558, 2.4465152789830515, 2.4484787743915453, 2.4504422698000385, 2.4524057652085323, 2.454369260617026, 2.4563327560255193, 2.458296251434013, 2.460259746842507, 2.4622232422510004, 2.464186737659494, 2.466150233067988, 2.468113728476481, 2.470077223884975, 2.4720407192934686, 2.474004214701962, 2.4759677101104556, 2.4779312055189493, 2.479894700927443, 2.4818581963359367, 2.4838216917444305, 2.4857851871529237, 2.4877486825614175, 2.489712177969911, 2.4916756733784045, 2.4936391687868986, 2.495602664195392, 2.4975661596038856, 2.4995296550123793, 2.5014931504208726, 2.5034566458293663, 2.50542014123786, 2.5073836366463533, 2.5093471320548475, 2.511310627463341, 2.5132741228718345, 2.515237618280328, 2.517201113688822, 2.519164609097315, 2.521128104505809, 2.5230915999143027, 2.525055095322796, 2.52701859073129, 2.528982086139784, 2.530945581548277, 2.532909076956771, 2.5348725723652645, 2.536836067773758, 2.5387995631822515, 2.5407630585907452, 2.542726553999239, 2.5446900494077327, 2.546653544816226, 2.5486170402247197, 2.5505805356332134, 2.552544031041707, 2.5545075264502004, 2.556471021858694, 2.558434517267188, 2.5603980126756816, 2.5623615080841753, 2.5643250034926686, 2.5662884989011623, 2.568251994309656, 2.5702154897181493, 2.572178985126643, 2.5741424805351367, 2.5761059759436304, 2.578069471352124, 2.580032966760618, 2.581996462169111, 2.583959957577605, 2.5859234529860986, 2.587886948394592, 2.5898504438030856, 2.5918139392115793, 2.593777434620073, 2.5957409300285668, 2.5977044254370605, 2.5996679208455538, 2.6016314162540475, 2.603594911662541, 2.6055584070710345, 2.6075219024795286, 2.609485397888022, 2.6114488932965156, 2.6134123887050094, 2.6153758841135026, 2.6173393795219964, 2.61930287493049, 2.6212663703389834, 2.623229865747477, 2.6251933611559712, 2.6271568565644645, 2.6291203519729582, 2.631083847381452, 2.6330473427899452, 2.635010838198439, 2.6369743336069327, 2.638937829015426, 2.64090132442392, 2.642864819832414, 2.644828315240907, 2.646791810649401, 2.6487553060578946, 2.650718801466388, 2.6526822968748816, 2.6546457922833753, 2.656609287691869, 2.6585727831003627, 2.660536278508856, 2.6624997739173497, 2.6644632693258434, 2.6664267647343367, 2.6683902601428304, 2.670353755551324, 2.672317250959818, 2.6742807463683116, 2.6762442417768053, 2.6782077371852986, 2.6801712325937923, 2.682134728002286, 2.6840982234107793, 2.686061718819273, 2.6880252142277667, 2.6899887096362605, 2.691952205044754, 2.693915700453248, 2.695879195861741, 2.697842691270235, 2.6998061866787286, 2.701769682087222, 2.7037331774957156, 2.7056966729042093, 2.707660168312703, 2.709623663721197, 2.71158715912969, 2.713550654538184, 2.7155141499466775, 2.7174776453551712, 2.7194411407636645, 2.721404636172158, 2.723368131580652, 2.7253316269891457, 2.7272951223976394, 2.7292586178061327, 2.7312221132146264, 2.73318560862312, 2.7351491040316134, 2.737112599440107, 2.7390760948486013, 2.7410395902570945, 2.7430030856655883, 2.744966581074082, 2.7469300764825753, 2.748893571891069, 2.7508570672995627, 2.752820562708056, 2.75478405811655, 2.756747553525044, 2.758711048933537, 2.760674544342031, 2.7626380397505246, 2.764601535159018, 2.7665650305675116, 2.7685285259760053, 2.7704920213844986, 2.7724555167929927, 2.774419012201486, 2.7763825076099797, 2.7783460030184735, 2.7803094984269667, 2.7822729938354605, 2.784236489243954, 2.786199984652448, 2.7881634800609416, 2.7901269754694353, 2.7920904708779286, 2.7940539662864223, 2.796017461694916, 2.7979809571034093, 2.799944452511903, 2.8019079479203968, 2.8038714433288905, 2.805834938737384, 2.807798434145878, 2.809761929554371, 2.811725424962865, 2.8136889203713586, 2.815652415779852, 2.8176159111883456, 2.8195794065968394, 2.821542902005333, 2.823506397413827, 2.82546989282232, 2.827433388230814, 2.8293968836393075, 2.8313603790478012, 2.8333238744562945, 2.8352873698647882, 2.837250865273282, 2.8392143606817757, 2.8411778560902694, 2.8431413514987627, 2.8451048469072564, 2.84706834231575, 2.8490318377242434, 2.850995333132737, 2.8529588285412313, 2.8549223239497246, 2.8568858193582183, 2.858849314766712, 2.8608128101752053, 2.862776305583699, 2.8647398009921927, 2.866703296400686, 2.8686667918091797, 2.8706302872176734, 2.872593782626167, 2.874557278034661, 2.8765207734431546, 2.878484268851648, 2.8804477642601416, 2.8824112596686353, 2.8843747550771286, 2.8863382504856228, 2.888301745894116, 2.8902652413026098, 2.8922287367111035, 2.8941922321195968, 2.8961557275280905, 2.898119222936584, 2.9000827183450775, 2.9020462137535716, 2.9040097091620654, 2.9059732045705586, 2.9079366999790524, 2.909900195387546, 2.9118636907960394, 2.913827186204533, 2.915790681613027, 2.91775417702152, 2.9197176724300142, 2.921681167838508, 2.9236446632470012, 2.925608158655495, 2.9275716540639887, 2.929535149472482, 2.9314986448809757, 2.9334621402894694, 2.935425635697963, 2.937389131106457, 2.93935262651495, 2.941316121923444, 2.9432796173319375, 2.945243112740431, 2.9472066081489245, 2.9491701035574183, 2.951133598965912, 2.9530970943744057, 2.9550605897828994, 2.9570240851913927, 2.9589875805998864, 2.96095107600838, 2.9629145714168734, 2.964878066825367, 2.966841562233861, 2.9688050576423546, 2.9707685530508483, 2.972732048459342, 2.9746955438678353, 2.976659039276329, 2.9786225346848227, 2.980586030093316, 2.9825495255018097, 2.9845130209103035, 2.986476516318797, 2.988440011727291, 2.9904035071357846, 2.992367002544278, 2.9943304979527716, 2.9962939933612653, 2.9982574887697586, 3.000220984178253, 3.002184479586746, 3.00414797499524, 3.0061114704037335, 3.0080749658122268, 3.0100384612207205, 3.012001956629214, 3.0139654520377075, 3.015928947446201, 3.0178924428546954, 3.0198559382631887, 3.0218194336716824, 3.023782929080176, 3.0257464244886694, 3.027709919897163, 3.029673415305657, 3.03163691071415, 3.0336004061226443, 3.035563901531138, 3.0375273969396313, 3.039490892348125, 3.0414543877566187, 3.043417883165112, 3.0453813785736057, 3.0473448739820994, 3.049308369390593, 3.051271864799087, 3.05323536020758, 3.055198855616074, 3.0571623510245676, 3.059125846433061, 3.0610893418415546, 3.0630528372500483, 3.065016332658542, 3.0669798280670357, 3.0689433234755294, 3.0709068188840227, 3.0728703142925164, 3.07483380970101, 3.0767973051095034, 3.078760800517997, 3.080724295926491, 3.0826877913349846, 3.0846512867434783, 3.086614782151972, 3.0885782775604653, 3.090541772968959, 3.0925052683774528, 3.094468763785946, 3.0964322591944398, 3.0983957546029335, 3.100359250011427, 3.102322745419921, 3.104286240828414, 3.106249736236908, 3.1082132316454016, 3.1101767270538954, 3.1121402224623886, 3.114103717870883, 3.116067213279376, 3.11803070868787, 3.1199942040963635, 3.121957699504857, 3.1239211949133505, 3.1258846903218442, 3.1278481857303375, 3.1298116811388312, 3.1317751765473254, 3.1337386719558187, 3.1357021673643124, 3.137665662772806, 3.1396291581812994, 3.141592653589793, 3.143556148998287, 3.14551964440678, 3.1474831398152743, 3.1494466352237676, 3.1514101306322613, 3.1533736260407546, 3.1553371214492487, 3.1573006168577424, 3.1592641122662357, 3.1612276076747294, 3.1631911030832227, 3.165154598491717, 3.16711809390021, 3.169081589308704, 3.171045084717197, 3.173008580125691, 3.174972075534185, 3.1769355709426783, 3.178899066351172, 3.1808625617596653, 3.1828260571681595, 3.1847895525766527, 3.1867530479851465, 3.18871654339364, 3.1906800388021335, 3.1926435342106276, 3.194607029619121, 3.1965705250276146, 3.198534020436108, 3.200497515844602, 3.202461011253095, 3.204424506661589, 3.206388002070083, 3.208351497478576, 3.2103149928870702, 3.2122784882955635, 3.2142419837040572, 3.2162054791125505, 3.2181689745210442, 3.2201324699295375, 3.2220959653380317, 3.2240594607465254, 3.2260229561550187, 3.227986451563513, 3.229949946972006, 3.2319134423805, 3.233876937788993, 3.235840433197487, 3.237803928605981, 3.2397674240144743, 3.241730919422968, 3.2436944148314613, 3.2456579102399554, 3.2476214056484483, 3.2495849010569424, 3.2515483964654357, 3.2535118918739294, 3.2554753872824236, 3.257438882690917, 3.2594023780994106, 3.261365873507904, 3.2633293689163976, 3.265292864324891, 3.267256359733385, 3.2692198551418783, 3.271183350550372, 3.273146845958866, 3.2751103413673595, 3.277073836775853, 3.2790373321843465, 3.28100082759284, 3.2829643230013335, 3.2849278184098276, 3.2868913138183213, 3.2888548092268146, 3.2908183046353088, 3.2927818000438016, 3.2947452954522958, 3.296708790860789, 3.2986722862692828, 3.300635781677776, 3.30259927708627, 3.304562772494764, 3.306526267903257, 3.3084897633117514, 3.310453258720244, 3.3124167541287384, 3.3143802495372316, 3.3163437449457254, 3.3183072403542186, 3.320270735762713, 3.3222342311712065, 3.3241977265797, 3.3261612219881935, 3.328124717396687, 3.330088212805181, 3.3320517082136742, 3.334015203622168, 3.335978699030662, 3.3379421944391554, 3.339905689847649, 3.3418691852561424, 3.343832680664636, 3.3457961760731294, 3.3477596714816236, 3.349723166890117, 3.3516866622986106, 3.3536501577071047, 3.3556136531155976, 3.3575771485240917, 3.359540643932585, 3.3615041393410787, 3.363467634749572, 3.365431130158066, 3.36739462556656, 3.369358120975053, 3.371321616383547, 3.37328511179204, 3.3752486072005343, 3.3772121026090276, 3.3791755980175213, 3.3811390934260146, 3.3831025888345088, 3.3850660842430025, 3.3870295796514958, 3.3889930750599895, 3.3909565704684828, 3.392920065876977, 3.39488356128547, 3.396847056693964, 3.398810552102457, 3.400774047510951, 3.402737542919445, 3.4047010383279384, 3.406664533736432, 3.4086280291449254, 3.4105915245534195, 3.412555019961913, 3.4145185153704065, 3.4164820107789002, 3.4184455061873935, 3.4204090015958877, 3.422372497004381, 3.4243359924128747, 3.426299487821368, 3.428262983229862, 3.430226478638355, 3.432189974046849, 3.434153469455343, 3.436116964863836, 3.4380804602723303, 3.4400439556808236, 3.4420074510893173, 3.4439709464978105, 3.4459344419063043, 3.4478979373147975, 3.4498614327232917, 3.4518249281317854, 3.4537884235402787, 3.455751918948773, 3.457715414357266, 3.45967890976576, 3.461642405174253, 3.463605900582747, 3.465569395991241, 3.4675328913997343, 3.469496386808228, 3.4714598822167213, 3.4734233776252155, 3.4753868730337083, 3.4773503684422025, 3.4793138638506957, 3.4812773592591895, 3.4832408546676836, 3.485204350076177, 3.4871678454846706, 3.489131340893164, 3.4910948363016576, 3.493058331710151, 3.495021827118645, 3.4969853225271383, 3.498948817935632, 3.5009123133441262, 3.5028758087526195, 3.5048393041611132, 3.5068027995696065, 3.5087662949781, 3.5107297903865935, 3.5126932857950877, 3.5146567812035814, 3.5166202766120747, 3.518583772020569, 3.5205472674290617, 3.522510762837556, 3.524474258246049, 3.526437753654543, 3.528401249063036, 3.5303647444715303, 3.532328239880024, 3.5342917352885173, 3.536255230697011, 3.5382187261055043, 3.5401822215139984, 3.5421457169224917, 3.5441092123309854, 3.5460727077394787, 3.548036203147973, 3.5499996985564666, 3.55196319396496, 3.5539266893734536, 3.555890184781947, 3.557853680190441, 3.5598171755989343, 3.561780671007428, 3.563744166415922, 3.565707661824415, 3.567671157232909, 3.5696346526414025, 3.571598148049896, 3.5735616434583894, 3.5755251388668836, 3.577488634275377, 3.5794521296838706, 3.5814156250923643, 3.5833791205008576, 3.5853426159093518, 3.587306111317845, 3.5892696067263388, 3.591233102134832, 3.593196597543326, 3.595160092951819, 3.597123588360313, 3.599087083768807, 3.6010505791773, 3.6030140745857944, 3.6049775699942876, 3.6069410654027814, 3.6089045608112746, 3.6108680562197684, 3.6128315516282625, 3.614795047036756, 3.6167585424452495, 3.618722037853743, 3.620685533262237, 3.6226490286707302, 3.624612524079224, 3.6265760194877172, 3.628539514896211, 3.630503010304705, 3.6324665057131984, 3.634430001121692, 3.6363934965301854, 3.6383569919386796, 3.6403204873471724, 3.6422839827556666, 3.64424747816416, 3.6462109735726536, 3.6481744689811477, 3.650137964389641, 3.6521014597981347, 3.654064955206628, 3.6560284506151217, 3.657991946023615, 3.659955441432109, 3.661918936840603, 3.663882432249096, 3.6658459276575903, 3.6678094230660836, 3.6697729184745773, 3.6717364138830706, 3.6736999092915643, 3.6756634047000576, 3.6776269001085518, 3.6795903955170455, 3.6815538909255388, 3.683517386334033, 3.6854808817425257, 3.68744437715102, 3.689407872559513, 3.691371367968007, 3.6933348633765, 3.6952983587849944, 3.697261854193488, 3.6992253496019813, 3.7011888450104755, 3.7031523404189683, 3.7051158358274625, 3.707079331235956, 3.7090428266444495, 3.7110063220529437, 3.712969817461437, 3.7149333128699307, 3.716896808278424, 3.7188603036869177, 3.720823799095411, 3.722787294503905, 3.7247507899123984, 3.726714285320892, 3.7286777807293863, 3.730641276137879, 3.7326047715463733, 3.7345682669548665, 3.7365317623633603, 3.7384952577718535, 3.7404587531803477, 3.742422248588841, 3.7443857439973347, 3.746349239405829, 3.7483127348143217, 3.750276230222816, 3.752239725631309, 3.754203221039803, 3.756166716448296, 3.7581302118567903, 3.760093707265284, 3.7620572026737773, 3.764020698082271, 3.7659841934907643, 3.7679476888992585, 3.7699111843077517, 3.7718746797162455, 3.7738381751247387, 3.775801670533233, 3.7777651659417266, 3.77972866135022, 3.7816921567587136, 3.783655652167207, 3.785619147575701, 3.7875826429841943, 3.789546138392688, 3.7915096338011813, 3.793473129209675, 3.795436624618169, 3.7974001200266625, 3.799363615435156, 3.8013271108436495, 3.8032906062521437, 3.805254101660637, 3.8072175970691307, 3.8091810924776244, 3.8111445878861177, 3.813108083294612, 3.815071578703105, 3.817035074111599, 3.818998569520092, 3.8209620649285863, 3.822925560337079, 3.8248890557455733, 3.826852551154067, 3.8288160465625602, 3.8307795419710544, 3.8327430373795477, 3.8347065327880414, 3.8366700281965347, 3.8386335236050284, 3.8405970190135217, 3.842560514422016, 3.8445240098305096, 3.846487505239003, 3.848451000647497, 3.8504144960559903, 3.852377991464484, 3.8543414868729773, 3.856304982281471, 3.858268477689965, 3.8602319730984584, 3.862195468506952, 3.8641589639154454, 3.8661224593239396, 3.8680859547324324, 3.8700494501409266, 3.87201294554942, 3.8739764409579136, 3.8759399363664078, 3.877903431774901, 3.8798669271833948, 3.881830422591888, 3.8837939180003818, 3.885757413408875, 3.887720908817369, 3.8896844042258625, 3.891647899634356, 3.8936113950428504, 3.8955748904513436, 3.8975383858598374, 3.8995018812683306, 3.9014653766768244, 3.9034288720853176, 3.905392367493812, 3.9073558629023055, 3.909319358310799, 3.911282853719293, 3.913246349127786, 3.91520984453628, 3.9171733399447732, 3.919136835353267, 3.9211003307617602, 3.9230638261702544, 3.925027321578748, 3.9269908169872414, 3.928954312395735, 3.9309178078042284, 3.9328813032127226, 3.934844798621216, 3.9368082940297096, 3.938771789438203, 3.940735284846697, 3.9426987802551907, 3.944662275663684, 3.9466257710721777, 3.948589266480671, 3.950552761889165, 3.9525162572976584, 3.954479752706152, 3.9564432481146463, 3.958406743523139, 3.9603702389316333, 3.9623337343401266, 3.9642972297486203, 3.9662607251571136, 3.9682242205656078, 3.970187715974101, 3.9721512113825947, 3.9741147067910885, 3.9760782021995817, 3.978041697608076, 3.980005193016569, 3.981968688425063, 3.983932183833556, 3.9858956792420503, 3.987859174650543, 3.9898226700590373, 3.991786165467531, 3.9937496608760243, 3.9957131562845185, 3.997676651693012, 3.9996401471015055, 4.001603642509999, 4.003567137918493, 4.005530633326987, 4.0074941287354795, 4.009457624143974, 4.011421119552467, 4.013384614960961, 4.015348110369454, 4.017311605777948, 4.019275101186441, 4.0212385965949355, 4.023202092003429, 4.025165587411922, 4.027129082820417, 4.0290925782289095, 4.031056073637403, 4.033019569045897, 4.034983064454391, 4.0369465598628835, 4.038910055271378, 4.040873550679872, 4.042837046088365, 4.044800541496859, 4.046764036905352, 4.048727532313846, 4.05069102772234, 4.052654523130833, 4.054618018539327, 4.056581513947821, 4.0585450093563145, 4.060508504764807, 4.062472000173302, 4.064435495581795, 4.0663989909902885, 4.068362486398782, 4.070325981807276, 4.07228947721577, 4.074252972624263, 4.076216468032757, 4.07817996344125, 4.080143458849744, 4.082106954258237, 4.084070449666731, 4.086033945075225, 4.0879974404837185, 4.089960935892212, 4.091924431300706, 4.0938879267092, 4.0958514221176925, 4.097814917526186, 4.09977841293468, 4.101741908343174, 4.103705403751667, 4.105668899160161, 4.107632394568655, 4.109595889977148, 4.111559385385642, 4.113522880794135, 4.115486376202629, 4.1174498716111225, 4.119413367019616, 4.12137686242811, 4.123340357836604, 4.125303853245097, 4.12726734865359, 4.129230844062085, 4.131194339470578, 4.133157834879071, 4.135121330287565, 4.137084825696059, 4.139048321104553, 4.141011816513046, 4.14297531192154, 4.144938807330033, 4.1469023027385274, 4.14886579814702, 4.150829293555514, 4.152792788964009, 4.154756284372501, 4.156719779780995, 4.158683275189489, 4.160646770597983, 4.162610266006475, 4.16457376141497, 4.166537256823463, 4.168500752231957, 4.17046424764045, 4.172427743048944, 4.174391238457438, 4.1763547338659315, 4.178318229274425, 4.180281724682918, 4.182245220091413, 4.1842087154999055, 4.186172210908399, 4.188135706316893, 4.190099201725387, 4.19206269713388, 4.194026192542374, 4.195989687950868, 4.197953183359361, 4.199916678767854, 4.201880174176349, 4.203843669584842, 4.2058071649933355, 4.207770660401829, 4.209734155810323, 4.211697651218817, 4.21366114662731, 4.215624642035803, 4.217588137444297, 4.219551632852792, 4.221515128261284, 4.223478623669778, 4.225442119078272, 4.2274056144867656, 4.229369109895258, 4.231332605303753, 4.233296100712246, 4.2352595961207395, 4.237223091529234, 4.239186586937727, 4.241150082346221, 4.243113577754714, 4.245077073163208, 4.247040568571701, 4.249004063980196, 4.250967559388689, 4.252931054797182, 4.254894550205677, 4.25685804561417, 4.258821541022663, 4.260785036431157, 4.262748531839651, 4.264712027248144, 4.266675522656638, 4.268639018065132, 4.270602513473625, 4.272566008882119, 4.274529504290612, 4.276492999699106, 4.2784564951076, 4.280419990516093, 4.282383485924586, 4.284346981333081, 4.2863104767415745, 4.288273972150067, 4.290237467558562, 4.292200962967055, 4.2941644583755485, 4.296127953784042, 4.298091449192536, 4.30005494460103, 4.302018440009523, 4.303981935418017, 4.30594543082651, 4.307908926235004, 4.309872421643497, 4.311835917051991, 4.313799412460485, 4.3157629078689785, 4.317726403277472, 4.319689898685965, 4.32165339409446, 4.3236168895029525, 4.325580384911446, 4.32754388031994, 4.329507375728434, 4.331470871136927, 4.333434366545421, 4.335397861953915, 4.337361357362408, 4.339324852770902, 4.341288348179395, 4.343251843587889, 4.345215338996383, 4.347178834404876, 4.34914232981337, 4.351105825221864, 4.3530693206303575, 4.35503281603885, 4.356996311447345, 4.358959806855838, 4.3609233022643314, 4.362886797672825, 4.364850293081319, 4.366813788489813, 4.368777283898306, 4.3707407793068, 4.372704274715293, 4.3746677701237875, 4.37663126553228, 4.378594760940774, 4.380558256349268, 4.3825217517577615, 4.384485247166255, 4.386448742574749, 4.388412237983243, 4.3903757333917355, 4.39233922880023, 4.394302724208723, 4.396266219617217, 4.39822971502571, 4.400193210434204, 4.402156705842698, 4.4041202012511915, 4.406083696659685, 4.408047192068178, 4.410010687476673, 4.4119741828851655, 4.413937678293659, 4.415901173702153, 4.417864669110647, 4.41982816451914, 4.421791659927634, 4.423755155336128, 4.425718650744621, 4.427682146153114, 4.429645641561608, 4.431609136970102, 4.433572632378596, 4.435536127787089, 4.437499623195583, 4.439463118604077, 4.44142661401257, 4.443390109421063, 4.445353604829557, 4.447317100238052, 4.449280595646544, 4.451244091055038, 4.453207586463532, 4.455171081872026, 4.457134577280518, 4.459098072689013, 4.461061568097506, 4.463025063506, 4.464988558914494, 4.466952054322987, 4.468915549731481, 4.4708790451399745, 4.472842540548468, 4.474806035956961, 4.476769531365456, 4.4787330267739485, 4.480696522182442, 4.482660017590937, 4.48462351299943, 4.486587008407923, 4.488550503816417, 4.490513999224911, 4.492477494633404, 4.494440990041898, 4.496404485450392, 4.498367980858885, 4.500331476267379, 4.502294971675872, 4.504258467084366, 4.50622196249286, 4.508185457901353, 4.510148953309846, 4.512112448718341, 4.5140759441268345, 4.516039439535327, 4.518002934943821, 4.519966430352315, 4.5219299257608085, 4.523893421169302, 4.525856916577796, 4.527820411986289, 4.529783907394783, 4.531747402803277, 4.53371089821177, 4.535674393620264, 4.537637889028757, 4.539601384437251, 4.541564879845745, 4.543528375254239, 4.545491870662732, 4.547455366071225, 4.54941886147972, 4.551382356888213, 4.553345852296706, 4.5553093477052, 4.557272843113694, 4.5592363385221875, 4.561199833930681, 4.563163329339175, 4.565126824747668, 4.567090320156162, 4.569053815564655, 4.571017310973149, 4.572980806381643, 4.574944301790136, 4.576907797198629, 4.578871292607124, 4.5808347880156175, 4.58279828342411, 4.584761778832605, 4.586725274241098, 4.5886887696495915, 4.590652265058085, 4.592615760466579, 4.594579255875073, 4.596542751283566, 4.59850624669206, 4.600469742100553, 4.6024332375090475, 4.60439673291754, 4.606360228326034, 4.608323723734528, 4.6102872191430215, 4.612250714551515, 4.614214209960009, 4.616177705368503, 4.6181412007769955, 4.62010469618549, 4.622068191593983, 4.624031687002477, 4.62599518241097, 4.627958677819464, 4.629922173227958, 4.631885668636452, 4.633849164044945, 4.635812659453438, 4.637776154861932, 4.639739650270426, 4.641703145678919, 4.643666641087413, 4.645630136495907, 4.6475936319044004, 4.649557127312894, 4.651520622721388, 4.653484118129881, 4.655447613538374, 4.657411108946868, 4.659374604355362, 4.661338099763856, 4.663301595172349, 4.665265090580843, 4.667228585989336, 4.6691920813978305, 4.671155576806323, 4.673119072214817, 4.675082567623311, 4.6770460630318045, 4.679009558440298, 4.680973053848792, 4.682936549257286, 4.6849000446657785, 4.686863540074273, 4.688827035482766, 4.69079053089126, 4.692754026299754, 4.694717521708247, 4.696681017116741, 4.6986445125252345, 4.700608007933728, 4.702571503342221, 4.704534998750716, 4.7064984941592085, 4.708461989567702, 4.710425484976197, 4.71238898038469, 4.714352475793183, 4.716315971201677, 4.718279466610171, 4.720242962018664, 4.722206457427158, 4.724169952835652, 4.726133448244145, 4.728096943652639, 4.730060439061132, 4.732023934469626, 4.73398742987812, 4.735950925286613, 4.737914420695106, 4.739877916103601, 4.741841411512095, 4.743804906920587, 4.745768402329081, 4.747731897737575, 4.749695393146069, 4.751658888554562, 4.753622383963056, 4.755585879371549, 4.7575493747800435, 4.759512870188537, 4.76147636559703, 4.763439861005524, 4.7654033564140175, 4.767366851822511, 4.769330347231005, 4.771293842639499, 4.773257338047992, 4.775220833456485, 4.77718432886498, 4.779147824273473, 4.781111319681966, 4.78307481509046, 4.785038310498954, 4.7870018059074475, 4.788965301315941, 4.790928796724435, 4.792892292132928, 4.794855787541422, 4.796819282949915, 4.798782778358409, 4.800746273766903, 4.802709769175396, 4.804673264583889, 4.806636759992384, 4.8086002554008775, 4.81056375080937, 4.812527246217865, 4.814490741626358, 4.8164542370348515, 4.818417732443345, 4.820381227851839, 4.822344723260333, 4.824308218668826, 4.82627171407732, 4.828235209485813, 4.830198704894308, 4.8321622003028, 4.834125695711294, 4.836089191119788, 4.838052686528282, 4.840016181936775, 4.841979677345269, 4.843943172753763, 4.845906668162256, 4.84787016357075, 4.849833658979243, 4.851797154387737, 4.8537606497962305, 4.855724145204724, 4.857687640613218, 4.859651136021712, 4.861614631430205, 4.863578126838698, 4.865541622247192, 4.867505117655686, 4.869468613064179, 4.871432108472673, 4.873395603881167, 4.8753590992896605, 4.877322594698154, 4.879286090106648, 4.881249585515141, 4.8832130809236345, 4.885176576332128, 4.887140071740622, 4.889103567149116, 4.891067062557609, 4.893030557966103, 4.894994053374596, 4.8969575487830905, 4.898921044191583, 4.900884539600077, 4.902848035008571, 4.9048115304170645, 4.906775025825558, 4.908738521234052, 4.910702016642546, 4.9126655120510385, 4.914629007459533, 4.916592502868026, 4.91855599827652, 4.920519493685014, 4.922482989093507, 4.924446484502001, 4.926409979910495, 4.928373475318988, 4.930336970727481, 4.932300466135976, 4.934263961544469, 4.936227456952962, 4.938190952361457, 4.94015444776995, 4.942117943178443, 4.944081438586937, 4.946044933995431, 4.948008429403924, 4.949971924812418, 4.951935420220911, 4.953898915629405, 4.955862411037899, 4.957825906446392, 4.959789401854886, 4.96175289726338, 4.9637163926718735, 4.965679888080366, 4.967643383488861, 4.969606878897355, 4.9715703743058475, 4.973533869714341, 4.975497365122835, 4.977460860531329, 4.979424355939822, 4.981387851348316, 4.983351346756809, 4.985314842165303, 4.987278337573797, 4.98924183298229, 4.991205328390784, 4.9931688237992775, 4.995132319207771, 4.997095814616265, 4.999059310024759, 5.0010228054332515, 5.002986300841745, 5.00494979625024, 5.006913291658733, 5.008876787067226, 5.01084028247572, 5.012803777884214, 5.014767273292707, 5.016730768701201, 5.018694264109695, 5.020657759518188, 5.022621254926682, 5.024584750335175, 5.026548245743669, 5.028511741152163, 5.030475236560656, 5.032438731969149, 5.034402227377644, 5.036365722786138, 5.03832921819463, 5.040292713603125, 5.042256209011618, 5.044219704420112, 5.046183199828605, 5.048146695237099, 5.050110190645592, 5.0520736860540865, 5.05403718146258, 5.056000676871073, 5.057964172279568, 5.0599276676880605, 5.061891163096554, 5.063854658505048, 5.065818153913542, 5.067781649322035, 5.069745144730529, 5.071708640139023, 5.073672135547516, 5.07563563095601, 5.077599126364503, 5.079562621772997, 5.0815261171814905, 5.083489612589984, 5.085453107998478, 5.087416603406972, 5.089380098815465, 5.091343594223958, 5.093307089632452, 5.095270585040946, 5.097234080449439, 5.099197575857933, 5.101161071266427, 5.1031245666749205, 5.105088062083414, 5.107051557491908, 5.109015052900401, 5.1109785483088945, 5.112942043717388, 5.114905539125882, 5.116869034534376, 5.118832529942869, 5.120796025351363, 5.122759520759856, 5.124723016168351, 5.126686511576843, 5.128650006985337, 5.130613502393831, 5.132576997802325, 5.134540493210818, 5.136503988619312, 5.138467484027806, 5.140430979436299, 5.142394474844793, 5.144357970253286, 5.14632146566178, 5.1482849610702734, 5.150248456478767, 5.152211951887261, 5.154175447295755, 5.156138942704248, 5.158102438112741, 5.160065933521236, 5.162029428929729, 5.163992924338222, 5.165956419746717, 5.16791991515521, 5.1698834105637035, 5.171846905972197, 5.173810401380691, 5.175773896789184, 5.177737392197678, 5.179700887606171, 5.181664383014665, 5.183627878423159, 5.185591373831652, 5.187554869240146, 5.18951836464864, 5.1914818600571335, 5.193445355465626, 5.195408850874121, 5.197372346282614, 5.1993358416911075, 5.201299337099601, 5.203262832508095, 5.205226327916589, 5.207189823325082, 5.209153318733576, 5.211116814142069, 5.213080309550563, 5.215043804959057, 5.21700730036755, 5.218970795776044, 5.220934291184538, 5.222897786593031, 5.224861282001525, 5.226824777410019, 5.2287882728185116, 5.230751768227005, 5.2327152636355, 5.234678759043993, 5.236642254452486, 5.23860574986098, 5.240569245269474, 5.242532740677967, 5.244496236086461, 5.246459731494954, 5.248423226903448, 5.2503867223119425, 5.252350217720435, 5.254313713128929, 5.256277208537423, 5.2582407039459165, 5.260204199354409, 5.262167694762904, 5.264131190171398, 5.2660946855798905, 5.268058180988385, 5.270021676396878, 5.271985171805372, 5.273948667213865, 5.275912162622359, 5.277875658030852, 5.2798391534393465, 5.28180264884784, 5.283766144256333, 5.285729639664828, 5.2876931350733205, 5.289656630481814, 5.291620125890308, 5.293583621298802, 5.2955471167072945, 5.297510612115789, 5.299474107524283, 5.301437602932776, 5.303401098341269, 5.305364593749763, 5.307328089158257, 5.3092915845667505, 5.311255079975244, 5.313218575383738, 5.315182070792232, 5.317145566200725, 5.319109061609218, 5.321072557017712, 5.323036052426206, 5.324999547834699, 5.326963043243193, 5.328926538651687, 5.330890034060181, 5.332853529468673, 5.334817024877168, 5.336780520285661, 5.338744015694155, 5.340707511102648, 5.342671006511142, 5.344634501919636, 5.3465979973281295, 5.348561492736623, 5.350524988145116, 5.352488483553611, 5.3544519789621035, 5.356415474370597, 5.358378969779091, 5.360342465187585, 5.362305960596078, 5.364269456004572, 5.366232951413066, 5.368196446821559, 5.370159942230053, 5.372123437638546, 5.37408693304704, 5.3760504284555335, 5.378013923864027, 5.379977419272521, 5.381940914681015, 5.383904410089508, 5.385867905498001, 5.387831400906496, 5.389794896314989, 5.391758391723482, 5.393721887131976, 5.39568538254047, 5.3976488779489635, 5.399612373357457, 5.401575868765951, 5.403539364174444, 5.405502859582938, 5.407466354991431, 5.409429850399925, 5.411393345808419, 5.413356841216912, 5.415320336625406, 5.4172838320339, 5.419247327442394, 5.421210822850886, 5.42317431825938, 5.425137813667874, 5.427101309076368, 5.429064804484861, 5.431028299893355, 5.432991795301849, 5.4349552907103424, 5.436918786118836, 5.438882281527329, 5.440845776935823, 5.442809272344316, 5.44477276775281, 5.446736263161304, 5.448699758569798, 5.450663253978291, 5.452626749386784, 5.454590244795279, 5.456553740203772, 5.458517235612265, 5.46048073102076, 5.462444226429253, 5.4644077218377465, 5.46637121724624, 5.468334712654734, 5.470298208063227, 5.472261703471721, 5.474225198880214, 5.476188694288708, 5.4781521896972025, 5.480115685105695, 5.482079180514189, 5.484042675922683, 5.4860061713311765, 5.487969666739669, 5.489933162148164, 5.491896657556657, 5.4938601529651505, 5.495823648373645, 5.497787143782138, 5.499750639190632, 5.501714134599125, 5.503677630007619, 5.505641125416112, 5.507604620824607, 5.5095681162331, 5.511531611641593, 5.513495107050088, 5.5154586024585806, 5.517422097867074, 5.519385593275568, 5.521349088684062, 5.5233125840925545, 5.525276079501049, 5.527239574909543, 5.529203070318036, 5.531166565726529, 5.533130061135023, 5.535093556543517, 5.537057051952011, 5.539020547360504, 5.540984042768997, 5.542947538177492, 5.5449110335859855, 5.546874528994478, 5.548838024402972, 5.550801519811466, 5.5527650152199595, 5.554728510628453, 5.556692006036947, 5.558655501445441, 5.5606189968539335, 5.562582492262428, 5.564545987670921, 5.566509483079415, 5.568472978487908, 5.570436473896402, 5.572399969304896, 5.5743634647133895, 5.576326960121883, 5.578290455530376, 5.580253950938871, 5.5822174463473635, 5.584180941755857, 5.586144437164351, 5.588107932572845, 5.5900714279813375, 5.592034923389832, 5.593998418798326, 5.595961914206819, 5.597925409615313, 5.599888905023806, 5.6018524004323, 5.6038158958407935, 5.605779391249287, 5.607742886657781, 5.609706382066275, 5.611669877474768, 5.613633372883261, 5.615596868291756, 5.617560363700249, 5.619523859108742, 5.621487354517236, 5.62345084992573, 5.625414345334224, 5.627377840742717, 5.629341336151211, 5.631304831559704, 5.6332683269681985, 5.635231822376691, 5.637195317785185, 5.639158813193679, 5.6411223086021725, 5.643085804010666, 5.64504929941916, 5.647012794827654, 5.6489762902361464, 5.65093978564464, 5.652903281053134, 5.654866776461628, 5.656830271870121, 5.658793767278615, 5.660757262687109, 5.6627207580956025, 5.664684253504096, 5.666647748912589, 5.668611244321083, 5.6705747397295765, 5.67253823513807, 5.674501730546564, 5.676465225955058, 5.678428721363551, 5.680392216772044, 5.682355712180539, 5.684319207589032, 5.686282702997525, 5.688246198406019, 5.690209693814513, 5.6921731892230065, 5.6941366846315, 5.696100180039994, 5.698063675448487, 5.700027170856981, 5.701990666265474, 5.703954161673968, 5.705917657082463, 5.707881152490955, 5.709844647899449, 5.711808143307943, 5.713771638716437, 5.715735134124929, 5.717698629533424, 5.719662124941917, 5.721625620350411, 5.723589115758905, 5.725552611167398, 5.727516106575892, 5.729479601984385, 5.731443097392879, 5.733406592801372, 5.735370088209867, 5.737333583618359, 5.739297079026853, 5.741260574435347, 5.743224069843841, 5.745187565252334, 5.747151060660828, 5.749114556069322, 5.751078051477815, 5.753041546886309, 5.755005042294803, 5.756968537703296, 5.7589320331117895, 5.760895528520283, 5.762859023928777, 5.764822519337271, 5.766786014745764, 5.768749510154257, 5.770713005562751, 5.7726765009712455, 5.774639996379738, 5.776603491788232, 5.778566987196726, 5.7805304826052195, 5.782493978013713, 5.784457473422207, 5.7864209688307, 5.7883844642391935, 5.790347959647688, 5.792311455056181, 5.794274950464675, 5.796238445873168, 5.798201941281662, 5.800165436690155, 5.8021289320986495, 5.804092427507143, 5.806055922915636, 5.808019418324131, 5.8099829137326235, 5.811946409141117, 5.813909904549611, 5.815873399958105, 5.8178368953665975, 5.819800390775092, 5.821763886183586, 5.823727381592079, 5.825690877000573, 5.827654372409066, 5.82961786781756, 5.831581363226054, 5.833544858634547, 5.83550835404304, 5.837471849451535, 5.8394353448600285, 5.841398840268521, 5.843362335677016, 5.845325831085509, 5.8472893264940025, 5.849252821902496, 5.85121631731099, 5.853179812719484, 5.855143308127977, 5.857106803536471, 5.859070298944964, 5.8610337943534585, 5.862997289761951, 5.864960785170445, 5.866924280578939, 5.8688877759874325, 5.870851271395926, 5.87281476680442, 5.874778262212914, 5.8767417576214065, 5.8787052530299, 5.880668748438394, 5.882632243846888, 5.884595739255381, 5.886559234663875, 5.888522730072369, 5.890486225480862, 5.892449720889356, 5.894413216297849, 5.896376711706343, 5.8983402071148365, 5.90030370252333, 5.902267197931824, 5.904230693340318, 5.906194188748811, 5.908157684157304, 5.910121179565799, 5.912084674974292, 5.914048170382785, 5.916011665791279, 5.917975161199773, 5.919938656608267, 5.92190215201676, 5.923865647425254, 5.925829142833747, 5.9277926382422415, 5.929756133650734, 5.931719629059228, 5.933683124467722, 5.9356466198762154, 5.937610115284709, 5.939573610693203, 5.941537106101697, 5.943500601510189, 5.945464096918684, 5.947427592327177, 5.949391087735671, 5.951354583144165, 5.953318078552658, 5.955281573961152, 5.9572450693696455, 5.959208564778139, 5.961172060186632, 5.963135555595127, 5.9650990510036195, 5.967062546412113, 5.969026041820607, 5.970989537229101, 5.972953032637594, 5.974916528046088, 5.976880023454582, 5.978843518863075, 5.980807014271569, 5.982770509680062, 5.984734005088556, 5.9866975004970495, 5.988660995905543, 5.990624491314037, 5.992587986722531, 5.994551482131024, 5.996514977539517, 5.998478472948011, 6.000441968356506, 6.002405463764998, 6.004368959173492, 6.006332454581986, 6.00829594999048, 6.010259445398973, 6.012222940807467, 6.01418643621596, 6.0161499316244536, 6.018113427032948, 6.020076922441441, 6.022040417849935, 6.024003913258428, 6.025967408666922, 6.027930904075415, 6.02989439948391, 6.031857894892402, 6.033821390300896, 6.035784885709391, 6.037748381117884, 6.039711876526377, 6.041675371934871, 6.043638867343365, 6.045602362751858, 6.047565858160352, 6.049529353568846, 6.051492848977339, 6.053456344385833, 6.055419839794326, 6.05738333520282, 6.059346830611314, 6.061310326019807, 6.0632738214283, 6.065237316836795, 6.0672008122452885, 6.069164307653781, 6.071127803062276, 6.073091298470769, 6.0750547938792625, 6.077018289287756, 6.07898178469625, 6.080945280104744, 6.082908775513237, 6.084872270921731, 6.086835766330224, 6.088799261738718, 6.090762757147211, 6.092726252555705, 6.094689747964199, 6.0966532433726925, 6.098616738781186, 6.10058023418968, 6.102543729598174, 6.1045072250066665, 6.10647072041516, 6.108434215823654, 6.110397711232148, 6.112361206640641, 6.114324702049135, 6.116288197457629, 6.118251692866122, 6.120215188274616, 6.122178683683109, 6.124142179091603, 6.126105674500097, 6.12806916990859, 6.130032665317084, 6.131996160725578, 6.1339596561340715, 6.135923151542564, 6.137886646951059, 6.139850142359552, 6.1418136377680455, 6.143777133176539, 6.145740628585033, 6.147704123993527, 6.14966761940202, 6.151631114810514, 6.153594610219007, 6.1555581056275015, 6.157521601035994, 6.159485096444488, 6.161448591852982, 6.1634120872614755, 6.165375582669969, 6.167339078078463, 6.169302573486957, 6.1712660688954495, 6.173229564303944, 6.175193059712437, 6.177156555120931, 6.179120050529424, 6.181083545937918, 6.183047041346412, 6.1850105367549055, 6.186974032163399, 6.188937527571892, 6.190901022980387, 6.1928645183888795, 6.194828013797373, 6.196791509205867, 6.198755004614361, 6.200718500022854, 6.202681995431348, 6.204645490839842, 6.206608986248335, 6.208572481656828, 6.210535977065322, 6.212499472473816, 6.21446296788231, 6.216426463290803, 6.218389958699297, 6.220353454107791, 6.2223169495162844, 6.224280444924777, 6.226243940333271, 6.228207435741766, 6.230170931150258, 6.232134426558752, 6.234097921967246, 6.23606141737574, 6.238024912784232, 6.239988408192727, 6.24195190360122, 6.243915399009714, 6.245878894418208, 6.247842389826701, 6.249805885235195, 6.2517693806436885, 6.253732876052182, 6.255696371460675, 6.25765986686917, 6.2596233622776625, 6.261586857686156, 6.263550353094651, 6.265513848503144, 6.267477343911637, 6.269440839320131, 6.271404334728625, 6.273367830137118, 6.275331325545612, 6.277294820954106, 6.279258316362599, 6.281221811771093, 6.283185307179586, 6.285148802588079, 6.287112297996574, 6.289075793405067, 6.29103928881356, 6.293002784222054, 6.2949662796305486, 6.296929775039041, 6.298893270447535, 6.30085676585603, 6.3028202612645225, 6.304783756673016, 6.306747252081509, 6.308710747490004, 6.310674242898497, 6.31263773830699, 6.314601233715485, 6.316564729123978, 6.318528224532471, 6.320491719940964, 6.322455215349459, 6.324418710757953, 6.326382206166445, 6.32834570157494, 6.330309196983434, 6.332272692391927, 6.33423618780042, 6.336199683208915, 6.338163178617408, 6.3401266740259015, 6.342090169434394, 6.344053664842889, 6.346017160251382, 6.3479806556598755, 6.34994415106837, 6.351907646476863, 6.353871141885357, 6.3558346372938495, 6.357798132702344, 6.359761628110838, 6.361725123519331, 6.363688618927825, 6.365652114336319, 6.367615609744812, 6.3695791051533055, 6.3715426005618, 6.373506095970293, 6.375469591378786, 6.37743308678728, 6.379396582195774, 6.381360077604267, 6.383323573012761, 6.385287068421255, 6.387250563829748, 6.389214059238242, 6.391177554646735, 6.393141050055229, 6.395104545463723, 6.397068040872216, 6.39903153628071, 6.400995031689204, 6.402958527097697, 6.40492202250619, 6.406885517914684, 6.408849013323178, 6.410812508731671, 6.412776004140166, 6.414739499548659, 6.416702994957152, 6.418666490365646, 6.4206299857741405, 6.422593481182633, 6.424556976591127, 6.426520471999622, 6.4284839674081145, 6.430447462816608, 6.432410958225101, 6.434374453633596, 6.4363379490420884, 6.438301444450582, 6.440264939859075, 6.44222843526757, 6.444191930676063, 6.446155426084556, 6.448118921493051, 6.4500824169015445, 6.452045912310037, 6.454009407718531, 6.455972903127026, 6.4579363985355185, 6.459899893944012, 6.461863389352507, 6.463826884761, 6.4657903801694925, 6.467753875577986, 6.469717370986481, 6.471680866394974, 6.473644361803467, 6.475607857211962, 6.477571352620455, 6.4795348480289485, 6.481498343437441, 6.483461838845936, 6.48542533425443, 6.4873888296629225, 6.489352325071416, 6.491315820479911, 6.493279315888404, 6.4952428112968965, 6.497206306705391, 6.499169802113885, 6.501133297522378, 6.503096792930871, 6.505060288339366, 6.507023783747859, 6.508987279156353, 6.510950774564847, 6.51291426997334, 6.514877765381834, 6.5168412607903266, 6.518804756198821, 6.520768251607315, 6.522731747015808, 6.524695242424302, 6.526658737832795, 6.528622233241289, 6.530585728649782, 6.532549224058276, 6.53451271946677, 6.536476214875263, 6.538439710283757, 6.540403205692251, 6.542366701100744, 6.544330196509238, 6.546293691917732, 6.548257187326225, 6.550220682734719, 6.552184178143212, 6.554147673551706, 6.556111168960199, 6.558074664368693, 6.5600381597771875, 6.56200165518568, 6.563965150594174, 6.565928646002667, 6.5678921414111615, 6.569855636819655, 6.571819132228148, 6.573782627636643, 6.575746123045136, 6.577709618453629, 6.579673113862123, 6.5816366092706176, 6.58360010467911, 6.585563600087603, 6.587527095496097, 6.5894905909045915, 6.591454086313084, 6.593417581721578, 6.595381077130073, 6.5973445725385655, 6.599308067947059, 6.601271563355552, 6.603235058764047, 6.60519855417254, 6.607162049581033, 6.609125544989528, 6.611089040398022, 6.613052535806514, 6.615016031215007, 6.616979526623503, 6.618943022031996, 6.620906517440488, 6.622870012848983, 6.624833508257477, 6.62679700366597, 6.628760499074463, 6.630723994482958, 6.632687489891451, 6.6346509852999445, 6.636614480708437, 6.638577976116932, 6.640541471525426, 6.6425049669339185, 6.644468462342413, 6.646431957750907, 6.6483954531594, 6.6503589485678924, 6.652322443976387, 6.654285939384881, 6.656249434793374, 6.658212930201868, 6.660176425610362, 6.662139921018855, 6.6641034164273485, 6.666066911835843, 6.668030407244336, 6.66999390265283, 6.671957398061324, 6.673920893469817, 6.675884388878311, 6.677847884286804, 6.679811379695298, 6.681774875103791, 6.683738370512285, 6.685701865920778, 6.687665361329272, 6.689628856737766, 6.691592352146259, 6.693555847554753, 6.695519342963247, 6.69748283837174, 6.699446333780234, 6.701409829188728, 6.703373324597221, 6.705336820005714, 6.7073003154142095, 6.709263810822702, 6.711227306231195, 6.713190801639689, 6.7151542970481835, 6.717117792456676, 6.71908128786517, 6.721044783273665, 6.7230082786821574, 6.724971774090651, 6.726935269499144, 6.728898764907639, 6.730862260316132, 6.732825755724625, 6.73478925113312, 6.7367527465416135, 6.738716241950106, 6.740679737358599, 6.742643232767094, 6.7446067281755875, 6.74657022358408, 6.748533718992574, 6.750497214401069, 6.7524607098095615, 6.754424205218055, 6.75638770062655, 6.758351196035043, 6.760314691443536, 6.762278186852029, 6.764241682260524, 6.7662051776690175, 6.76816867307751, 6.770132168486005, 6.772095663894498, 6.7740591593029915, 6.776022654711484, 6.777986150119979, 6.779949645528473, 6.7819131409369655, 6.78387663634546, 6.785840131753954, 6.787803627162447, 6.78976712257094, 6.791730617979435, 6.793694113387928, 6.795657608796422, 6.797621104204914, 6.799584599613409, 6.801548095021902, 6.8035115904303956, 6.80547508583889, 6.807438581247383, 6.809402076655877, 6.8113655720643695, 6.813329067472864, 6.815292562881358, 6.817256058289851, 6.819219553698345, 6.821183049106839, 6.823146544515332, 6.825110039923826, 6.82707353533232, 6.829037030740813, 6.831000526149306, 6.8329640215578005, 6.834927516966294, 6.836891012374787, 6.838854507783281, 6.840818003191775, 6.842781498600268, 6.844744994008762, 6.846708489417255, 6.848671984825749, 6.850635480234243, 6.852598975642736, 6.8545624710512305, 6.856525966459724, 6.858489461868217, 6.86045295727671, 6.8624164526852045, 6.864379948093698, 6.866343443502191, 6.868306938910686, 6.870270434319179, 6.872233929727672, 6.874197425136166, 6.8761609205446605, 6.878124415953153, 6.880087911361647, 6.882051406770142, 6.8840149021786345, 6.885978397587128, 6.887941892995621, 6.889905388404116, 6.8918688838126085, 6.893832379221102, 6.895795874629595, 6.89775937003809, 6.899722865446583, 6.901686360855076, 6.903649856263571, 6.905613351672065, 6.907576847080557, 6.909540342489051, 6.911503837897546, 6.913467333306039, 6.915430828714532, 6.917394324123027, 6.91935781953152, 6.921321314940013, 6.923284810348506, 6.925248305757001, 6.927211801165494, 6.9291752965739875, 6.931138791982482, 6.933102287390975, 6.935065782799469, 6.9370292782079614, 6.938992773616456, 6.94095626902495, 6.942919764433443, 6.944883259841936, 6.946846755250431, 6.948810250658924, 6.950773746067417, 6.952737241475911, 6.954700736884405, 6.956664232292898, 6.9586277277013915, 6.960591223109886, 6.962554718518379, 6.964518213926873, 6.966481709335367, 6.96844520474386, 6.970408700152354, 6.972372195560847, 6.974335690969341, 6.976299186377835, 6.978262681786328, 6.980226177194822, 6.982189672603315, 6.984153168011809, 6.986116663420302, 6.988080158828796, 6.99004365423729, 6.992007149645783, 6.993970645054277, 6.995934140462771, 6.997897635871264, 6.999861131279758, 7.0018246266882525, 7.003788122096745, 7.005751617505239, 7.007715112913732, 7.0096786083222264, 7.011642103730719, 7.013605599139213, 7.015569094547708, 7.0175325899562, 7.019496085364694, 7.021459580773187, 7.023423076181682, 7.025386571590175, 7.027350066998668, 7.029313562407163, 7.0312770578156565, 7.033240553224149, 7.035204048632643, 7.037167544041138, 7.0391310394496305, 7.041094534858123, 7.043058030266617, 7.045021525675112, 7.0469850210836045, 7.048948516492098, 7.050912011900593, 7.052875507309086, 7.054839002717579, 7.056802498126072, 7.058765993534567, 7.0607294889430605, 7.062692984351553, 7.064656479760048, 7.066619975168542, 7.0685834705770345, 7.070546965985527, 7.072510461394022, 7.074473956802516, 7.0764374522110085, 7.078400947619503, 7.080364443027997, 7.08232793843649, 7.084291433844983, 7.086254929253478, 7.088218424661971, 7.0901819200704645, 7.092145415478957, 7.094108910887452, 7.096072406295946, 7.0980359017044385, 7.099999397112933, 7.101962892521426, 7.10392638792992, 7.1058898833384125, 7.107853378746907, 7.109816874155401, 7.111780369563894, 7.113743864972388, 7.115707360380882, 7.117670855789375, 7.119634351197869, 7.121597846606363, 7.123561342014856, 7.12552483742335, 7.127488332831844, 7.129451828240337, 7.13141532364883, 7.133378819057324, 7.135342314465818, 7.137305809874311, 7.139269305282805, 7.141232800691298, 7.143196296099792, 7.145159791508286, 7.147123286916779, 7.1490867823252735, 7.151050277733767, 7.15301377314226, 7.154977268550754, 7.156940763959248, 7.158904259367741, 7.160867754776234, 7.162831250184729, 7.164794745593222, 7.166758241001715, 7.168721736410209, 7.1706852318187035, 7.172648727227196, 7.17461222263569, 7.176575718044185, 7.1785392134526775, 7.180502708861171, 7.182466204269664, 7.184429699678159, 7.186393195086652, 7.188356690495145, 7.190320185903638, 7.192283681312133, 7.194247176720626, 7.196210672129119, 7.198174167537614, 7.200137662946108, 7.2021011583546, 7.204064653763094, 7.206028149171589, 7.207991644580082, 7.209955139988575, 7.21191863539707, 7.213882130805563, 7.2158456262140565, 7.217809121622549, 7.219772617031044, 7.221736112439537, 7.2236996078480304, 7.225663103256525, 7.227626598665018, 7.229590094073512, 7.231553589482004, 7.233517084890499, 7.235480580298993, 7.237444075707486, 7.239407571115979, 7.241371066524474, 7.243334561932967, 7.2452980573414605, 7.247261552749955, 7.249225048158448, 7.251188543566941, 7.2531520389754345, 7.255115534383929, 7.257079029792422, 7.259042525200916, 7.26100602060941, 7.262969516017903, 7.264933011426397, 7.26689650683489, 7.268860002243384, 7.270823497651878, 7.272786993060371, 7.274750488468865, 7.276713983877359, 7.278677479285852, 7.280640974694345, 7.282604470102839, 7.284567965511333, 7.286531460919826, 7.28849495632832, 7.290458451736814, 7.292421947145307, 7.294385442553801, 7.2963489379622954, 7.298312433370788, 7.300275928779282, 7.302239424187775, 7.304202919596269, 7.306166415004763, 7.308129910413256, 7.310093405821751, 7.312056901230243, 7.314020396638737, 7.31598389204723, 7.317947387455725, 7.319910882864218, 7.321874378272711, 7.323837873681206, 7.3258013690896995, 7.327764864498192, 7.329728359906686, 7.331691855315181, 7.3336553507236735, 7.335618846132167, 7.33758234154066, 7.339545836949155, 7.3415093323576475, 7.343472827766141, 7.345436323174636, 7.347399818583129, 7.349363313991622, 7.351326809400115, 7.35329030480861, 7.3552538002171035, 7.357217295625596, 7.359180791034091, 7.361144286442585, 7.3631077818510775, 7.365071277259571, 7.367034772668066, 7.368998268076559, 7.3709617634850515, 7.372925258893547, 7.37488875430204, 7.376852249710533, 7.378815745119026, 7.380779240527521, 7.382742735936014, 7.3847062313445075, 7.386669726753, 7.388633222161495, 7.390596717569989, 7.3925602129784815, 7.394523708386976, 7.39648720379547, 7.398450699203963, 7.4004141946124555, 7.402377690020951, 7.404341185429444, 7.406304680837937, 7.408268176246431, 7.410231671654925, 7.412195167063418, 7.414158662471912, 7.416122157880406, 7.418085653288899, 7.420049148697393, 7.422012644105887, 7.42397613951438, 7.425939634922874, 7.427903130331367, 7.429866625739861, 7.431830121148355, 7.433793616556848, 7.435757111965341, 7.437720607373835, 7.439684102782329, 7.441647598190822, 7.4436110935993165, 7.44557458900781, 7.447538084416303, 7.449501579824797, 7.451465075233291, 7.453428570641784, 7.455392066050278, 7.4573555614587725, 7.459319056867265, 7.461282552275758, 7.463246047684252, 7.4652095430927465, 7.467173038501239, 7.469136533909733, 7.471100029318228, 7.4730635247267205, 7.475027020135214, 7.476990515543707, 7.478954010952202, 7.480917506360695, 7.482881001769188, 7.484844497177682, 7.486807992586177, 7.488771487994669, 7.490734983403162, 7.492698478811658, 7.494661974220151, 7.496625469628643, 7.498588965037137, 7.500552460445632, 7.502515955854125, 7.504479451262618, 7.506442946671113, 7.508406442079606, 7.5103699374880994, 7.512333432896592, 7.514296928305087, 7.516260423713581, 7.518223919122073, 7.520187414530568, 7.522150909939062, 7.524114405347555, 7.526077900756047, 7.528041396164542, 7.530004891573036, 7.531968386981529, 7.533931882390022, 7.535895377798517, 7.53785887320701, 7.5398223686155035, 7.541785864023998, 7.543749359432491, 7.545712854840985, 7.5476763502494775, 7.549639845657972, 7.551603341066466, 7.553566836474959, 7.555530331883453, 7.557493827291946, 7.55945732270044, 7.561420818108933, 7.563384313517427, 7.565347808925921, 7.567311304334414, 7.569274799742908, 7.571238295151402, 7.573201790559895, 7.575165285968389, 7.577128781376883, 7.579092276785376, 7.58105577219387, 7.583019267602363, 7.584982763010857, 7.58694625841935, 7.588909753827844, 7.590873249236338, 7.592836744644831, 7.594800240053325, 7.596763735461818, 7.598727230870312, 7.600690726278806, 7.602654221687299, 7.604617717095794, 7.606581212504287, 7.60854470791278, 7.610508203321274, 7.6124716987297685, 7.614435194138261, 7.616398689546754, 7.618362184955249, 7.6203256803637425, 7.622289175772235, 7.624252671180729, 7.626216166589224, 7.6281796619977165, 7.63014315740621, 7.632106652814703, 7.634070148223198, 7.636033643631691, 7.637997139040184, 7.639960634448679, 7.6419241298571725, 7.643887625265665, 7.645851120674158, 7.647814616082653, 7.6497781114911465, 7.651741606899639, 7.653705102308134, 7.655668597716628, 7.6576320931251205, 7.659595588533614, 7.661559083942109, 7.663522579350602, 7.665486074759095, 7.66744957016759, 7.669413065576083, 7.6713765609845765, 7.673340056393069, 7.675303551801564, 7.677267047210057, 7.6792305426185505, 7.681194038027043, 7.683157533435538, 7.685121028844032, 7.6870845242525245, 7.689048019661019, 7.691011515069513, 7.692975010478006, 7.694938505886499, 7.696902001294994, 7.698865496703487, 7.700828992111981, 7.702792487520475, 7.704755982928968, 7.706719478337461, 7.708682973745955, 7.710646469154449, 7.712609964562942, 7.714573459971436, 7.71653695537993, 7.718500450788423, 7.720463946196917, 7.72242744160541, 7.724390937013904, 7.726354432422398, 7.728317927830891, 7.730281423239385, 7.732244918647879, 7.734208414056372, 7.736171909464865, 7.7381354048733595, 7.740098900281853, 7.742062395690346, 7.74402589109884, 7.745989386507334, 7.747952881915827, 7.749916377324321, 7.7518798727328155, 7.753843368141308, 7.755806863549802, 7.757770358958295, 7.7597338543667895, 7.761697349775283, 7.763660845183776, 7.765624340592271, 7.7675878360007635, 7.769551331409257, 7.77151482681775, 7.773478322226245, 7.775441817634738, 7.777405313043231, 7.779368808451725, 7.78133230386022, 7.783295799268712, 7.785259294677206, 7.787222790085701, 7.789186285494194, 7.791149780902687, 7.79311327631118, 7.795076771719675, 7.797040267128168, 7.799003762536661, 7.800967257945156, 7.802930753353649, 7.804894248762142, 7.806857744170635, 7.80882123957913, 7.810784734987624, 7.812748230396116, 7.814711725804611, 7.816675221213105, 7.818638716621598, 7.820602212030091, 7.822565707438586, 7.824529202847079, 7.826492698255572, 7.828456193664065, 7.83041968907256, 7.832383184481053, 7.8343466798895465, 7.836310175298041, 7.838273670706534, 7.840237166115028, 7.8422006615235205, 7.844164156932015, 7.846127652340509, 7.848091147749002, 7.850054643157496, 7.85201813856599, 7.853981633974483, 7.855945129382976, 7.85790862479147, 7.859872120199964, 7.861835615608457, 7.863799111016951, 7.865762606425445, 7.867726101833938, 7.869689597242432, 7.871653092650926, 7.873616588059419, 7.875580083467913, 7.877543578876406, 7.8795070742849, 7.881470569693394, 7.883434065101887, 7.885397560510381, 7.887361055918874, 7.889324551327368, 7.891288046735861, 7.893251542144355, 7.895215037552849, 7.897178532961342, 7.899142028369837, 7.90110552377833, 7.903069019186823, 7.905032514595317, 7.9069960100038115, 7.908959505412304, 7.910923000820798, 7.912886496229293, 7.9148499916377855, 7.916813487046278, 7.918776982454772, 7.920740477863267, 7.9227039732717595, 7.924667468680253, 7.926630964088746, 7.928594459497241, 7.930557954905734, 7.932521450314227, 7.934484945722722, 7.9364484411312155, 7.938411936539708, 7.940375431948202, 7.942338927356697, 7.9443024227651895, 7.946265918173682, 7.948229413582177, 7.950192908990671, 7.9521564043991635, 7.954119899807657, 7.956083395216152, 7.958046890624645, 7.960010386033138, 7.961973881441633, 7.963937376850126, 7.9659008722586195, 7.967864367667112, 7.969827863075607, 7.971791358484101, 7.9737548538925935, 7.975718349301086, 7.977681844709581, 7.979645340118075, 7.9816088355265675, 7.983572330935062, 7.985535826343556, 7.987499321752049, 7.989462817160542, 7.991426312569037, 7.99338980797753, 7.995353303386024, 7.997316798794518, 7.999280294203011], "dens": [5.1475082668052424e-06, 1.840275249922627e-05, 2.096254891317428e-05, 3.2027835033678876e-06, 2.0502587825171424e-05, 1.430309663672272e-05, 3.346949365436883e-06, 2.0479008544897207e-05, 7.552481961475999e-06, 5.39510064360546e-06, 1.7959274814287387e-05, 2.3521975922596836e-06, 8.526449969138246e-06, 1.32720221517299e-05, 7.890708611791784e-08, 1.1481609939238054e-05, 7.531415168379361e-06, 1.4005775847174684e-06, 1.2954518665520285e-05, 2.476834456087734e-06, 5.96554458701978e-06, 1.2088675608442965e-05, 4.942046375583151e-08, 1.2361646556928684e-05, 8.923638171431197e-06, 1.77532972739904e-06, 1.8427800190797058e-05, 4.6103583760276985e-06, 8.117433531755922e-06, 2.189823972108042e-05, 1.2458760585587173e-06, 1.8015130767341633e-05, 2.1231840520700882e-05, 1.2762535390928993e-06, 2.8799257811641996e-05, 1.6354689462073957e-05, 6.576858249092552e-06, 3.570546172673339e-05, 1.01091897929397e-05, 1.5230556867919732e-05, 3.879305234975845e-05, 5.316147025535934e-06, 2.677440744736666e-05, 3.779479764434611e-05, 2.58597274197962e-06, 4.0127718610374186e-05, 3.1114724969144864e-05, 4.870337274621707e-06, 5.2549145013200796e-05, 1.9730253802046392e-05, 1.4951461137204022e-05, 6.062424172094424e-05, 7.167224410128084e-06, 3.5023804712930534e-05, 6.108340846592529e-05, 5.731174349873514e-07, 6.67497398640989e-05, 5.245223740052938e-05, 1.4036001636436906e-05, 0.00011331580296673787, 3.979258495477031e-05, 8.461845311147924e-05, 0.00019154988158171394, 6.384418712020226e-05, 0.00040164858882016266, 0.0004557816678581295, 0.000812506630127913, 0.007066182534126769, 0.019104024710308122, 0.004076220923829465, 0.0010995854595260506, 0.00025655540097452875, 0.00039617124547710475, 0.00011771622592152659, 0.00012001573767501854, 0.00011852009625956946, 3.9246381975556555e-05, 7.853527444787968e-05, 3.743018422372811e-05, 3.6551082727607563e-05, 4.5989880146690186e-05, 1.3790223690851095e-05, 4.096595854832134e-05, 1.9770173840642076e-05, 1.585561733383471e-05, 3.818437646754703e-05, 4.267903247953663e-06, 2.750393092244719e-05, 2.73060568374902e-05, 1.926699279803673e-06, 3.751811973466179e-05, 1.3305673075264337e-05, 1.080484791327809e-05, 3.9297724866985934e-05, 2.9211487123788096e-06, 2.4901027184369486e-05, 3.175633718292387e-05, 1.0269217571685703e-06, 3.656125680244435e-05, 1.8838911932259797e-05, 8.143973504417603e-06, 3.986155509536636e-05, 7.083060161680736e-06, 2.0125781403232255e-05, 3.3328468691428824e-05, 2.0415732239567343e-06, 3.028292930692598e-05, 2.0512571877193746e-05, 5.265104724020421e-06, 3.297069356730208e-05, 7.933657926559032e-06, 1.3502443788575433e-05, 2.6726326411929093e-05, 1.3716552794411036e-06, 2.070015783192788e-05, 1.5087634827113925e-05, 2.575723092256187e-06, 2.1759549153855815e-05, 4.438496128148491e-06, 8.425195712477347e-06, 1.5794763138710273e-05, 4.559892753936126e-08, 1.3206951465965913e-05, 6.727744752388497e-06, 2.760811072105053e-06, 1.2661324995063894e-05, 6.343876169844498e-07, 8.660002996229745e-06, 7.091618015848442e-06, 1.4684053813800975e-06, 1.2049554560755152e-05, 1.2261451567250785e-06, 8.133994577101908e-06, 9.86484451196241e-06, 6.76009610951824e-07, 1.5201300935549821e-05, 4.226870552723765e-06, 7.410817174980385e-06, 1.7029569654566037e-05, 9.862665194434446e-07, 1.7734844834577005e-05, 1.2354625006323925e-05, 5.022525282611989e-06, 2.4676660492228482e-05, 5.663459858226537e-06, 1.5812512045763555e-05, 2.3339052956341716e-05, 3.860321781585811e-06, 2.7025092745365095e-05, 1.5094219984780209e-05, 1.0493047534293209e-05, 3.1000154043835916e-05, 6.940434855463612e-06, 2.2199423168305127e-05, 2.489075479552352e-05, 6.016808142168706e-06, 3.0727836359090124e-05, 1.336885019439903e-05, 1.350323863022949e-05, 2.9419786105306728e-05, 5.166623416753753e-06, 2.3205083373310018e-05, 1.8923929905875224e-05, 5.893833338627828e-06, 2.654283545239663e-05, 6.977981883756584e-06, 1.3220830049213703e-05, 2.001465272403797e-05, 1.947636696441889e-06, 1.8987363905596923e-05, 8.483635056221746e-06, 5.586108308828777e-06, 1.675941528598713e-05, 9.12168242737687e-07, 1.1742156890839987e-05, 8.001273921126853e-06, 2.113220934445253e-06, 1.2597000725776869e-05, 7.522277688092151e-07, 8.334104859492693e-06, 6.681931389660835e-06, 1.6419163900446402e-06, 1.133718484420195e-05, 5.925149697796423e-07, 8.993558960042523e-06, 7.299094702020028e-06, 2.1201633454086468e-06, 1.439078158039181e-05, 1.3773397989171021e-06, 1.1474039473636866e-05, 1.1758560406436915e-05, 2.5056841001922844e-06, 2.012388462399395e-05, 4.629082626137047e-06, 1.3180230024615752e-05, 1.9476339662105325e-05, 3.128431770733509e-06, 2.5289471268935014e-05, 1.0739358739775223e-05, 1.2802963791980916e-05, 2.766056716724601e-05, 4.754089842830362e-06, 2.713108916003567e-05, 1.825223652194713e-05, 1.0602668505806021e-05, 3.2997192316830656e-05, 7.483233712188115e-06, 2.474553999859094e-05, 2.4556460461035627e-05, 7.661016616917169e-06, 3.346213587748703e-05, 1.0410179574898746e-05, 1.9165587635529026e-05, 2.735131584902914e-05, 4.957173704197775e-06, 2.922037317349805e-05, 1.2170191630746734e-05, 1.2509425136832978e-05, 2.5882965193587795e-05, 2.9080930651732613e-06, 2.233629405705017e-05, 1.184861121051101e-05, 6.905002280504455e-06, 2.128189295604296e-05, 1.470387700671602e-06, 1.5693935958673202e-05, 9.592636683689874e-06, 3.7401049409956653e-06, 1.5955595216292306e-05, 5.02462488867133e-07, 1.1779909673448409e-05, 6.574887240034879e-06, 3.4149856055587484e-06, 1.2470923158611735e-05, 2.421030639249419e-08, 1.1846942624306928e-05, 4.395022557182641e-06, 5.481089362849667e-06, 1.250074767182761e-05, 2.037054576446353e-07, 1.5668707749111002e-05, 4.292789455708138e-06, 8.954164578830711e-06, 1.6254931836706468e-05, 1.1413126868594871e-06, 2.1822229750006917e-05, 6.577389303067006e-06, 1.264592052564048e-05, 2.2530570612788505e-05, 2.6517407656087146e-06, 2.8286634265695426e-05, 1.0510319456517169e-05, 1.5454154314723263e-05, 2.9258826162475213e-05, 4.219856999720648e-06, 3.3120859677954984e-05, 1.4641718380853365e-05, 1.660635043835139e-05, 3.427990483902766e-05, 5.1801954626370135e-06, 3.502671544009678e-05, 1.7411905549732747e-05, 1.5849177950806804e-05, 3.605607283204951e-05, 5.034112695604361e-06, 3.367229240229381e-05, 1.7753473608982772e-05, 1.354753322430247e-05, 3.4104292829172325e-05, 3.743621490729062e-06, 2.97213039764455e-05, 1.5465631242247108e-05, 1.0641709267875577e-05, 2.9048079285559567e-05, 1.852043762084222e-06, 2.4580680404513705e-05, 1.1245538417527686e-05, 8.43409888262045e-06, 2.2315619839373417e-05, 3.630597198121707e-07, 1.9943974904951965e-05, 6.398937591631311e-06, 8.233416630024128e-06, 1.561362070689548e-05, 4.152881965083117e-07, 1.7258090444279063e-05, 2.361437338532425e-06, 1.0944508039134972e-05, 1.0360237363091431e-05, 2.8737354072896877e-06, 1.7263609766198943e-05, 2.1592628178216005e-07, 1.672869916461619e-05, 7.26219589449118e-06, 7.99213483059445e-06, 1.9745996618152613e-05, 3.772718219883725e-07, 2.4852805332033677e-05, 6.167425394662643e-06, 1.5270975229991283e-05, 2.3579691587073663e-05, 2.5432714022691863e-06, 3.379250707297907e-05, 6.2331354537716e-06, 2.356088490129542e-05, 2.7064658789539777e-05, 5.909081410167116e-06, 4.1577130817733455e-05, 6.34635243253812e-06, 3.137012399612202e-05, 2.8467967622051912e-05, 9.545056593344968e-06, 4.628640825445684e-05, 5.649012655236634e-06, 3.726363595438876e-05, 2.6617997176528595e-05, 1.2778940745240217e-05, 4.656310884566656e-05, 3.979293823024837e-06, 4.0215823691259e-05, 2.1375647282573157e-05, 1.542282766578664e-05, 4.200242152271571e-05, 2.057989107031258e-06, 3.980701224564879e-05, 1.3832898172695707e-05, 1.7745071983019318e-05, 3.332015855887561e-05, 1.3222888965801928e-06, 3.6225958200363747e-05, 6.157050175144123e-06, 2.019129787151899e-05, 2.2267379217121394e-05, 3.419951754245656e-06, 3.01250438489166e-05, 1.087722085983566e-06, 2.2971422273278926e-05, 1.1322123299798197e-05, 9.496694411086796e-06, 2.24355104348379e-05, 1.1821176570838451e-06, 2.5711361950146343e-05, 3.2252663143399e-06, 1.9506085360479464e-05, 1.425275217994883e-05, 7.975939781397898e-06, 2.7379194546033414e-05, 4.337451670046645e-07, 3.1813552445291236e-05, 6.84116773059825e-06, 2.127281866426754e-05, 2.6617900277267065e-05, 4.551026179897805e-06, 4.3330610768280156e-05, 1.7003527300312419e-06, 3.878783803656791e-05, 2.245470239629168e-05, 1.5789066026994775e-05, 5.0292933285103746e-05, 5.297230385909455e-07, 5.6349216762478415e-05, 1.514959680296514e-05, 3.2552053970390815e-05, 4.9588642854711575e-05, 4.900667731088879e-06, 6.878358993113909e-05, 6.773256674679029e-06, 5.13070266609669e-05, 4.029013273412469e-05, 1.554725006882471e-05, 7.145469880261886e-05, 1.0608052338110043e-06, 6.697974755102558e-05, 2.481249474361069e-05, 3.142463983012337e-05, 6.217596622049322e-05, 2.256421995728247e-06, 7.409144131158937e-05, 9.025557055622981e-06, 4.8968797849033906e-05, 4.2910927221588715e-05, 1.305000068621861e-05, 6.861972066608547e-05, 7.950062790031574e-07, 6.207621665160657e-05, 2.0393183439204134e-05, 3.204811070960829e-05, 4.977724773370904e-05, 6.677884802673104e-06, 5.946247184800002e-05, 4.958326061849792e-06, 4.7056278739362576e-05, 2.6927454114371437e-05, 2.303356517350829e-05, 5.3366310240021305e-05, 6.685682873774347e-06, 6.626181516417918e-05, 1.246165427139339e-05, 5.691644070477984e-05, 4.30794954501713e-05, 3.095539888494519e-05, 8.514401338047644e-05, 1.1321072241563914e-05, 0.0001103236411521418, 3.003178798341295e-05, 9.350340594824777e-05, 0.0001013045836379226, 4.514888668603668e-05, 0.00019314586407871972, 2.7914936793668606e-05, 0.00023489813596472658, 0.00012434023349498414, 0.00018052517419483248, 0.00036250109318681535, 9.894947755938099e-05, 0.0006594826188600762, 0.00024333526770337313, 0.0008599870058226078, 0.0011678999686180905, 0.000986622523228043, 0.00492698218249082, 0.0037875136799647552, 0.05893425287723405, 0.07443674233982203, 0.008877313154028387, 0.0052277945673123065, 0.0011141613502796185, 0.0015619485693514523, 0.0006531319348504746, 0.0005296550705190779, 0.0005277130379885402, 0.00021697945154132311, 0.000363318850603832, 0.0001681146949184333, 0.00020398820900296419, 0.000178045481563651, 0.00010463853157660746, 0.0001668823241422996, 6.985946712615384e-05, 0.00012861017952599938, 7.27309567638641e-05, 8.33586480298969e-05, 8.50563341632642e-05, 4.83768894219483e-05, 9.021789337793522e-05, 3.173336358973296e-05, 8.125504624927333e-05, 3.492627691612552e-05, 5.831705799400772e-05, 5.24821401023856e-05, 3.0173290588612127e-05, 7.054660491522616e-05, 1.2584260158332773e-05, 7.26576002828595e-05, 1.806334496434426e-05, 5.243609077591778e-05, 4.364731558354564e-05, 2.168303633167661e-05, 6.968890112863818e-05, 3.3717624139112986e-06, 7.413825778581329e-05, 1.29695538987769e-05, 5.130408985480992e-05, 4.414236820165066e-05, 1.800272282881564e-05, 7.253593023303841e-05, 4.3183519794816125e-07, 7.538902445803344e-05, 1.2525177424517418e-05, 5.025390481114541e-05, 4.4440726093399925e-05, 1.6733616574934298e-05, 7.089037942272694e-05, 1.201407367052774e-07, 7.172971591336238e-05, 1.1241418084235419e-05, 4.727164223944193e-05, 3.914476225686984e-05, 1.636564495181709e-05, 6.13911209776377e-05, 3.865054214387713e-07, 6.202077339114341e-05, 7.2520623349518714e-06, 4.23008187969284e-05, 2.7765627064409298e-05, 1.709661998291896e-05, 4.5110021514382405e-05, 2.0402049086397525e-06, 4.798255218422922e-05, 2.843945602155546e-06, 3.6878024856568445e-05, 1.4153714984249337e-05, 2.0542116383812497e-05, 2.633398187750912e-05, 7.882825056928031e-06, 3.288054953248103e-05, 2.71358261746514e-06, 3.275851046096012e-05, 4.228302495246356e-06, 2.787990265972319e-05, 1.0381518079006564e-05, 2.005449654463137e-05, 1.9706349002538607e-05, 1.0755832329825858e-05, 3.0183153778221008e-05, 2.9201939760498066e-06, 3.7698624858519565e-05, 1.3713327525275407e-06, 3.7267533755322934e-05, 9.942083397370297e-06, 2.7057070970800914e-05, 2.7257814174238008e-05, 1.1681459730497197e-05, 4.5404610957415106e-05, 9.424358780927693e-07, 5.3878504159340965e-05, 3.7570665429963076e-06, 4.6720992344248535e-05, 2.1379529217193156e-05, 2.7543793818050678e-05, 4.528218960694383e-05, 8.175933075536609e-06, 6.190862941866254e-05, 1.303640011953418e-06, 6.135400012677112e-05, 1.2072752568945394e-05, 4.394480643111705e-05, 3.4555425829001465e-05, 2.0094155816162366e-05, 5.553850422416312e-05, 3.5902555257813067e-06, 6.292920772624748e-05, 3.0085209288294043e-06, 5.302748908204582e-05, 1.695934819239591e-05, 3.204323491639732e-05, 3.589979174824812e-05, 1.14360758948912e-05, 4.866504751796957e-05, 7.290450828364668e-07, 4.903181445494954e-05, 2.606001186383794e-06, 3.826135367261567e-05, 1.2910475528957459e-05, 2.280208871281664e-05, 2.4570563583723062e-05, 9.586890697368076e-06, 3.2140211437838884e-05, 2.410297468167183e-06, 3.397009069022347e-05, 1.3580270319563748e-06, 3.1325008001429694e-05, 4.687986668330319e-06, 2.6074430239839304e-05, 1.095414544750688e-05, 1.922435010542574e-05, 1.9538759227711223e-05, 1.1328510064681585e-05, 2.952059569450753e-05, 3.935176986452267e-06, 3.83949556893888e-05, 2.612041540177379e-07, 4.231639324436119e-05, 3.948971824212059e-06, 3.821183577518274e-05, 1.645282889464053e-05, 2.6412676151391937e-05, 3.49530168363656e-05, 1.173217096614636e-05, 5.263314346983041e-05, 1.7613590848918569e-06, 6.167502755477642e-05, 3.0045419741787597e-06, 5.7448438972092884e-05, 1.703826481806097e-05, 4.1407997468842256e-05, 3.9068496051734485e-05, 2.0833351440220724e-05, 5.9923405671476346e-05, 5.377638630129559e-06, 7.050106540015748e-05, 2.2671581317065944e-06, 6.625476036112432e-05, 1.2767526131443803e-05, 4.930189825481931e-05, 3.176854586667617e-05, 2.7129992778173567e-05, 5.055793373582145e-05, 8.766820689067517e-06, 6.113948857095501e-05, 5.664772504089547e-07, 5.977152760093392e-05, 3.7638809005395153e-06, 4.8047362753850615e-05, 1.4786719720263339e-05, 3.132059968693713e-05, 2.7752928377724104e-05, 1.5683241668711744e-05, 3.753087301815438e-05, 5.268450902028389e-06, 4.171384589670896e-05, 1.1705843327365254e-06, 4.073696800477814e-05, 2.1620585636742583e-06, 3.6528220368400285e-05, 6.353596119133446e-06, 3.0838383905811694e-05, 1.2567546851613724e-05, 2.4362943039323008e-05, 2.060112157908422e-05, 1.7075266710500722e-05, 3.0408223520219844e-05, 9.32558406860228e-06, 4.096649079488693e-05, 2.761445737894545e-06, 4.978565450140931e-05, 2.6362229425997075e-07, 5.35797080794624e-05, 4.743070208243545e-06, 4.9862944105231484e-05, 1.7396479136063057e-05, 3.860417861151619e-05, 3.642329996602785e-05, 2.2947271978440125e-05, 5.703708041835784e-05, 8.44597699702355e-06, 7.295823898854579e-05, 1.0205878077885304e-06, 7.880803833123349e-05, 4.5143048783039275e-06, 7.23394871782944e-05, 1.896238080729353e-05, 5.548283544826797e-05, 4.03770947589155e-05, 3.371818493552165e-05, 6.216318617609014e-05, 1.4041377847051839e-05, 7.755389269003869e-05, 2.3974568901109575e-06, 8.20364528818816e-05, 1.645951914648642e-06, 7.479263870597072e-05, 1.0834575146937746e-05, 5.865644684255967e-05, 2.5955901707447097e-05, 3.874371682661292e-05, 4.1736281614027035e-05, 2.0436131231689146e-05, 5.363218059459607e-05, 7.587819501270285e-06, 5.92231017721541e-05, 1.621897014635395e-06, 5.85447575761006e-05, 1.7256086175236382e-06, 5.341055815445192e-05, 5.863059204075764e-06, 4.6189320613112395e-05, 1.2018377352972514e-05, 3.867124395552113e-05, 1.907017022876804e-05, 3.152167556799503e-05, 2.695107671804576e-05, 2.4484903195662136e-05, 3.612373962773795e-05, 1.712819604972215e-05, 4.672788074754302e-05, 9.676276388067598e-06, 5.788582831347861e-05, 3.4711189680684147e-06, 6.755475036152958e-05, 7.890623610130882e-07, 7.304460510721964e-05, 4.05524527898741e-06, 7.200949868339562e-05, 1.4774986908706912e-05, 6.350175648688346e-05, 3.2636581876792176e-05, 4.863870711449515e-05, 5.518183084397914e-05, 3.057903398754173e-05, 7.822236823542036e-05, 1.3770982573075614e-05, 9.689522005861255e-05, 2.7095908853877193e-06, 0.0001070128197791332, 6.194445248947883e-07, 0.00010625805633938788, 8.50171772339271e-06, 9.483493647392039e-05, 2.48503234326711e-05, 7.537885397393488e-05, 4.610906862930142e-05, 5.21807634229606e-05, 6.769747916856554e-05, 2.999656994376441e-05, 8.526164069352132e-05, 1.2825880571354406e-05, 9.57597856687606e-05, 3.023877398845959e-06, 9.807533639005845e-05, 9.748436115048086e-07, 9.302393221904162e-05, 5.3603949591776546e-06, 8.282082562980044e-05, 1.3868520879223488e-05, 7.023429708528479e-05, 2.4069983801922834e-05, 5.7722867962309e-05, 3.416746044536693e-05, 4.682532949588931e-05, 4.339642414973074e-05, 3.796259160498497e-05, 5.199209427874373e-05, 3.06620392640941e-05, 6.0785110793995053e-05, 2.4078595183409836e-05, 7.060254748075297e-05, 1.7603004691447393e-05, 8.169880387259599e-05, 1.1337360370340307e-05, 9.341466437321262e-05, 6.276608409373148e-06, 0.00010417742954794606, 4.138462246455429e-06, 0.00011184156756287308, 6.897765911705253e-06, 0.00011426389196820976, 1.617058257705553e-05, 0.00010993992030987173, 3.263432739452398e-05, 9.851495796207583e-05, 5.565537984959259e-05, 8.102385280147969e-05, 8.323346025888174e-05, 5.9791798288776334e-05, 0.0001122834393782843, 3.802071078567997e-05, 0.00013918608015036155, 1.9165976289933134e-05, 0.00016047300100869202, 6.256804775456222e-06, 0.00017348311681427176, 1.320301176049605e-06, 0.00017684189752992458, 5.036436626852821e-06, 0.00017066395201216278, 1.668988693032177e-05, 0.00015644872065002547, 3.441243808004072e-05, 0.00013671014962351446, 5.5644439518164e-05, 0.00011443732144148111, 7.770012917038912e-05, 9.25126346842862e-05, 9.8307498400995e-05, 7.321310454138791e-05, 0.0001160090368621321, 5.789193258964599e-05, 0.00013034878159996362, 4.689064505026696e-05, 0.0001418227100424229, 3.9678804523665354e-05, 0.00015162126833832989, 3.517052481333165e-05, 0.00016123367276051358, 3.213410321422212e-05, 0.00017200599306768703, 2.9598022289468936e-05, 0.00018474575967974939, 2.7163276827778156e-05, 0.00019944555339353748, 2.515306240254917e-05, 0.00021515763066888783, 2.4553325551712538e-05, 0.0002299760785222505, 2.6677535787909023e-05, 0.00024080305254614088, 3.1945237136313976e-05, 0.00023462510799901354, 4.438515523291906e-05, 0.00022902269812588436, 7.402502650220523e-05, 0.00022228930981536932, 0.00011562281158556034, 0.0002090409760997629, 0.00016967556375368237, 0.00018942098027060897, 0.00023601826575159245, 0.0001650385279972375, 0.0003141156584042731, 0.0001385827415662642, 0.0004035324939827729, 0.00011358745546198606, 0.0005046366019571464, 9.425247457420603e-05, 0.0006196012159912139, 8.540780011190225e-05, 0.0007538888269984275, 9.279926256124747e-05, 0.0009186697609362693, 0.0001240410721676344, 0.0011352831531068759, 0.00019100953914370284, 0.0014445768721090804, 0.00031569897105457, 0.001929118556015322, 0.0005456710754230676, 0.002774235845241747, 0.0010013140214816495, 0.004471085367976292, 0.0020578827735013927, 0.008717833766879665, 0.005368753636947389, 0.025118985530005092, 0.026471719324553986, 0.2723842426268288, 0.3920422774386825, 0.10157521559114029, 0.018626603838698026, 0.016185889912749166, 0.005882811419558394, 0.006112086707859996, 0.0029825013589095573, 0.0031265723607592157, 0.0018538018413011496, 0.0018744824326292597, 0.0012838581768227675, 0.001245872129464036, 0.0009463789786180525, 0.0008952969829299296, 0.0007238751877297362, 0.0006866368108979547, 0.0005659396607184652, 0.00055699195305603, 0.0004482876755985898, 0.0004737047773128894, 0.0003581809036754636, 0.0004182756616865836, 0.00028842102430724564, 0.00037955234794483154, 0.0002345968184197244, 0.00035055230074175806, 0.00019372618309353016, 0.00032685038377885977, 0.00016355842611453651, 0.0003056918810834343, 0.0001422150643697122, 0.00028546203914689086, 0.00012801454988684949, 0.00026534071879168105, 0.00011939993701537298, 0.0002450593957100967, 0.00011492354632158382, 0.00022471964943881307, 0.00011326081324623031, 0.00020465271207943791, 0.0001132357950229673, 0.00018530968115649656, 0.00011384722704735264, 0.00016717680636804365, 0.00011428837496175026, 0.0001507123949220327, 0.00011395705877228488, 0.0001363026759752361, 0.00011245452810054092, 0.00012423414171123338, 0.00010957354106291083, 0.00011467983344487451, 0.00010527715453531551, 0.00010769697189609092, 9.967044951235284e-05, 0.00010323333849280953, 9.296776259692972e-05, 0.00010113993243221814, 8.545804366905072e-05, 0.00010118765258199993, 7.747077867252278e-05, 0.00010308606052615375, 6.93445691816184e-05, 0.00010650263792171234, 6.140000771563865e-05, 0.00011108132272251584, 5.391798587513849e-05, 0.00011645946410654357, 4.7124067812172495e-05, 0.0001222826528704765, 4.117908927952477e-05, 0.0001282171491200509, 3.6175728622204724e-05, 0.00013395983483407845, 3.2140458749823665e-05, 0.00013924576294426405, 2.9040037145375927e-05, 0.00014385346163914905, 2.679152472030319e-05, 0.00014760819423238584, 2.5274739474850655e-05, 0.00015038338465598122, 2.4346040445103992e-05, 0.00015210040803352053, 2.38523914308316e-05, 0.00015272692481004522, 2.3644760089964452e-05, 0.00015227391411866344, 2.359005298210128e-05, 0.00015079154384879556, 2.358095852504902e-05, 0.00014836400667542012, 2.3543255727963817e-05, 0.00014510345773037956, 2.3440335383542e-05, 0.0001411432110805759, 2.3274861774685894e-05, 0.00013663038359222843, 2.3087669228693727e-05, 0.00013171820994460352, 2.2954133745172978e-05, 0.00012655828855673732, 2.2978380184097155e-05, 0.00012129305275972425, 2.3285775090391122e-05, 0.00011604878870166719, 2.4014212095166907e-05, 0.00011092953360362771, 2.5304722489565716e-05, 0.0001060121807945398, 2.7291940491849147e-05, 0.00010134309060567297, 3.009492321151388e-05, 9.693645885540262e-05, 3.3808772278295925e-05, 9.277462776277506e-05, 3.8497432037952764e-05, 8.881043900048905e-05, 4.41879543386691e-05, 8.497162782405847e-05, 5.08664291599659e-05, 8.116714521904654e-05, 5.847568985334166e-05, 7.729517762726805e-05, 6.6914816917541e-05, 7.325251728901911e-05, 7.604038979797386e-05, 6.8944826955424e-05, 8.56693759474421e-05, 6.429724734281761e-05, 9.558350273937596e-05, 5.926472075956015e-05, 0.00010553493218252997, 5.384135563130963e-05, 0.00011525305072302261, 4.806813913729031e-05, 0.0001244521944278645, 4.20383231735193e-05, 0.0001328401488935449, 3.58998658812265e-05, 0.0001401272871075317, 2.9854409358708866e-05, 0.0001460362304254045, 2.4152414360988584e-05, 0.00015031193133882781, 1.908425289946125e-05, 0.00015273207496336525, 1.4967275969436921e-05, 0.00015311767224035751, 1.2129120683470235e-05, 0.00015134366707092223, 1.0887790457015516e-05, 0.0001473493008395114, 1.1529322025441109e-05, 0.00014114787204799558, 1.4284130458315153e-05, 0.00013283540045279209, 1.9303381847109773e-05, 0.0001225975651288238, 2.6636962522110165e-05, 0.0001107141519144084, 3.621476958797772e-05, 9.756013855349486e-05, 4.783311602207248e-05, 8.36024871925031e-05, 6.114800239052555e-05, 6.939172628432038e-05, 7.567683665996438e-05, 5.55475113573949e-05, 9.080986648761444e-05, 4.273757945355781e-05, 0.00010583211332847769, 3.164987130603882e-05, 0.00011995596433757187, 2.295809242346266e-05, 0.0001323638002050342, 1.7281609154330218e-05, 0.0001422591440614694, 1.514130194962289e-05, 0.00014892385652960416, 1.6913777845027933e-05, 0.00015177794482808485, 2.2787108814363208e-05, 0.00015043768782100922, 3.272192706459329e-05, 0.0001447671034720963, 4.6422175576916135e-05, 0.00013491740691244997, 6.331997629953473e-05, 0.00012134913604578086, 8.257883363715672e-05, 0.00010483215735857447, 0.00010311864973526254, 8.641987721090393e-05, 0.00012366473968499945, 6.739569522294608e-05, 0.0001428211981246524, 4.919200952277504e-05, 0.00015916664337118082, 3.3284813285680556e-05, 0.00017136768435632843, 2.106992336081015e-05, 0.00017830263619055274, 1.3729885467731483e-05, 0.00017918534975575528, 1.2103263236907394e-05, 0.00017367687685033515, 1.6569951639881267e-05, 0.0001619714498985547, 2.6966963286790194e-05, 0.0001448432871438059, 4.254846078311309e-05, 0.00012364235217314737, 6.200138561100858e-05, 0.00010023058953882236, 8.352375639769916e-05, 7.685532946185788e-05, 0.00010496668688849305, 5.5963266246453466e-05, 0.00012403378145840562, 3.996615266789308e-05, 0.0001385234614908284, 3.097732925564804e-05, 0.00014659187476118195, 3.054540968327651e-05, 0.00014700745076522782, 3.941671211225762e-05, 0.00013936408712386967, 5.736018314988393e-05, 0.0001242195195121447, 8.308659117712564e-05, 0.00010312950826337142, 0.00011428702377498689, 7.8557468145119e-05, 0.00014780412616264757, 5.365282578481e-05, 0.0001799336995896217, 3.190868642915933e-05, 0.0002068356862245284, 1.672848656561277e-05, 0.00022501442977565086, 1.0949640464230688e-05, 0.00023181125961043494, 1.6386723310790093e-05, 0.0002258410335334843, 3.34643536699489e-05, 0.0002073012631493533, 6.1007952770705e-05, 0.00017809009247767525, 9.624728324541905e-05, 0.00014168866590211215, 0.0001350629788057825, 0.00010279347768370939, 0.00017247200606617419, 6.672223619023174e-05, 0.0002033080979257231, 3.8657641321353674e-05, 0.00022301350656659037, 2.283067320896628e-05, 0.00022842604176875834, 2.1771153150982793e-05, 0.0002184275986022462, 3.5761527772628645e-05, 0.00019432341128434874, 6.26149848400241e-05, 0.00015984865956019168, 9.78593875236248e-05, 0.00012075042759616574, 0.00013534681091144352, 8.396321049500555e-05, 0.0001682323209317116, 5.6475158019622314e-05, 0.00019018721594266197, 4.4056107193265e-05, 0.00019664644872614473, 5.007136959841745e-05, 0.00018585307209765614, 7.462242941923933e-05, 0.0001594673008294569, 0.00011422684492693427, 0.00012256101183807222, 0.0001621721060815973, 8.291803474492358e-05, 0.0002095593860700667, 4.96936630511387e-05, 0.00024691103847838193, 3.1630647969942805e-05, 0.0002660771945125799, 3.5153687621201075e-05, 0.00026207338592270464, 6.273859518352667e-05, 0.00023444251562122946, 0.0001119498090132159, 0.00018778132669601254, 0.00017544737082784975, 0.00013120831307250825, 0.00024208738402760408, 7.67606717041862e-05, 0.00029900516797035673, 3.695523971063673e-05, 0.0003343241077622642, 2.197892950656421e-05, 0.000339933670725279, 3.7128322702275784e-05, 0.0003136848439337389, 8.114399621638984e-05, 0.0002604024868611447, 0.00014595395695539328, 0.00019132421656119455, 0.00021805867408495835, 0.00012191770770028629, 0.0002814049319559095, 6.843585603433432e-05, 0.00032119093961455105, 4.394511942433375e-05, 0.0003277257391683189, 5.4799955281657856e-05, 0.00029933306746616773, 9.854735183849106e-05, 0.00024341153992956253, 0.00016398870227611424, 0.00017514837982966758, 0.0002336286447631908, 0.00011396840081053322, 0.0002881030865854282, 7.84495796372104e-05, 0.00031156183215464453, 8.097363112712467e-05, 0.00029656876115459615, 0.00012362768514675052, 0.00024703061054115666, 0.00019670935151074043, 0.00017804974094539722, 0.0002805930764549655, 0.00011237255105504865, 0.00035080095762095396, 7.409953954951067e-05, 0.00038511629724342336, 8.126148923256691e-05, 0.0003707835161534916, 0.00013944314491302543, 0.0003095410558226389, 0.00023860651365830687, 0.00021861272035291523, 0.00035453932992055747, 0.00012682634969703662, 0.00045505254688870593, 6.650319616527781e-05, 0.0005095099439576736, 6.324682641505672e-05, 0.0004989700013863709, 0.0001267577541904419, 0.0004236362031164346, 0.00024588859483991413, 0.0003047657761153165, 0.00039015400145942083, 0.00017969200965956475, 0.0005179898858376912, 9.081648656550397e-05, 0.0005897438149657699, 7.165805534367299e-05, 0.0005814337831818434, 0.00013450964453025474, 0.0004944978262698706, 0.00026429535845901584, 0.00035755428628173063, 0.00042159108357253585, 0.000218570919851624, 0.0005548042531089574, 0.00012917051769202392, 0.0006180984923768793, 0.00012597897699648914, 0.0005890199209296189, 0.00021570947587103354, 0.00047907255313246966, 0.00037015399334876394, 0.00033229230105974184, 0.0005342441370802162, 0.00021088908788526953, 0.0006456250357661111, 0.0001720342023716001, 0.0006593613864575901, 0.00024401575285299724, 0.0005683979997423787, 0.00041143606885134926, 0.00041076509805621137, 0.0006168236727933124, 0.0002586768443212981, 0.0007802872088254648, 0.0001915406802745924, 0.0008314599142648386, 0.00026205154558550875, 0.0007418104079956652, 0.0004689879793409124, 0.0005432854619822628, 0.0007496499788420209, 0.00032284510645824314, 0.000998421337711801, 0.00019120533957658263, 0.001107386989510797, 0.00023500130265029882, 0.0010137302950973322, 0.0004692637344045992, 0.0007228778424768518, 0.0007555011544984322, 0.00041667363297178165, 0.0010814536307213296, 0.00020628673452471007, 0.0013222549864758712, 0.0001674640501541775, 0.0013687038992602162, 0.0003745209124714454, 0.0011854945224975143, 0.0008190232626087998, 0.0008358378294116313, 0.0013933926976902823, 0.0004783873179397975, 0.0019143049247414509, 0.0003236013322353073, 0.0021858527421600668, 0.0005568780872580486, 0.002086687894556614, 0.0012519591543722237, 0.001651684433126452, 0.0023086148551692124, 0.0011133615012194626, 0.0034485136814886457, 0.0008754650412228505, 0.004290494870510804, 0.0014108212684957135, 0.004504260157146142, 0.0031031438895933556, 0.004018487220825263, 0.006079620578065867, 0.0032500346574820607, 0.01009966884350232, 0.003349278645192857, 0.014575148518907717, 0.006582278086099457, 0.01883076945450525, 0.017438733616038902, 0.0229681656379182, 0.04733973958708886, 0.03172816883062642, 0.14386232468281407, 0.0910392367853219, 0.839563528162545, 2.335458675526475, 1.801253746596484, 0.3363311854596468, 0.12164302933724394, 0.10304595426874054, 0.028614571427005457, 0.05015079428301926, 0.013380648601863252, 0.026480456504732103, 0.010985466893561634, 0.013673423062264775, 0.010590376004490244, 0.006905399264459151, 0.009624517899157572, 0.003942597908620928, 0.007794648711233728, 0.0032011949668529992, 0.005580835653385215, 0.0034224251095324814, 0.0036019952302810943, 0.00371469339719487, 0.002283157677231138, 0.0036171551661353493, 0.0017250807657834073, 0.0030711822307946507, 0.0017378197731643375, 0.002290289254875175, 0.001981047423386076, 0.0015770891439257275, 0.002134365679691777, 0.0011568864919087236, 0.0020248087720714713, 0.0010850017741178674, 0.0016675043890763475, 0.0012497180490713819, 0.0012170832018515002, 0.0014520397853083926, 0.0008647626222365015, 0.0015145482427516364, 0.0007346721083272221, 0.0013654432485333485, 0.0008270289283453791, 0.00106116761053169, 0.0010296861964615759, 0.0007428460126061649, 0.0011858968033442595, 0.0005534820073686532, 0.0011801140695027385, 0.0005602706037881459, 0.0009968785325283663, 0.0007217924893402578, 0.0007232356006111118, 0.0009155813816265115, 0.0004952613363662481, 0.0010094314016313032, 0.00041917907981216257, 0.0009362042549809717, 0.000511490544564842, 0.0007298109931394219, 0.0006921603092581923, 0.0005017676834069803, 0.0008346674707445159, 0.0003722199440872117, 0.0008430598455438232, 0.0003969790140826349, 0.0007090690223795757, 0.0005355257865393742, 0.0005136474840745625, 0.0006802195167020075, 0.00037183716397893457, 0.0007279953083549268, 0.0003567897492209327, 0.000647382933634511, 0.0004534940640990382, 0.0004957525293227681, 0.000573650653863895, 0.00037501321112459724, 0.0006211796628439849, 0.0003571479186912459, 0.000561490291080625, 0.00043343845733349477, 0.00044381968323061745, 0.0005250211518119243, 0.00035974202407374796, 0.0005470652327540281, 0.0003692602398349755, 0.0004771691723578327, 0.0004522960252002723, 0.0003734192864608707, 0.000525429856088602, 0.00032578815263962753, 0.0005124595322527651, 0.00037856822506831443, 0.00041198845549208075, 0.00048813047287616404, 0.0003039874475088041, 0.0005548324126720261, 0.0002851189308379658, 0.0005071635591914487, 0.00038340961150942445, 0.00036888197769919335, 0.0005254807154305178, 0.0002483063202970091, 0.0005904143188999484, 0.0002515065949915728, 0.0005112976026532005, 0.00038854048073330385, 0.0003394118972331792, 0.0005549528822446182, 0.00021069508074171936, 0.0006120809694488518, 0.0002349977499275008, 0.0005041966104173196, 0.00039916035563204174, 0.0003121771257063392, 0.0005705868134621418, 0.00019147608348443719, 0.0006054039275584253, 0.0002414067798425931, 0.00047208490709589303, 0.00041758765793826547, 0.00028157353914280437, 0.0005676506056485226, 0.0001927544259333074, 0.00056335405101505, 0.0002735081679787072, 0.00041325274033510937, 0.00044172344600091316, 0.00025311950782313093, 0.0005417487800316533, 0.00022079858698930275, 0.0004876403071173996, 0.0003303665472515286, 0.00033994028783319586, 0.0004639650390601935, 0.00024293384542429093, 0.0004894476738019043, 0.0002825023630259921, 0.00038978466775506224, 0.0004037388696530867, 0.00027617636110069984, 0.00047100529133315376, 0.0002706382039671656, 0.00041092104964878976, 0.00037680406410461057, 0.0002913935235492075, 0.00047420970869729704, 0.00025089240206646856, 0.0004470286333034121, 0.00034717494188379514, 0.0003148295767087605, 0.0004856963689102734, 0.00022199372344024844, 0.0005125178356864243, 0.0002862215103716353, 0.00038263061227492695, 0.0004619293953543106, 0.00022334301232305892, 0.0005722217229172096, 0.00021162423667794994, 0.0004909234413334231, 0.0003829123480959181, 0.0002876670979016738, 0.0005766745929713384, 0.00017152928988360105, 0.0005924172229678486, 0.000276180774396576, 0.00040362900185955013, 0.0005090002260008908, 0.000199303175389586, 0.0006352020111177834, 0.00019403755329383052, 0.0005219542075387466, 0.0003990206860464464, 0.00028509608258914346, 0.000602733103860298, 0.00017215926023515535, 0.0005929968233070471, 0.00029844316697647243, 0.00038557704458684123, 0.0005220813746381024, 0.0002067767882143801, 0.0006002662520710263, 0.0002439481208353481, 0.00045732809429412504, 0.00044017688427056874, 0.000264141442078796, 0.0005656503329015159, 0.00023772426140799887, 0.00048464048241115475, 0.00039163365492319766, 0.00030847481085697416, 0.0005285825588473888, 0.0002548126355666154, 0.0004836285421614783, 0.0003815782707082643, 0.00032502806699701416, 0.0005187879385394791, 0.0002656779157913367, 0.00048537089422390597, 0.00039054300794621127, 0.0003243939121033994, 0.0005411688015271806, 0.00025568781710504936, 0.0005136582046081043, 0.00039248418457569584, 0.0003300816844088191, 0.0005786601888561244, 0.00023044471190042772, 0.0005719551953844928, 0.00037170663042229517, 0.0003610897588247776, 0.0006065924715214816, 0.0002077424204417992, 0.0006446454860105591, 0.00032950068849014655, 0.00042079480515062754, 0.0006076003020545683, 0.00020444713592141826, 0.0007082077293824254, 0.000279946693703143, 0.000496667896305292, 0.0005792498223789274, 0.00022689998267639224, 0.0007440213936560686, 0.00024031567059622867, 0.0005682403249717286, 0.0005327748071479301, 0.000268924995830622, 0.0007461996559119991, 0.00022247957992899305, 0.0006173215614260485, 0.000486139634099312, 0.0003163873723679457, 0.0007222277601507446, 0.00022909471079099794, 0.0006351616602650822, 0.0004561522154792232, 0.00035437901062858844, 0.0006880724055370138, 0.0002547826853171212, 0.0006242085802043586, 0.0004531058772229351, 0.0003731025020358888, 0.0006611885051198302, 0.0002901946034656839, 0.000595119073460812, 0.00047913051213112335, 0.00037032765078083416, 0.000654541110585264, 0.00032634806928570967, 0.0005613944186402916, 0.0005295538616878274, 0.00035041874539437125, 0.0006733512344308365, 0.0003574728687301427, 0.0005342065591559537, 0.0005957502161583706, 0.00032133548550255636, 0.0007147838989548035, 0.0003818743998733944, 0.0005191592496177159, 0.0006680656783474856, 0.00029137602431046004, 0.0007698186369435755, 0.0004012955631740497, 0.0005155830163991449, 0.0007379824298116265, 0.0002669861956808962, 0.0008261950431303311, 0.00041962901504763515, 0.0005180085292785746, 0.000799270542037916, 0.0002521558502126172, 0.0008714379260802525, 0.0004416807290085393, 0.0005189290805483912, 0.0008482408809431593, 0.0002491689584061257, 0.0008952943267654544, 0.00047228022499416755, 0.000511845481101334, 0.0008833408526711972, 0.000260006763308137, 0.0008912740223940395, 0.000515647207566504, 0.0004937614280284634, 0.0009043325195986695, 0.0002875831654439319, 0.0008572841441222049, 0.0005747331914963698, 0.000466612496812585, 0.0009112795483245867, 0.00033615632793952157, 0.0007955579438186612, 0.0006503069456039679, 0.00043743979364705543, 0.0009036075727989181, 0.0004105931471181423, 0.0007121884066845083, 0.0007397891552652071, 0.0004173751465917668, 0.0008795763970974467, 0.0005145465925262288, 0.000616575783476558, 0.0008361531643813799, 0.0004196508544863099, 0.000836538398745714, 0.000647954441379024, 0.0005209701537226941, 0.0009274696452209182, 0.0004568940489034964, 0.0007722640384723126, 0.0008045361215035508, 0.0004400452070955698, 0.0009977724059917537, 0.0005379699524843544, 0.0006873278085820924, 0.0009701348512322335, 0.0003901384965763159, 0.0010297774293840814, 0.0006646877786591591, 0.0005880678463434258, 0.0011228086653410259, 0.0003875640558920743, 0.0010095517121703464, 0.0008288631616865797, 0.0004890574864357507, 0.0012354684097415937, 0.0004454254593680137, 0.0009325101199635887, 0.0010105665856462796, 0.0004135649565681003, 0.0012814956907379056, 0.0005688060635132242, 0.0008092144213562768, 0.0011787740939939952, 0.00039042849960377264, 0.001243025752017533, 0.0007491552833297313, 0.0006685962300056995, 0.0012957990408137541, 0.00044645897393994524, 0.0011203889169392831, 0.0009599557595448285, 0.0005558374659811116, 0.0013264094963693941, 0.0005950926661802207, 0.0009397237485184727, 0.0011568373700078358, 0.0005227660810988496, 0.0012510426753625423, 0.0008243946581152586, 0.0007545352287328642, 0.0012853705311718967, 0.0006107512762692728, 0.001079976966413374, 0.0010899189805255024, 0.0006369207942715326, 0.0012979268408847232, 0.000829758683693057, 0.000862397612937166, 0.0013189776641242055, 0.0006564441755103386, 0.0011768313793266319, 0.0011415646944754679, 0.0006826115995549105, 0.0014308443583050544, 0.0008498205295426344, 0.0009553750477376825, 0.0014579966195706869, 0.0006374761223195398, 0.0013711901786079182, 0.0011918125748387478, 0.0007237184566600459, 0.0016634272559745273, 0.0007961434698882439, 0.0011494584932247671, 0.0015838448961706187, 0.0006073671189033324, 0.0016621241583773976, 0.0011548586275999997, 0.0008589308127269728, 0.001876621769975644, 0.0007153936294332303, 0.0014359844657881508, 0.0016110294618967116, 0.0006578228238179652, 0.0019315879690703901, 0.001073833290831151, 0.0010826458619859567, 0.0019833852186808697, 0.0007026727856762931, 0.0017032096093620589, 0.0015794960429502606, 0.0007993073547889183, 0.0020898334081135153, 0.0010533672548890028, 0.0012987576812232657, 0.0020163791074191157, 0.0007955890326478058, 0.0018602065241672843, 0.001601223056838368, 0.0009630012263248891, 0.002155674279141799, 0.0011614752605528696, 0.0014214864290342866, 0.002084025018382373, 0.0009614253022626823, 0.0019082461281694108, 0.0017658350310440136, 0.001078220332191142, 0.0022200249327650524, 0.0014003919416247632, 0.0014384457752229392, 0.0022789824217753223, 0.0011515452067004338, 0.0019133925847554325, 0.002095876645069803, 0.0011285878195140995, 0.002360960632182613, 0.0017387474611137905, 0.0013960120665953873, 0.002622616056252002, 0.0013508245140496304, 0.0019357468700594467, 0.002559155554801626, 0.0011522977129534038, 0.0025870317326031557, 0.0021526449067763007, 0.0013500679587876193, 0.0030640917791097213, 0.001590034945262897, 0.0019835148412064188, 0.003101096823870811, 0.00121537978466742, 0.0028345038972282495, 0.002643844733884119, 0.001337864030869339, 0.0035092883160691177, 0.0019340116619083587, 0.002019142288780622, 0.0036658053423706963, 0.0013966149054867173, 0.003003001846915355, 0.0032331382932103267, 0.0013927614683978606, 0.0038511491589925313, 0.0024654938784975052, 0.0020061494927711043, 0.004195268621081772, 0.0017944985462875639, 0.003004954642312396, 0.003935228463749505, 0.0015873959459039078, 0.003989390968964548, 0.003264623301012638, 0.0019712806321150246, 0.00460995774958458, 0.002535045128630409, 0.0028157096270977184, 0.004715118869350363, 0.0020719800645335952, 0.0038457726898178265, 0.004363550359164805, 0.0020584053012051517, 0.004782283848724991, 0.0037400552178356665, 0.0025237581285392123, 0.005421438709113639, 0.003063135350613778, 0.0033915002321531725, 0.005641056336947584, 0.0025408113427586206, 0.0045129445527951366, 0.00538212901023571, 0.002359551865988383, 0.00564917392630374, 0.0046491634276391155, 0.002618399221592389, 0.006264716156322093, 0.0032549504886436407, 0.003334322453100934, 0.006545979411148574, 0.0023980403372509456, 0.005109935777510514, 0.006411687070768523, 0.002224178909512185, 0.00721884827507348, 0.00560314630932337, 0.003086047815382691, 0.009151952689784727, 0.004419486820206639, 0.005196648495120069, 0.01037763071418458, 0.0034670731873848405, 0.008447159932203603, 0.01055218395136674, 0.0035137388638567936, 0.012394301680327145, 0.009698300020303273, 0.005288456245130721, 0.01638442170095036, 0.008282964896293012, 0.009315236513483387, 0.019760111091625728, 0.0071906089183387525, 0.01585874751396754, 0.022070064512002243, 0.007661127025536392, 0.025011067681308324, 0.02322943831662038, 0.011321642646707196, 0.03690634032563104, 0.023655324571955433, 0.020502495647073016, 0.052061285839292634, 0.024537094287740736, 0.039205069242004585, 0.07197582059136914, 0.028710397332902288, 0.07580531774416005, 0.10062692263687704, 0.04375101929335441, 0.15179280743767634, 0.1496469254750998, 0.09506244519074723, 0.3395166028261957, 0.26388490998767056, 0.30777257371834094, 1.0337166416362726, 0.7619744739882488, 2.174941128895154, 10.466802963198315, 18.376034791925264, 14.489444021990334, 4.660294576824852, 0.7430778009768133, 1.1454162757140562, 0.6245467775871025, 0.20122893715419268, 0.4110686892056526, 0.19942184186349474, 0.11129625885873785, 0.21173452469948426, 0.08512464970440123, 0.08058601481424632, 0.12553290541811113, 0.04343410637161034, 0.06481457788533476, 0.07943741367255559, 0.026356664569013127, 0.05414230409747227, 0.05199094256662577, 0.019198785569501588, 0.04571393890421913, 0.03473259629063291, 0.016327875470153515, 0.03860394623233332, 0.023591160605009695, 0.01531479801087538, 0.03247838797524157, 0.016324411976485334, 0.015061989065066105, 0.02717332600573543, 0.011597098368897272, 0.015068743964969777, 0.022566032787633764, 0.008586204090896287, 0.015100357186968645, 0.01855123321422907, 0.006776024798326264, 0.01503321418020987, 0.015049508209436296, 0.005832077268321322, 0.014789328652044789, 0.012016021963048426, 0.0055180371888806845, 0.014317752883631457, 0.009437994180121194, 0.005644419143382175, 0.013596684501028133, 0.00732100602438149, 0.006043376343424644, 0.012639345429853394, 0.005670112057460627, 0.006563247984306604, 0.01149428576429221, 0.004473026552663514, 0.007074886598202031, 0.01023726574676984, 0.0036907695378577514, 0.0074816379715001765, 0.008956617626060613, 0.003257779669750542, 0.0077265124216409735, 0.007736458118463606, 0.0030901816684715906, 0.007792941682576838, 0.006642378992076554, 0.003098690887637572, 0.007698569274333568, 0.005712894114552997, 0.003201952965253618, 0.0074839118971510655, 0.0049578322821701186, 0.0033367853096492434, 0.0071989805373343495, 0.0043628571468431274, 0.0034632878205968624, 0.006891022559626811, 0.003897930200140698, 0.003564502015393646, 0.006595730993678451, 0.003527032366836248, 0.0036417069616728882, 0.006333014205322993, 0.00321674582191593, 0.0037072533276601236, 0.006107169520923199, 0.002942100964534349, 0.003776996426373382, 0.005910375975886147, 0.0026890825575785105, 0.0038640218940545652, 0.005727961494502348, 0.00245407567722246, 0.003974687519694618, 0.005543897728991772, 0.0022411329098395243, 0.004107267774836373, 0.005345312275572321, 0.0020581958210271097, 0.0042528699440200655, 0.005125317076583782, 0.0019133428157473453, 0.004397898504375663, 0.004883974798480148, 0.0018118603274273853, 0.004527202435253384, 0.004627645587463963, 0.0017545631455514348, 0.004627110871310894, 0.0043672149117117325, 0.0017374279522143106, 0.0046877733189668105, 0.00411579183823252, 0.0017523245492100238, 0.0047044905684673136, 0.0038864166667222175, 0.0017884660632039656, 0.0046779821141678, 0.0036901775105256567, 0.0018341528593913707, 0.004613738574726687, 0.0035349601592462245, 0.0018784316504943087, 0.004520731595484072, 0.0034248883190885217, 0.0019123965222266964, 0.004409798824725313, 0.0033603809496605265, 0.001929986475883209, 0.0042920022695099435, 0.003338672728371547, 0.0019282550615425625, 0.004177196328722042, 0.003354612135562019, 0.0019071821176146228, 0.004072959554100985, 0.003401559793298342, 0.0018691563770481528, 0.0039839606369989015, 0.0034722438122333577, 0.0018182804237299878, 0.0039117574536428066, 0.0035594750299153604, 0.0017596420032104008, 0.003854975315605644, 0.003656671586630505, 0.0016986670742477135, 0.003809778722917755, 0.003758181438825262, 0.001640630049574218, 0.0037705380232714897, 0.0038594192457455574, 0.0015903542013929162, 0.003730594425761692, 0.003956850024155933, 0.001552096932258555, 0.0036830390303675725, 0.004047857853988011, 0.0015295848607358182, 0.0036214393701554685, 0.004130536815579668, 0.0015261444950546168, 0.003540466665670792, 0.004203436633040744, 0.0015448658675235026, 0.003436395797056081, 0.0042652901499800186, 0.0015887377710179502, 0.0033074660969209207, 0.004314745857807374, 0.001660702302628771, 0.0031541034229808653, 0.004350127250744272, 0.0017635910987944144, 0.0029790121250643565, 0.004369241762583101, 0.0018999238001333283, 0.0027871494256777943, 0.0043692645300044365, 0.0020715690308672646, 0.0025855946488153015, 0.004346724674192816, 0.002279287996863926, 0.0023833222167520865, 0.004297622302498176, 0.002522199538588195, 0.0021908812868471337, 0.004217701073325014, 0.0027972222376868878, 0.0020199776229815865, 0.0041028922667614405, 0.003098563212992239, 0.0018829465425901249, 0.003949930730858308, 0.003417333737202929, 0.001792101731312994, 0.0037571205161363802, 0.0037413776861834453, 0.0017589458467670495, 0.0035251992320559913, 0.004055398607380583, 0.0017932376241380171, 0.0032582172309946443, 0.004341462883950628, 0.001901928696570308, 0.002964314202313572, 0.004579937697157796, 0.0020880125650653346, 0.0026562467405241677, 0.004750890776908951, 0.002349367369168485, 0.0023515024498850655, 0.004835932288615694, 0.0026777201427715534, 0.0020718366649288534, 0.004820416991614867, 0.0030579068872860337, 0.0018420945731188044, 0.004695848829630177, 0.0034676406091525315, 0.0016882409591078601, 0.00446224583757183, 0.0038780161291349564, 0.0016346155593072549, 0.0041301408199699305, 0.004254961999078823, 0.001700562621228514, 0.0037218280135183574, 0.004561782871877723, 0.0018967398079606209, 0.003271437924485917, 0.0047628106941103145, 0.0022215758780769765, 0.002823454484413127, 0.004827998769098004, 0.0026584903048509807, 0.00242940223305768, 0.004738060303001562, 0.0031745739349651695, 0.002142641177138638, 0.004489500091604725, 0.0037214157321343293, 0.0020115139057674002, 0.004098660137701378, 0.004238606867053007, 0.002071472303938662, 0.0036037587130576735, 0.004660133421946405, 0.0023372207534009034, 0.0030639176495020673, 0.004923382714166347, 0.0027962702219386138, 0.0025544091763527402, 0.004979875202443025, 0.0034054997570100993, 0.0021578513849459984, 0.0048061824705428365, 0.004092255647638876, 0.0019518327720738225, 0.004412939651842993, 0.004761086919379067, 0.0019943748731426477, 0.003849581831921603, 0.005306372331706528, 0.0023095903323661925, 0.003202608041588461, 0.005629880049997689, 0.002876629009847267, 0.002585940733338771, 0.005660876442988554, 0.0036252497560646424, 0.0021233386484641246, 0.005375052907419581, 0.004440849463103767, 0.0019247124729805743, 0.004807659948754141, 0.0051803652260267365, 0.0020602649811786514, 0.004056248829786866, 0.005698179069330869, 0.0025381217650618623, 0.0032696619884376573, 0.0058783129425031555, 0.0032919124754636365, 0.0026224942310064483, 0.005666420290982345, 0.004184017214285754, 0.0022779102941632395, 0.005093209863721018, 0.005027561404266748, 0.00234574791702324, 0.004280884112497014, 0.0056258418201558524, 0.002846151042519428, 0.003426618690869541, 0.005822438609451201, 0.00369025615315011, 0.0027621715185938826, 0.005550191305985645, 0.0046875582754362394, 0.002495668160921493, 0.004864286180407701, 0.005584024912536416, 0.0027488055524463087, 0.003945653659212891, 0.00612642067996002, 0.0035077697810425635, 0.0030667166003155266, 0.0061385962027764515, 0.004606574498923875, 0.0025218634622599634, 0.005587758520163076, 0.005755580305176864, 0.002537619057253217, 0.004616449031623759, 0.006615714300846469, 0.00318844160705129, 0.003521756165934026, 0.0069028956114947455, 0.004348703925452977, 0.002677605961686612, 0.006492310452419705, 0.005705880119887321, 0.0024159574404684983, 0.005484676502850587, 0.006843204833154148, 0.0029022040708148013, 0.0042018340875319676, 0.007375354083809252, 0.004050935224943954, 0.003098728744686958, 0.007095785377733881, 0.00552323862152196, 0.00260928490459288, 0.006079776599424558, 0.006823212015774644, 0.002974973348729672, 0.004692382318947258, 0.007473978333546132, 0.004123524494125246, 0.0034791149357628827, 0.007214837466082627, 0.005659077904938952, 0.0029631189650691503, 0.006138539697181478, 0.006989639934269232, 0.0034196999384514437, 0.004696289000519108, 0.0075612368695697945, 0.004725283209758863, 0.0035428702881312594, 0.0071117542553691925, 0.00636453173594112, 0.0032636638288221767, 0.005828927811742503, 0.007621880226387325, 0.0040915461961758635, 0.0043184676309576935, 0.00789892688285415, 0.005750105531798459, 0.003362684345777947, 0.007023306704333308, 0.007524976041736358, 0.0035526966220063103, 0.0053904062479249795, 0.008568668403510256, 0.004960933518628356, 0.0038336254829274786, 0.00832181210910654, 0.007034260219479069, 0.0032429228858468794, 0.006846291505000612, 0.008805409349355236, 0.004093716702945238, 0.004872165039073976, 0.009363335161062821, 0.006131845701190511, 0.0034813120983344472, 0.008363750202523373, 0.00842093293448336, 0.003544601842718212, 0.006293592244767866, 0.009788139385865927, 0.0051978490311594145, 0.004291844579304421, 0.009473696840354864, 0.007674959212111597, 0.0035584944249145577, 0.00762725214081023, 0.009659848413498356, 0.004643807647475642, 0.005320009461691934, 0.01002520879527779, 0.007041615867025713, 0.003985383565353119, 0.008553884347561033, 0.00939521726720909, 0.0045543426961920045, 0.006173698586950142, 0.010280261446562428, 0.006803186746068884, 0.00447279862044224, 0.009135698080641028, 0.00938415346083266, 0.004708247298142451, 0.006733460526129478, 0.010625534163541533, 0.006911044458710648, 0.004787932775937956, 0.009662960076395822, 0.0097327098012342, 0.004846387676190583, 0.0071461843598889544, 0.01126056240034563, 0.0071499245287965935, 0.004939072762529115, 0.010356763474134209, 0.010301441099698789, 0.004876082669313541, 0.007602470757430702, 0.012119023389644032, 0.0073672929574887, 0.00506449629077247, 0.01120930754106982, 0.01090435189342754, 0.004877962660427109, 0.008147510769002242, 0.01299902315135634, 0.007575902103235981, 0.0052649003590794306, 0.012032483143079378, 0.011467013408930122, 0.004995782417524694, 0.008658207114005521, 0.013733758876280117, 0.007915268335471562, 0.005532602705918784, 0.012606752006984216, 0.012055707354156018, 0.005343537719037447, 0.008947843265261667, 0.014274004157222813, 0.00855973908875268, 0.0057986111306499106, 0.012797054014140746, 0.012807862593386317, 0.0059894099895800995, 0.008888616154704158, 0.014660812525726279, 0.009647007079280574, 0.006027401022921626, 0.012577967354133959, 0.013832288471414222, 0.006990457520909052, 0.00847692594991028, 0.014938425290689006, 0.01124207925373394, 0.006285302049715812, 0.01199155407063621, 0.015126730083978164, 0.008422564049339373, 0.007835352415586095, 0.015072152946399209, 0.013315094380905295, 0.0067527551135498085, 0.01109853365793652, 0.016531270602581787, 0.010369574713948199, 0.007188378531103083, 0.014919492214029863, 0.015713063578359707, 0.0076891781800710384, 0.009975894872581423, 0.01772559902988727, 0.01286681398915816, 0.006847136120010708, 0.014279838987311918, 0.01812786847900804, 0.009366280345525635, 0.008779422684190978, 0.01828288782526227, 0.015813843435737916, 0.007203525750474646, 0.013025041466529377, 0.020086291571218766, 0.011969877716716608, 0.007843141698390687, 0.017797542911454904, 0.018882167830154617, 0.008691166613834003, 0.011283265475915169, 0.021004626154066453, 0.015459963184140273, 0.007740914984966842, 0.016093184799541083, 0.021462041814105808, 0.011649542666073591, 0.009605779284575799, 0.020355771829480625, 0.019403838463153827, 0.00920527850538935, 0.013477908872556153, 0.02272487205374667, 0.01605887636783743, 0.008995975118157903, 0.017973773510357623, 0.022868672857819707, 0.01281556367485838, 0.010939295364745414, 0.021898077066095145, 0.021216907977321918, 0.010652982761625336, 0.01443890926338064, 0.024546926843269645, 0.018471880607835098, 0.01008070762383999, 0.01879444003603621, 0.02558715112447358, 0.015342650328696488, 0.011331620817335731, 0.023300474864407, 0.024882900865705684, 0.012569743443667819, 0.014441825229746418, 0.027165384923011297, 0.022531726662679902, 0.010981680392608932, 0.019118662575729604, 0.02954440233082897, 0.01903936858369572, 0.011344274068526027, 0.024598837353430315, 0.029805316810609477, 0.01536905334943025, 0.014031212529653994, 0.029743688063914753, 0.02786449128060448, 0.01270165880358372, 0.018763828117032724, 0.03340917446286763, 0.02432249360366957, 0.012000861222187097, 0.02464611644422763, 0.03488675600450586, 0.02026645077459547, 0.013647172026783654, 0.030506037714960344, 0.03414630964943847, 0.01684606959162803, 0.01735820116784213, 0.03534235034050206, 0.03175303338420102, 0.014873011297867403, 0.022413665321674044, 0.03862614277358417, 0.02854408410475282, 0.014649716252710209, 0.028017930247428147, 0.040327707044530925, 0.02527736204722836, 0.016065402511360988, 0.03358352860633807, 0.04072048266101557, 0.022437311014949626, 0.01883769802653215, 0.03881110181764627, 0.04012689691938158, 0.020250491838027653, 0.022726203013526174, 0.04358670731516617, 0.03876146736036257, 0.01883159587623759, 0.02760632706552227, 0.0478160769416487, 0.03672926118648991, 0.018327303509380423, 0.03340342478916337, 0.051320442005698054, 0.03413153978887894, 0.01896235310629246, 0.039971052642748646, 0.05385058164018689, 0.031178582258589584, 0.020975091348007333, 0.04701219443626052, 0.05519193953560022, 0.028227578120850985, 0.02450005425069458, 0.0540975092390362, 0.05528460151819719, 0.025723338491341306, 0.029477075008258823, 0.060769526479481945, 0.05428547686046383, 0.02407838740844961, 0.035640153451122966, 0.06667589461913653, 0.052541196518635626, 0.023556063440061822, 0.042590232430283065, 0.07166708495155705, 0.05048875857169142, 0.024209538891482217, 0.049914129500278584, 0.07581882553155542, 0.04853115826286166, 0.02589541311388732, 0.05729531851013865, 0.07937701344435162, 0.04693723203240078, 0.028344115530416446, 0.0645718035426284, 0.08265205186407013, 0.04579418216475327, 0.03124651434864515, 0.07171924071553216, 0.08589725089121444, 0.0450101226362328, 0.03430974657777434, 0.0787530724751764, 0.08918352037785167, 0.04432800185842046, 0.037228775265197, 0.08550840496288166, 0.09218036635191137, 0.043219103406586856, 0.039410599938587906, 0.09078650255221618, 0.09245313250080997, 0.038410353206430305, 0.037672585211212264, 0.09232129181992285, 0.09042748377830738, 0.03594599930908573, 0.04469422401773674, 0.1054531793044876, 0.09680362813067113, 0.0369066392198259, 0.05330480483632522, 0.12084362402824453, 0.10540417515888675, 0.039262615746962284, 0.06360632452640558, 0.13894161484557, 0.11649649261448236, 0.04309497256415457, 0.07577451985303651, 0.16038942523951727, 0.13088444968374138, 0.04873027846758035, 0.0900310778717148, 0.18617304974217447, 0.14985241203700886, 0.056671910620381585, 0.1067028102250865, 0.21776915811438333, 0.17529624153694054, 0.0676716080147555, 0.1263087766009063, 0.2573520247788649, 0.20999626208000935, 0.08290381378073547, 0.14968233808732098, 0.3081162947211953, 0.2581141910472337, 0.10429095812289549, 0.17815759979646853, 0.3748258583175864, 0.3260993793192295, 0.13510449687759626, 0.21389183942313034, 0.46481264370898184, 0.42439771571484597, 0.18112754190328578, 0.26048798731276485, 0.589910732681599, 0.5708537442874916, 0.2530611640877399, 0.3243099256064084, 0.7704749740847965, 0.7980050942683666, 0.3719387453856186, 0.4175198566310515, 1.044507938394636, 1.1703203544644705, 0.5826538749684488, 0.5658905572070394, 1.490977244922707, 1.8305388828139477, 0.9927767442374262, 0.8320649994706242, 2.2998489009599674, 3.1485594442483005, 1.9078960794620745, 1.401238001919718, 4.0387426468002285, 6.345936618815219, 4.468915645524922, 3.0249851708523225, 9.153915975643589, 17.64129440547586, 15.84626242806257, 11.507128555444709, 41.451897810511845, 131.63604186480757, 248.94184949851137, 314.1338720128007, 276.2643912001865, 165.6132943518142, 61.7243808250921, 15.413971832080348, 14.369358315772802, 19.30088473129136, 12.798194932153542, 4.475918167129878, 3.8983761224221958, 6.6498983323301175, 5.6579931382198545, 2.3672438673462026, 1.6558854037707436, 3.16976688608729, 3.261272011650234, 1.6054809382744795, 0.8910500136848998, 1.7440413329816016, 2.1290890607320736, 1.2355173763114384, 0.5767724104779007, 1.0322022596540452, 1.4801742336446362, 1.0162719104962048, 0.4407377437993095, 0.6373220728234863, 1.059318261352131, 0.8632537535413701, 0.38552404601748813, 0.40830142730669805, 0.7638383167909611, 0.7407519527560755, 0.36825107442363425, 0.2769449394989048, 0.5469501809898742, 0.6322878894573014, 0.36667283382143867, 0.20781037035497196, 0.3856644734629616, 0.5305636689100256, 0.36771731577017236, 0.17968531854762768, 0.26798503953011954, 0.4334281778107325, 0.3632385352552181, 0.17788339114818774, 0.1869645964827836, 0.3419226195655431, 0.34844685206342496, 0.19089206920436166, 0.13756716985563786, 0.2590361595175934, 0.321390160966448, 0.2090511716790155, 0.11488597156907633, 0.18864731345397412, 0.28277445689608305, 0.22430162578910456, 0.11319032565133698, 0.13447372875085004, 0.23574397181955778, 0.23051234231610332, 0.12562625090356908, 0.09903840736457581, 0.18539796940441697, 0.22404204379102105, 0.14450712027321908, 0.08277933887193238, 0.13794114767061127, 0.2042312982797473, 0.16211866750315032, 0.08349837334531733, 0.09949372866644991, 0.17354356258953196, 0.1718792697908472, 0.09635232357376337, 0.07472894382393146, 0.13713692583766138, 0.16958450649427273, 0.11451851642532522, 0.06563454706012568, 0.10177851920835874, 0.15437374534198714, 0.13051483521447638, 0.07076699605195516, 0.07420996260122811, 0.1290406885206921, 0.1379441735895121, 0.08533328400830413, 0.05929783886626231, 0.09941545066101685, 0.1332227124205237, 0.10226463327058986, 0.05848636278104809, 0.07278746189459093, 0.11672587469292015, 0.11414941390566234, 0.06911979290487429, 0.05567695791212128, 0.092833855885789, 0.11554151791951944, 0.08504458357745479, 0.05159547468351329, 0.06863141190551877, 0.10488498550387486, 0.09852112733924698, 0.05961476961466589, 0.05148301237129175, 0.08524922502533334, 0.1029566519099215, 0.07444800469236423, 0.046225506085080956, 0.06336113861979845, 0.09550393609143372, 0.08828003690719548, 0.05306903110806413, 0.04703694217037119, 0.07839976653259337, 0.09386410360643554, 0.06723861630912163, 0.041868654125902655, 0.058234210106066504, 0.08770359020449119, 0.08080951802902192, 0.04856887442512758, 0.043152222569785036, 0.07183274309577423, 0.08621574722966685, 0.06236089099925792, 0.03902422165929622, 0.053096690413624865, 0.07994448548053584, 0.07504128819604829, 0.04637970608168787, 0.03991769294030577, 0.06451916508614743, 0.07903413548121807, 0.059852369349960986, 0.03791158906810248, 0.04743718928571882, 0.07150219283648893, 0.07081395371383067, 0.046646441728743104, 0.037221344278821004, 0.05616647859285825, 0.0721289593447891, 0.05960079323486824, 0.03850614551636775, 0.041423336611309654, 0.06246100205007183, 0.06779213137365016, 0.04904343112343749, 0.03541409762714301, 0.04736819398875103, 0.06527959413136422, 0.06079997186562445, 0.04081307094709778, 0.03603933203303769, 0.05317328589512516, 0.0649640521818508, 0.05278603789532941, 0.035298527858853714, 0.039216555691412115, 0.05792640315958122, 0.06195182343641563, 0.0447251147653073, 0.032661754577271454, 0.044092740780479915, 0.060859022109604886, 0.05657689121842605, 0.037592981748773256, 0.033046800536478745, 0.04959701120433117, 0.061182207861286336, 0.04956364921176245, 0.03252623288445621, 0.03610981732546408, 0.054291360273408806, 0.05859528395163993, 0.04224624149581787, 0.03031557761850955, 0.040727023816158524, 0.05688500178229776, 0.05371210939834893, 0.036122918935294374, 0.030869345606840855, 0.04534783748940424, 0.056886701840699785, 0.04786697544346456, 0.03214372632977794, 0.033227888219649115, 0.04871949480535881, 0.05478559220634199, 0.04243921890788371, 0.03034093658756432, 0.0361210809632133, 0.050398476262959485, 0.05164224908041522, 0.0382303449835646, 0.03003622562252496, 0.038615161284444866, 0.05072358248439345, 0.04844878805473132, 0.035291536411856186, 0.030383851836380312, 0.04041755656133764, 0.05037679755393944, 0.04570147468654493, 0.033198665020719956, 0.03083639820536662, 0.04174183028440892, 0.04989963244091354, 0.04337735908642451, 0.031485071652687914, 0.031282405012923356, 0.04294086487948003, 0.04945715118873976, 0.041202236431480306, 0.029933111662804015, 0.031882289182226735, 0.044194263028701886, 0.04890397850544606, 0.03896088922904884, 0.028606376577365127, 0.032799653031940136, 0.04541224434323131, 0.048014117726932634, 0.03666002775849609, 0.027694672691780678, 0.03401971739516878, 0.04634043952860213, 0.04669070508056079, 0.03450271755050253, 0.02732492830173602, 0.03533213662842484, 0.04674299783791841, 0.04504559975022602, 0.032750811667182175, 0.027456815872063566, 0.03643844141464723, 0.04653980636432357, 0.0433453647944756, 0.03158474658675089, 0.027895337122660638, 0.03709079217722083, 0.04583830775724162, 0.04188945026706273, 0.031033397539226192, 0.028380918856586477, 0.03718299900313339, 0.044871976274023395, 0.040897002295332927, 0.030987145619568137, 0.028692294323409688, 0.036763399951980226, 0.04389735635931134, 0.04044879003818066, 0.031263917751457516, 0.02871300350790605, 0.0359849339918143, 0.04310307481133376, 0.040490951942316805, 0.03168508611372609, 0.02844504756948839, 0.03503021571663613, 0.04256200874511392, 0.04087983145395303, 0.03212917379045333, 0.02798107859140917, 0.03404765648103873, 0.0422310898970375, 0.041438924094121754, 0.03255140162847728, 0.027459013447216712, 0.033118955406442406, 0.0419849289762084, 0.04200521755243228, 0.03297379646204223, 0.027020886370571744, 0.032260452355051705, 0.04166325645638284, 0.04245427916290324, 0.033458449869047224, 0.026787744028088187, 0.031448510277470684, 0.04111532689603908, 0.04270430900742486, 0.03407635308627033, 0.02685152065504265, 0.0306544655294024, 0.04023185202082172, 0.04270582568480533, 0.034879839629246116, 0.02727756408321652, 0.029876150148811252, 0.03896238588381602, 0.04242569836723853, 0.035881893494317176, 0.0281091122859295, 0.029157510411589038, 0.0373209889537325, 0.04183342783326963, 0.03704272876558997, 0.0293666439234586, 0.028592710144019186, 0.035384819914675174, 0.0408954949858273, 0.03826361485419385, 0.031038877055251966, 0.028314749298939134, 0.033289491587689006, 0.039581111225476834, 0.03938912899387802, 0.03306662485155367, 0.028470699797550302, 0.03122248963337206, 0.03787994250040176, 0.040220514665811974, 0.03532464944165115, 0.02918670886294934, 0.029412759673930422, 0.035829090160985094, 0.04054325484460297, 0.03760950503746713, 0.030526924582887666, 0.028111904141081178, 0.03354269216710149, 0.04017030233843277, 0.03964273533576411, 0.032452371224408263, 0.027561600953529986, 0.03123343770993685, 0.03899814763578675, 0.04109812935097075, 0.03478887552874773, 0.027944145678526273, 0.02921237863499148, 0.037066304238457304, 0.04165817236663847, 0.03721669901706257, 0.02931924808116473, 0.027853755926250844, 0.034603179538956676, 0.041097426586141204, 0.03929651406959838, 0.031560000871284216, 0.027517488028631604, 0.03203537943596774, 0.039379129031569635, 0.040543604048325264, 0.034311858822389796, 0.02843502416361754, 0.02993731439378515, 0.03673749183312914, 0.04055142562415657, 0.03700558810374013, 0.03058355755172172, 0.028908050567316212, 0.03370672794538437, 0.03914566386648983, 0.03895165335369806, 0.033594109019768746, 0.02938552041272722, 0.031056507053337127, 0.036523991770529556, 0.039523141413871886, 0.03675088156695272, 0.03144231293973858, 0.029611214881162893, 0.03331497205375704, 0.038395780028853375, 0.03912967010928791, 0.034641858026715384, 0.029971955436160762, 0.030487999233562598, 0.03576577725364562, 0.03988174069800302, 0.03804949398611076, 0.032219623626697336, 0.029081312380276735, 0.032431022031307016, 0.03859807243566337, 0.04046654210298622, 0.03573182960897387, 0.02979238267773192, 0.029629602449229388, 0.035609774298111935, 0.04087335955889839, 0.03925823094433957, 0.032575424674977746, 0.028606948531730098, 0.03203899805660787, 0.03894310625591995, 0.041330255340524674, 0.036464397594986715, 0.030025380402435155, 0.029463687295224226, 0.03537553073086394, 0.0409234512885404, 0.03981821310588544, 0.03348352474168128, 0.029225402772550414, 0.031784704440530616, 0.03809437518194884, 0.04102012426126528, 0.03747633411134158, 0.031649919658836775, 0.03002988978529424, 0.03419570169489679, 0.0393834732568889, 0.03999536395602652, 0.03563519168752171, 0.031196754434738176, 0.0313704685728497, 0.03576033789283164, 0.03962288230059429, 0.03901550517224126, 0.034772210303110646, 0.031395066856065384, 0.03233249238461629, 0.03655533442275142, 0.03973301912223576, 0.03865369291125598, 0.034445710239923745, 0.0314397913444883, 0.03280030191356641, 0.03725582329494713, 0.040275093203134014, 0.03866340786783131, 0.03397928431109341, 0.031116420629988616, 0.033257382407670316, 0.038368442519070865, 0.04111562147792404, 0.038468285210662805, 0.03310756949566355, 0.030780530675439982, 0.03416915984603486, 0.0398343647141809, 0.041739717170057124, 0.03775436444747078, 0.03209484353532741, 0.03089265819961178, 0.03556318771561065, 0.04118830536747981, 0.04176580939841787, 0.03668759883898555, 0.03141468859908504, 0.0316055135231136, 0.037056910506628064, 0.0419783639436247, 0.04122417890095556, 0.03572542594242727, 0.03136765548486837, 0.032683871753248904, 0.038170896797980886, 0.04207074334693493, 0.04048459697484825, 0.0352844880349363, 0.03191814612357494, 0.03370501019678933, 0.03862792039425557, 0.04167565843201868, 0.03999187728221361, 0.03552296758992036, 0.03278247651071276, 0.03432277708352522, 0.03845594042879306, 0.04116631162946787, 0.04002779068941164, 0.03632653607723341, 0.03363205290268435, 0.03441993039173569, 0.037899016008068206, 0.04085863935776732, 0.04061910236062827, 0.03743386469534041, 0.03426091642621473, 0.03410488025735937, 0.03724847029887822, 0.04087841838162257, 0.0415856328640389, 0.0385869312976157, 0.03464571487688278, 0.0336110145173399, 0.03670740302530117, 0.04114964189915983, 0.042654259909731755, 0.039625140263079395, 0.03490986261595281, 0.03318373907369265, 0.03634244222517952, 0.04146808616213658, 0.04356476419851481, 0.04050224960619663, 0.035243458966120134, 0.033011143470089134, 0.03611548816204446, 0.041602116640142954, 0.04412917010230047, 0.04124760845320253, 0.03582604469066381, 0.03320917789054876, 0.03595590318700389, 0.041376711456550946, 0.0442433240853873, 0.04190637448264848, 0.03677428765373351, 0.03384058472868292, 0.03583133609454565, 0.04072254038247375, 0.04387064833411619, 0.04248683137877732, 0.03811425920927481, 0.034937418411058734, 0.03578959890579533, 0.03969218542075303, 0.04302229853160646, 0.04293100578262, 0.03976898200752254, 0.03650467281961134, 0.03596083686182917, 0.03845368700667366, 0.04175144346457154, 0.04311607221715327, 0.04155574129873158, 0.038497999965879146, 0.03652127981058928, 0.03726902709873682, 0.040167844064858294, 0.042889274121066835, 0.04319755787855645, 0.04078452010379399, 0.0376266904059705, 0.03645717153013453, 0.038465467907034326, 0.04213417395637005, 0.04436135693607362, 0.0431085248497846, 0.03932891046820869, 0.03633440516731689, 0.03694262574883409, 0.04085641543004179, 0.04473517644248786, 0.045091275862114505, 0.04149673058962177, 0.03712552345370237, 0.03598492874835815, 0.03926170012162747, 0.044144053537509, 0.04629283385026232, 0.04377336527708032, 0.03885306547636931, 0.03598330793919524, 0.03778239183301943, 0.04267873868257319, 0.046348553274173226, 0.04561128997283057, 0.041238171506700796, 0.03718073100735129, 0.037004147330506, 0.04077985555714596, 0.04515885524701061, 0.04641816479964275, 0.04367586279063416, 0.03948530233919705, 0.03746634462368485, 0.03919956046248637, 0.04306145291301502, 0.0458100794849508, 0.045357115950269325, 0.042342705240011866, 0.0393705446533023, 0.03877922619044033, 0.04087081529230363, 0.04389639133600874, 0.04557114239887043, 0.04479433739118841, 0.04231926143187031, 0.04005817852706684, 0.03967062199888188, 0.04143854301064128, 0.04411852186030066, 0.045810450152949475, 0.04527668258272205, 0.04285946160717741, 0.04033539006760234, 0.03969549135306248, 0.041628249685209326, 0.044846291425372255, 0.04691643560663114, 0.04612190507260216, 0.0429438894319056, 0.03986883139197462, 0.03949240841892411, 0.042355567893043296, 0.04633515297220819, 0.048244746200121716, 0.04644782361477565, 0.04231954154425061, 0.03923983495995526, 0.03984536845126335, 0.043796642905526754, 0.0479714297362531, 0.04899566625992904, 0.046037491567539335, 0.04152599651957124, 0.039172046179613354, 0.04092580554470768, 0.04539302702796349, 0.04900411466495498, 0.048937275110469504, 0.04537292384393312, 0.04126584478274103, 0.03990078170594646, 0.04228176285414787, 0.04644688987924643, 0.04915145163445028, 0.048453877084688096, 0.04512328164659065, 0.041863468039438266, 0.04112649401770966, 0.04330559629153039, 0.04663172581993896, 0.048670337603682064, 0.04813521250977663, 0.04566825101110949, 0.04317075990561202, 0.042361840032356324, 0.04366280937899224, 0.04608903620123576, 0.048042447204462116, 0.04835920202540975, 0.04695823660365957, 0.04480134030535637, 0.04328354811704884, 0.043414891151581106, 0.04521151522509588, 0.047627384819408584, 0.04912797659554541, 0.04865438764455765, 0.04640802438874765, 0.04386879006477977, 0.04288856903763552, 0.04437531448599407, 0.04750471284158431, 0.05014745938841869, 0.050346426694850496, 0.047821087678286536, 0.04432684843142557, 0.04247527090300797, 0.04380095901878252, 0.04752317558530197, 0.05101227593123093, 0.05169982841258492, 0.0490289357706369, 0.04494430110568551, 0.04249540988271367, 0.043569129536569474, 0.047460283313923, 0.051374764121080815, 0.052497947836187664, 0.050074321342388525, 0.04594342780777165, 0.043153731580186545, 0.04371809205848675, 0.047185757371269746, 0.051049786668801826, 0.052621325348945584, 0.05094727042171354, 0.04739054671937333, 0.044539041338217754, 0.04432924009760168, 0.046763024697870366, 0.05006277169130194, 0.05202526861483359, 0.051527613251026325, 0.04915065445289283, 0.04661151485363904, 0.04553651748659776, 0.04646265627065988, 0.048662552112342175, 0.05075768432936662, 0.051604083037012506, 0.05088574645263453, 0.04915697171457055, 0.047441588405025985, 0.046682114487853144, 0.0473018803758578, 0.04902209600897425, 0.05097893739341042, 0.05211748123353167, 0.051740866251617466, 0.04996475656612947, 0.047777610403772756, 0.04655913255928759, 0.04724541361707948, 0.049639941827347975, 0.0523856298366915, 0.05373687444399948, 0.05270907099483576, 0.04983867806207639, 0.04696302641831155, 0.04606805267935749, 0.04793092037946301, 0.05150034848831596, 0.05450657703427058, 0.0549520307689017, 0.052488791518829195, 0.048718426669030666, 0.04616531138191155, 0.046592057395401745, 0.04979950545010819, 0.053739229079836616, 0.05587276508951642, 0.05485874320254563, 0.05142931222650514, 0.047878211300937765, 0.046528056652922825, 0.048219518092824876, 0.05181818693037566, 0.055022720237494833, 0.05588750809997339, 0.05403548656829558, 0.05079944385275759, 0.04827478330658252, 0.047967793781820194, 0.04992435920258911, 0.05283737319850013, 0.054964749466853195, 0.055203867161204755, 0.05365349936360327, 0.05139948179338779, 0.04976888767732602, 0.049572321769699945, 0.050763183594936916, 0.05261330412694363, 0.054191983692386626, 0.05482903544967612, 0.054350584216342666, 0.05306326013824924, 0.05158054600877086, 0.050588063393445355, 0.050596156091528795, 0.051716335961901214, 0.05354159852986474, 0.05524104998769738, 0.055913989902635575, 0.05508531463683721, 0.05306950215261299, 0.050927306058203226, 0.04994449699009799, 0.050875084626126756, 0.05340220248215214, 0.05620296683791395, 0.057658717285365875, 0.05682979504950174, 0.054096313571917354, 0.051024438013460634, 0.04948110878208242, 0.05050516481404299, 0.05363067341044748, 0.057108308718653474, 0.05892355049533059, 0.058007034965375466, 0.05489619661452671, 0.05143348102963623, 0.04967586837518711, 0.05067504440274395, 0.05386462668582497, 0.05741519800394021, 0.05932761312190493, 0.05859714051117087, 0.05575902895894937, 0.052519357538510496, 0.050728647347377386, 0.0513285799583603, 0.05388058209453271, 0.05690625956499553, 0.05878352178439658, 0.058644647574561205, 0.05677277882546475, 0.054329235449853415, 0.05263972046456068, 0.05248555095477824, 0.05378176192394414, 0.055752843217610246, 0.057426696437414146, 0.05812929590818563, 0.05772937672779507, 0.056574766188805366, 0.05523912319572369, 0.0542575828233715, 0.053967110784042274, 0.05445929708334166, 0.05558985483476727, 0.05700519200305761, 0.0582036879348927, 0.05867606545097466, 0.05812458253146303, 0.05667198172977802, 0.05491557687770098, 0.05372606535628691, 0.05383226454399062, 0.05539032142284371, 0.05779725013884507, 0.059909833740520994, 0.06060760048143413, 0.05941858665161522, 0.05685028507371322, 0.05420117848176399, 0.05291078408997046, 0.053780074263905506, 0.05649422627357946, 0.059734603853310225, 0.06184783388523056, 0.06172426675849904, 0.0594083112062537, 0.05609907255403815, 0.05353003245067283, 0.053057561080378166, 0.0549486572436447, 0.05824892210219664, 0.06129481124219394, 0.06258710918361618, 0.06155616280049251, 0.05882104992300288, 0.05582709992930685, 0.05407820267673547, 0.05438129165660005, 0.05648962851208787, 0.059299373039481275, 0.061457299532416326, 0.062038360314358894, 0.06094731633765931, 0.058873705772495497, 0.05687427799289483, 0.055835542510044654, 0.056095198550994735, 0.05738044679748254, 0.05903734880503631, 0.060385250157698515, 0.06100161429207488, 0.0608215605924127, 0.06005951755474751, 0.05904963633395816, 0.05811224774530296, 0.05749644830671394, 0.057375754762530796, 0.05783918746709572, 0.058844775066242166, 0.060161613004727194, 0.06136969119386714, 0.0619737877961175, 0.06161862760595821, 0.06030943628882052, 0.058503584774458765, 0.05698168881750768, 0.05651796451827669, 0.0574913287179119, 0.05963789685258509, 0.06209829937557585, 0.063773615159077, 0.06384036862322631, 0.06217611326733296, 0.05947190790159544, 0.05695220254058254, 0.05581739601049908, 0.056670371143243276, 0.05920790349880713, 0.062336445942968347, 0.06466723237298938, 0.06515937542831553, 0.06360506853362488, 0.06072581574533702, 0.057835727238620675, 0.05623471184272334, 0.05661976429958086, 0.0587873491259745, 0.061755205066500514, 0.06423147005528657, 0.06520086390553197, 0.06435516599204576, 0.0621825795156834, 0.05969893392671682, 0.05796841271700578, 0.05764534458252404, 0.05873847608806123, 0.06067887049616613, 0.06262689573025797, 0.06385362213311024, 0.06401958882719093, 0.06324504230716024, 0.06197632479424309, 0.060744996864255045, 0.05994767443344828, 0.059738954661937294, 0.06005532136205449, 0.06071888733304037, 0.06154180681074147, 0.062374020439991164, 0.0630887794885396, 0.06354722171702683, 0.06359617915030027, 0.06312572727573569, 0.06216335297166053, 0.06094242498249323, 0.05988090291434059, 0.05944745503251774, 0.05995635399026276, 0.06138432230432097, 0.06331029611524816, 0.06503280261384092, 0.06583771139131359, 0.06531049733523019, 0.0635523503284601, 0.06118985480369073, 0.059153935722071734, 0.058307929371917096, 0.0590787863175022, 0.0612533135392449, 0.06403636316300712, 0.06635686382402689, 0.06729925139969575, 0.06648064390039943, 0.06421417038722518, 0.06138811763639959, 0.05911029989068588, 0.05826535403122312, 0.05916744128616406, 0.061448207037258104, 0.06421958714790049, 0.0664371331952172, 0.06731038300702367, 0.06659427850427455, 0.06465200983732379, 0.06227800902657972, 0.06036692611465352, 0.05957010825396223, 0.06007510353939819, 0.06158303198491889, 0.06347275195768809, 0.0650673488780335, 0.06588692443412801, 0.06579105108718077, 0.06497121062280994, 0.06381995098850302, 0.06275002494117606, 0.062045742000773965, 0.061800851826326164, 0.061949488882037336, 0.06235321392863928, 0.06288767188060446, 0.06348336499120723, 0.06410789018409055, 0.06471313980000803, 0.065191438909182, 0.06537922311903967, 0.06511891256125997, 0.06435385603462743, 0.06320644375742711, 0.0619894219691748, 0.06112692630092563, 0.06100362347973961, 0.06179840580908785, 0.06337482182061085, 0.06528464509736194, 0.0668983156248849, 0.06762335362835858, 0.06713143239482076, 0.06550459536386882, 0.06323706543371838, 0.061082275424319744, 0.059794671066645065, 0.05985869702239911, 0.06130568661048557, 0.06368909636231825, 0.06623077493647987, 0.06808765532663259, 0.0686435226359375, 0.06772124324231533, 0.06564028887674671, 0.06310109113361045, 0.06094020803591095, 0.059845307935329786, 0.060130540854952216, 0.061647861214668885, 0.06385879681188072, 0.06603368972556145, 0.06750267005779059, 0.06786921584298522, 0.06711621658564158, 0.06557706284664838, 0.06379346837586947, 0.06231927294732251, 0.061542712448633526, 0.061585781845260375, 0.06230575357787617, 0.06338472658833084, 0.06446325364515822, 0.06526381601129512, 0.06566110587757026, 0.0656823152723323, 0.06545026662959842, 0.06510328528846734, 0.06473060550796908, 0.06435025986761464, 0.06393406215428463, 0.0634615792380009, 0.06297162596251538, 0.06258122532719577, 0.06245722747319982, 0.0627481743088884, 0.06350390709290346, 0.06461923437169147, 0.06583158105123907, 0.0667829323355625, 0.06713094377918254, 0.06667270942313604, 0.06543597522470479, 0.06370055760609936, 0.06193518416414423, 0.060664250663068214, 0.060304697379591654, 0.061025988664361604, 0.06268108432945904, 0.06483458750972289, 0.06688301865339376, 0.0682318426475867, 0.0684746739009204, 0.06751848720500213, 0.06561525758893216, 0.06328978891215734, 0.06118597514750144, 0.059878878726045213, 0.05970988523032351, 0.06069397900318519, 0.06252493216601633, 0.06467367107796165, 0.0665470897934823, 0.0676577570175489, 0.06775406424929842, 0.0668749139326849, 0.06531774401915692, 0.06353532215333094, 0.06199696247435939, 0.061057769449643695, 0.060873555517538126, 0.06138204574658691, 0.06234899987633294, 0.0634582104304609, 0.06441298238659254, 0.06501658563778724, 0.0652094047587807, 0.06505693612583723, 0.06469954684778954, 0.06428647695628359, 0.06391950239344926, 0.06362564242405407, 0.06336596873234185, 0.06307358778144194, 0.06270316639199312, 0.062270543080808205, 0.061865112351679574, 0.06162812274897362, 0.06170301846629557, 0.06217491480869751, 0.06302141239725648, 0.06409440172549818, 0.06514303139253663, 0.06587464585108913, 0.06603756799960941, 0.0655013285449677, 0.06430910071273609, 0.0626841432697435, 0.060984992911840064, 0.05961915406638374, 0.05893762659314524, 0.05913900324494346, 0.06021009680636045, 0.06192055098185527, 0.06387432318979762, 0.06560541863645425, 0.06669315989650602, 0.06686694348585151, 0.06607327592283807, 0.0644880144091045, 0.062471286419491144, 0.06047751004366721, 0.058944262787553, 0.058188531051067735, 0.05833605500647571, 0.05930008144023917, 0.060812587684903996, 0.06249758975420352, 0.06396603243499908, 0.0649074597884843, 0.06515599723205369, 0.06471615965665775, 0.06374521314686821, 0.06250012587467747, 0.06126557381912429, 0.060282991559797466, 0.05969867984040658, 0.059542405299706634, 0.05973882821235239, 0.06014508723568186, 0.06060137787406385, 0.06097897149754334, 0.06121220997994383, 0.061306710728880776, 0.06132352513185237, 0.06134611220568016, 0.061441743842427295, 0.061630123172373555, 0.06186939498469567, 0.062064227372644915, 0.06209388583661754, 0.061852138422624055, 0.0612871176261997, 0.06042892848885046, 0.05939590169138538, 0.05837608363351633, 0.05758729069529949, 0.05722503133424208, 0.057411233282429724, 0.058157042570183864, 0.05934988325494075, 0.06076924729536155, 0.06212874876795659, 0.06313554286862366, 0.0635538555578628, 0.06325814739107072, 0.062263627619963346, 0.06072690237871101, 0.058916269712920216, 0.05715798097283501, 0.055770102843111166, 0.05499824791413968, 0.05496685108406629, 0.055656062245073835, 0.05690858906454173, 0.058464295771100586, 0.06001451467937171, 0.061264120935533066, 0.06198824025092381, 0.062072150689366674, 0.06152700907069786, 0.060479485765947034, 0.05913897806224667, 0.05775057455644585, 0.056544443950781516, 0.055692390164478696, 0.05528007564277164, 0.055299487080423836, 0.05566155657495931, 0.05622451569759541, 0.05683047628801087, 0.05734149773689915, 0.057667173391806235, 0.05777825601911353, 0.05770439141247137, 0.057517790882073205, 0.057307798341362744, 0.0571531330956949, 0.057098773739371896, 0.05714302976012652, 0.057237715587422314, 0.05730113682022181, 0.057240559012827236, 0.05697862849827667, 0.056477316414279076, 0.05575352542124456, 0.054882374280710265, 0.053986922223951725, 0.05321610245415137, 0.05271525264397886, 0.05259530887609429, 0.052907127166835495, 0.05362644638147495, 0.05465291975848499, 0.055823858115213586, 0.056940415878577524, 0.05780149371024545, 0.058239107177113045, 0.05814866306814327, 0.057508532664192195, 0.05638530981981615, 0.05492379048738789, 0.05332349649213226, 0.05180596669570013, 0.0505786188674942, 0.04980147849171935, 0.049562419693375735, 0.04986492413323199, 0.050630066395130895, 0.05171191572089166, 0.052923262388559766, 0.054066928443251054, 0.05496717145553584, 0.055495928472945176, 0.05558978679006889, 0.055255364542063215, 0.05456288948203888, 0.0536297941550358, 0.05259774914670808, 0.05160747608676217, 0.05077579553486718, 0.05017869686057896, 0.04984292830181639, 0.04974695577668126, 0.04983043747387651, 0.050009908359718226, 0.0501974050549098, 0.050318429077379545, 0.05032596960127639, 0.05020819470036477, 0.049988688320461716, 0.049719518316324145, 0.049468716114426194, 0.04930471015010416, 0.049280730367413, 0.0494221274507328, 0.04971896228722347, 0.05012523862290303, 0.050564956770350424, 0.050943968619695766, 0.05116561615970005, 0.05114749822337128, 0.05083652853451521, 0.050219739322079675, 0.049328988155191225, 0.04823871619394718, 0.0470570171744548, 0.045911328377664304, 0.0449308836105681, 0.04422855076937702, 0.04388474805881705, 0.0439357943652845, 0.04436836427461156, 0.045120800598079484, 0.046091031458102345, 0.04714989687461054, 0.048157947639371035, 0.04898333815936542, 0.04951834756335648, 0.04969232856448019, 0.04947944924786239, 0.048900366145556276, 0.04801782937333276, 0.04692704689912551, 0.04574231110201293, 0.04458182943750037, 0.04355285277900958, 0.0427390530330998, 0.04219170034272538, 0.04192559812661311, 0.041920042531906794, 0.042124381502729354, 0.04246715192942878, 0.04286734737961386, 0.04324616230161244, 0.0435375873484624, 0.04369647779714896, 0.04370313753904311, 0.043563988628920615, 0.04330845409404631, 0.04298269309374892, 0.042641226527890375, 0.04233773039944763, 0.042116330033294715, 0.042004602558216295, 0.0420092135693207, 0.04211472133609585, 0.042285635151946346, 0.04247137433033187, 0.042613397808725716, 0.04265350710322683, 0.04254219694194797, 0.042245948653052055, 0.041752522297900094, 0.041073578480748565, 0.04024431066073736, 0.039320147192013835, 0.038370941528222534, 0.037473366009399815, 0.0367024259936253, 0.03612309652782191, 0.03578304783533038, 0.03570727786219007, 0.03589523195549279, 0.0363206928935845, 0.036934405652381375, 0.03766909788073634, 0.038446302823823934, 0.039184212823450325, 0.039805705083335995, 0.04024569246504208, 0.040457054877251805, 0.04041458569415974, 0.040116619415450805, 0.03958426376743785, 0.03885841273175991, 0.0379949396758767, 0.03705863974957538, 0.036116592794314825, 0.03523164506663475, 0.03445666132796319, 0.03383008721419417, 0.033373200447787486, 0.033089237843672896, 0.03296438461107115, 0.03297042421005709, 0.03306868950273673, 0.03321484339783438, 0.03336395843726343, 0.03347536264395694, 0.03351677039948102, 0.03346731392166378, 0.03331922082699876, 0.0330780315169952, 0.03276140105026, 0.03239666878341566, 0.032017492539208096, 0.031659922777958455, 0.03135833054856912, 0.031141599449951936, 0.031029949103015285, 0.031032681938810182, 0.03114704540661153, 0.03135828866124238, 0.031640877664190444, 0.031960726197383556, 0.0322782118596083, 0.03255168279589021, 0.03274112709114065, 0.03281167390119967, 0.03273662209337774, 0.03249974447433537, 0.03209668762144401, 0.03153537157112294, 0.030835382196948067, 0.030026434185972787, 0.029146057032856824, 0.028236714693466645, 0.02734260748432232, 0.026506420446494892, 0.02576627566874888, 0.025153118797624288, 0.02468872554205229, 0.024384456983483314, 0.02424082823516507, 0.024247889005616877, 0.024386352240439627, 0.024629352937046187, 0.024944677179019735, 0.025297273960225946, 0.025651850697872493, 0.025975357395917553, 0.02623918293675347, 0.026420917651330696, 0.026505576080048283, 0.026486219144794935, 0.026363962090005022, 0.02614739991974006, 0.025851522441583882, 0.02549622379934845, 0.02510453464921983, 0.024700717843972087, 0.024308370412105353, 0.023948666317782377, 0.02363885721800164, 0.023391123996398207, 0.02321184242651307, 0.02310129427249037, 0.023053822855969512, 0.02305840183281219, 0.023099559564016537, 0.023158580555703173, 0.023214891028910844, 0.023247528292750272, 0.023236593259261952, 0.023164591708510433, 0.023017581940597692, 0.022786063073631898, 0.022465558087344042, 0.022056867287855643, 0.02156598969557882, 0.021003730544178544, 0.02038503140807129, 0.019728074470985364, 0.019053223411145865, 0.01838186991285731, 0.017735256824738727, 0.01713334665829848, 0.016593797892489444, 0.016131102055860578, 0.015755922580508955, 0.015474662830098428, 0.01528927639542922, 0.015197318595515619, 0.015192224914382583, 0.015263790522445484, 0.015398815609944936, 0.015581874368354068, 0.015796161293515402, 0.016024367083033536, 0.01624953763754171, 0.016455873292767643, 0.01662943104040405, 0.01675869969445306, 0.016835026231908013, 0.016852880370586375, 0.016809953343374533, 0.016707095324032147, 0.016548103651830497, 0.016339380560710912, 0.016089484299681822, 0.01580860118033776, 0.015507968141258528, 0.015199275898322545, 0.014894081752999078, 0.014603258819355276, 0.014336505018358653, 0.014101930923369936, 0.013905740692273188, 0.013752015163163222, 0.013642600987000488, 0.013577104666314496, 0.013552985778335228, 0.013565739659701093, 0.013609156552278134, 0.013675641744431057, 0.013756579633793531, 0.013842723887842471, 0.01392459595074149, 0.01399287496880107, 0.014038763685688413, 0.014054316874999931, 0.01403272130238583, 0.013968518905886247, 0.01385776771661272, 0.013698137883147082, 0.013488942894867592, 0.013231108619140883, 0.012927084991150549, 0.01258070705839576, 0.012197013541122233, 0.011782032101647522, 0.011342541115884943, 0.010885817922676734, 0.010419383320024204, 0.009950751522938478, 0.009487193946942878, 0.009035524091641399, 0.008601909531891636, 0.008191715642297074, 0.007809384244782659, 0.0074583489360095555, 0.007140987472800277, 0.00685861031412916, 0.0066114832742905465, 0.006398881261676561, 0.00621916928086018, 0.006069906273465329, 0.005947966968668091, 0.0058496767031651214, 0.005770954142459075, 0.0057074569745927005, 0.005654725934192836, 0.005608322925604204, 0.005563959524351301, 0.005517612720184687, 0.005465625396993297, 0.0054047897002091096, 0.005332412098074542, 0.005246359578540186, 0.005145087020883953, 0.005027646325294612, 0.004893678363200448, 0.00474338921738532, 0.004577512508810891, 0.004397259854058833, 0.004204261663952258, 0.004000500582917666, 0.003788239884930683, 0.003569949091928373, 0.0033482289722616826, 0.0031257379187430052, 0.002905121507499997, 0.0026889468095095607, 0.0024796427758839155, 0.002279447754514631, 0.002090364928162336, 0.0019141261999334968, 0.0017521647981864948, 0.0016055966348962679, 0.0014752102340897864, 0.001361464853773836, 0.0012644962583603216, 0.0011841294605986325, 0.001119897643061478, 0.0010710663891877997, 0.0010366623018372286, 0.001015505061754136, 0.0010062419772549024, 0.0010073840973810735, 0.0010173430010609783, 0.0010344674315096486, 0.001057079015289696, 0.0010835063860981532, 0.0011121171215761293, 0.0011413469944863597, 0.0011697261349003314, 0.0011959017952293935, 0.0012186575029719852, 0.001236928475128788, 0.001249813251828355, 0.0012565815836504547, 0.0012566786764534842, 0.0012497259585630052, 0.0012355185875948095, 0.001214019957715267, 0.0011853535029258486, 0.0011497921181051734, 0.0011077455375118352, 0.0010597460206763598, 0.0010064326987157374, 0.0009485349307592735, 0.0008868550110775498, 0.0008222505534155527, 0.0007556168607263198, 0.0006878695666669773, 0.0006199278106579322, 0.0005526981816495491, 0.0004870596376583878, 0.0004238495792298353, 0.00036385122578795793, 0.0003077824148074065, 0.00025628591535773387, 0.0002099213201244902, 0.00016915855385861114, 0.00013437301155300982, 0.00010584231670862499, 8.374466895845458e-05, 6.815873117783e-05, 5.9064989066667186e-05, 5.6348501081594074e-05, 5.980294350457997e-05, 6.913584433356457e-05, 8.397489050701616e-05, 0.00010387518567078759, 0.00012832733015979354, 0.0001567661910186555, 0.000188580227615613, 0.00022312123761213722, 0.0002597143886191809, 0.0002976684027155697, 0.0003362857639854544, 0.0003748728232846382, 0.0004127496794402803, 0.000449259721952334, 0.00048377872689399956, 0.0005157234050296303, 0.0005445593090935098, 0.0005698080156339, 0.000591053505749165, 0.0006079476783662809, 0.0006202149393675554, 0.0006276558198159409, 0.000630149586681704, 0.0006276558198160862, 0.0006202149393676023, 0.0006079476783663121, 0.000591053505749356, 0.0005698080156339271, 0.0005445593090935973, 0.0005157234050297615, 0.00048377872689405366, 0.0004492597219524395, 0.00041274967944026063, 0.00037487282328477276, 0.000336285763985569, 0.0002976684027156201, 0.0002597143886191902, 0.00022312123761211624, 0.00018858022761565987, 0.00015676619101863908, 0.00012832733015983347, 0.00010387518567081628, 8.397489050701624e-05, 6.913584433356428e-05, 5.980294350460587e-05, 5.634850108152113e-05, 5.906498906667289e-05, 6.815873117782667e-05, 8.374466895839919e-05, 0.00010584231670856098, 0.00013437301155299616, 0.000169158553858648, 0.0002099213201244551, 0.00025628591535771733, 0.0003077824148074106, 0.0003638512257877945, 0.00042384957922974713, 0.0004870596376581461, 0.0005526981816495133, 0.0006199278106578578, 0.0006878695666669206, 0.0007556168607263926, 0.0008222505534155508, 0.0008868550110773877, 0.0009485349307593158, 0.001006432698715603, 0.0010597460206764025, 0.0011077455375119094, 0.0011497921181049889, 0.0011853535029259041, 0.0012140199577152973, 0.0012355185875946074, 0.0012497259585629095, 0.0012566786764531153, 0.0012565815836503551, 0.001249813251828201, 0.0012369284751288288, 0.0012186575029718846, 0.0011959017952292966, 0.0011697261349004004, 0.0011413469944862192, 0.0011121171215758563, 0.0010835063860982388, 0.0010570790152894937, 0.0010344674315095478, 0.00101734300106095, 0.0010073840973809378, 0.001006241977254708, 0.0010155050617540735, 0.001036662301836927, 0.0010710663891875217, 0.0011198976430611784, 0.0011841294605982866, 0.0012644962583600447, 0.0013614648537736448, 0.001475210234089644, 0.0016055966348959018, 0.0017521647981863563, 0.001914126199933196, 0.0020903649281620233, 0.002279447754514313, 0.0024796427758833686, 0.0026889468095093287, 0.002905121507499339, 0.0031257379187426197, 0.003348228972260787, 0.003569949091928097, 0.0037882398849300716, 0.004000500582917289, 0.004204261663951858, 0.0043972598540584235, 0.004577512508810211, 0.004743389217384434, 0.0048936783632001464, 0.005027646325294251, 0.0051450870208833545, 0.00524635957854021, 0.005332412098073777, 0.005404789700208737, 0.005465625396992354, 0.005517612720184608, 0.005563959524350265, 0.005608322925603825, 0.005654725934192411, 0.005707456974591862, 0.00577095414245837, 0.00584967670316483, 0.005947966968667358, 0.0060699062734647655, 0.006219169280859392, 0.00639888126167544, 0.00661148327429001, 0.006858610314128451, 0.007140987472799252, 0.007458348936008819, 0.007809384244781255, 0.008191715642295917, 0.0086019095318901, 0.009035524091640535, 0.00948719394694147, 0.00995075152293716, 0.010419383320023394, 0.010885817922675647, 0.011342541115884156, 0.011782032101646689, 0.012197013541120679, 0.012580707058394595, 0.012927084991149135, 0.01323110861914027, 0.013488942894867325, 0.013698137883146229, 0.013857767716610854, 0.01396851890588395, 0.01403272130238284, 0.01405431687499712, 0.014038763685686477, 0.01399287496879895, 0.013924595950739863, 0.013842723887840608, 0.013756579633792163, 0.013675641744429517, 0.01360915655227602, 0.01356573965970024, 0.013552985778334262, 0.01357710466631325, 0.013642600986999445, 0.013752015163161168, 0.013905740692270744, 0.01410193092336849, 0.014336505018357036, 0.014603258819353322, 0.014894081752997888, 0.015199275898321077, 0.015507968141255832, 0.01580860118033573, 0.01608948429967968, 0.016339380560710003, 0.016548103651828263, 0.016707095324030724, 0.016809953343372666, 0.016852880370586066, 0.016835026231906476, 0.016758699694452418, 0.016629431040401293, 0.016455873292765797, 0.016249537637539512, 0.016024367083032134, 0.015796161293514025, 0.01558187436835361, 0.015398815609944182, 0.015263790522444597, 0.015192224914380032, 0.015197318595514587, 0.01528927639542799, 0.015474662830097052, 0.015755922580508775, 0.016131102055859714, 0.016593797892488004, 0.01713334665829663, 0.017735256824736718, 0.018381869912855796, 0.019053223411142333, 0.019728074470983143, 0.020385031408069215, 0.021003730544176556, 0.021565989695576483, 0.022056867287853717, 0.022465558087342286, 0.02278606307362951, 0.023017581940595545, 0.023164591708509655, 0.02323659325926008, 0.02324752829275, 0.02321489102891062, 0.023158580555701243, 0.023099559564012283, 0.02305840183280898, 0.023053822855966983, 0.023101294272488145, 0.023211842426509765, 0.02339112399639581, 0.023638857217999014, 0.023948666317780972, 0.024308370412103163, 0.02470071784397127, 0.025104534649217233, 0.025496223799347257, 0.025851522441582744, 0.02614739991973947, 0.02636396209000442, 0.02648621914479352, 0.026505576080046125, 0.026420917651327782, 0.02623918293675031, 0.025975357395914937, 0.02565185069787007, 0.025297273960223698, 0.024944677179016533, 0.02462935293704579, 0.02438635224043882, 0.024247889005614847, 0.024240828235162926, 0.02438445698348105, 0.024688725542050455, 0.025153118797623206, 0.02576627566874677, 0.026506420446493567, 0.02734260748432029, 0.028236714693463824, 0.0291460570328548, 0.03002643418597086, 0.03083538219694573, 0.03153537157112122, 0.0320966876214416, 0.03249974447433381, 0.03273662209337725, 0.03281167390119855, 0.03274112709113967, 0.03255168279588957, 0.03227821185960828, 0.03196072619738307, 0.03164087766418776, 0.03135828866124075, 0.031147045406608398, 0.03103268193880951, 0.031029949103010872, 0.031141599449949403, 0.031358330548567306, 0.03165992277795654, 0.03201749253920578, 0.03239666878341402, 0.032761401050258876, 0.03307803151699357, 0.033319220826996905, 0.03346731392166378, 0.03351677039947912, 0.03347536264395568, 0.03336395843726192, 0.033214843397832435, 0.03306868950273057, 0.03297042421005385, 0.03296438461106824, 0.033089237843669, 0.03337320044778326, 0.033830087214190604, 0.03445666132795903, 0.0352316450666308, 0.036116592794311286, 0.037058639749573234, 0.0379949396758738, 0.038858412731759155, 0.039584263767436026, 0.04011661941544894, 0.040414585694156936, 0.040457054877248766, 0.04024569246503657, 0.03980570508333368, 0.03918421282344438, 0.038446302823819285, 0.0376690978807329, 0.0369344056523791, 0.036320692893579413, 0.035895231955490374, 0.03570727786218752, 0.03578304783532933, 0.036123096527819115, 0.03670242599362255, 0.03747336600939712, 0.038370941528220945, 0.03932014719201036, 0.04024431066073517, 0.041073578480744416, 0.04175252229789889, 0.04224594865304927, 0.04254219694194582, 0.04265350710322526, 0.042613397808724, 0.04247137433032829, 0.04228563515194313, 0.04211472133609352, 0.042009213569318124, 0.04200460255821387, 0.042116330033293355, 0.04233773039944665, 0.04264122652788857, 0.04298269309374605, 0.04330845409404505, 0.043563988628915445, 0.04370313753903891, 0.043696477797143314, 0.04353758734845987, 0.04324616230160943, 0.042867347379611745, 0.04246715192942487, 0.04212438150272717, 0.04192004253190316, 0.041925598126610876, 0.04219170034272346, 0.04273905303309835, 0.04355285277900813, 0.04458182943749898, 0.04574231110201188, 0.04692704689912418, 0.048017829373327554, 0.04890036614555329, 0.04947944924785749, 0.04969232856447811, 0.049518347563353333, 0.048983338159363954, 0.04815794763936831, 0.04714989687461011, 0.046091031458101145, 0.04512080059807717, 0.04436836427460958, 0.04393579436528276, 0.04388474805881658, 0.04422855076937601, 0.04493088361056581, 0.04591132837766243, 0.04705701717445107, 0.048238716193942856, 0.04932898815518747, 0.050219739322078835, 0.050836528534512475, 0.05114749822336716, 0.05116561615969699, 0.050943968619695336, 0.05056495677034801, 0.050125238622899373, 0.049718962287221675, 0.04942212745073164, 0.04928073036741125, 0.04930471015010363, 0.049468716114424674, 0.04971951831632337, 0.04998868832045861, 0.050208194700364445, 0.05032596960127351, 0.050318429077379594, 0.050197405054909265, 0.05000990835971847, 0.04983043747387466, 0.04974695577668149, 0.04984292830181392, 0.0501786968605775, 0.050775795534865276, 0.0516074760867613, 0.052597749146707194, 0.053629794155036915, 0.05456288948203857, 0.05525536454206226, 0.05558978679006536, 0.05549592847294644, 0.05496717145553212, 0.05406692844324948, 0.05292326238856138, 0.05171191572089135, 0.05063006639512781, 0.049864924133231216, 0.0495624196933729, 0.04980147849171794, 0.050578618867489905, 0.05180596669569939, 0.05332349649213014, 0.054923790487388054, 0.05638530981981558, 0.05750853266418985, 0.058148663068133356, 0.058239107177105925, 0.057801493710238655, 0.05694041587857229, 0.05582385811520696, 0.05465291975848035, 0.05362644638146762, 0.05290712716683067, 0.052595308876089986, 0.05271525264397416, 0.05321610245414351, 0.05398692222394808, 0.054882374280704645, 0.05575352542123982, 0.056477316414273664, 0.05697862849827242, 0.057240559012819096, 0.057301136820217057, 0.05723771558741537, 0.05714302976012291, 0.05709877373936671, 0.05715313309569129, 0.05730779834135553, 0.057517790882068084, 0.05770439141246578, 0.057778256019107056, 0.057667173391800705, 0.05734149773689311, 0.056830476288006276, 0.05622451569759236, 0.055661556574954134, 0.055299487080419235, 0.05528007564276743, 0.05569239016447155, 0.05654444395077926, 0.057750574556443605, 0.0591389780622424, 0.060479485765945584, 0.061527009070691446, 0.06207215068936156, 0.061988240250920854, 0.06126412093552973, 0.06001451467936723, 0.058464295771097116, 0.05690858906453969, 0.055656062245071275, 0.05496685108406057, 0.05499824791413557, 0.055770102843105934, 0.05715798097283128, 0.058916269712914165, 0.06072690237870807, 0.06226362761995913, 0.06325814739106662, 0.0635538555578564, 0.06313554286862075, 0.062128748767953074, 0.06076924729535865, 0.05934988325493684, 0.05815704257018344, 0.05741123328242661, 0.057225031334241346, 0.05758729069529781, 0.05837608363351397, 0.05939590169137839, 0.06042892848884401, 0.06128711762619449, 0.06185213842262063, 0.0620938858366124, 0.062064227372643554, 0.06186939498469116, 0.061630123172371244, 0.061441743842422715, 0.06134611220567792, 0.06132352513184749, 0.061306710728879305, 0.06121220997994356, 0.060978971497541834, 0.0606013778740602, 0.060145087235678706, 0.059738828212346905, 0.05954240529970411, 0.059698679840402155, 0.060282991559793594, 0.06126557381912166, 0.06250012587467531, 0.06374521314686124, 0.06471615965665542, 0.06515599723205116, 0.06490745978848095, 0.06396603243499253, 0.062497589754202526, 0.06081258768489851, 0.05930008144023923, 0.05833605500647465, 0.0581885310510652, 0.05894426278754826, 0.060477510043666, 0.062471286419486786, 0.06448801440910328, 0.06607327592283473, 0.06686694348585008, 0.06669315989650078, 0.06560541863645343, 0.06387432318979679, 0.06192055098185617, 0.060210096806359664, 0.059139003244944276, 0.05893762659314715, 0.05961915406638374, 0.060984992911839585, 0.0626841432697419, 0.06430910071273077, 0.06550132854496879, 0.06603756799960339, 0.06587464585108734, 0.06514303139253379, 0.06409440172549886, 0.06302141239725521, 0.06217491480869791, 0.06170301846629647, 0.06162812274897308, 0.06186511235167541, 0.062270543080806796, 0.06270316639199137, 0.06307358778144302, 0.06336596873233946, 0.06362564242404953, 0.06391950239343755, 0.06428647695627689, 0.06469954684778054, 0.06505693612583167, 0.06520940475877529, 0.06501658563778336, 0.06441298238658459, 0.06345821043045477, 0.06234899987632827, 0.061382045746583194, 0.060873555517531965, 0.06105776944963814, 0.06199696247435534, 0.06353532215332468, 0.06531774401914985, 0.06687491393267946, 0.06775406424928912, 0.06765775701754298, 0.06654708979347355, 0.06467367107795619, 0.06252493216600875, 0.06069397900318061, 0.059709885230317936, 0.05987887872604158, 0.06118597514749759, 0.06328978891215577, 0.06561525758892782, 0.06751848720499624, 0.06847467390091444, 0.06823184264758433, 0.06688301865338997, 0.06483458750971764, 0.0626810843294527, 0.061025988664359876, 0.060304697379585756, 0.060664250663064294, 0.061935184164140226, 0.06370055760609694, 0.06543597522470045, 0.066672709423134, 0.06713094377917961, 0.0667829323355584, 0.06583158105123553, 0.06461923437168803, 0.06350390709290067, 0.06274817430888635, 0.062457227473196555, 0.06258122532719344, 0.0629716259625084, 0.06346157923799751, 0.06393406215427816, 0.06435025986761107, 0.06473060550796597, 0.06510328528846664, 0.065450266629594, 0.06568231527232911, 0.0656611058775659, 0.06526381601129247, 0.06446325364515679, 0.06338472658833169, 0.062305753577875156, 0.06158578184526096, 0.061542712448631035, 0.06231927294731994, 0.06379346837586145, 0.06557706284664279, 0.06711621658563668, 0.06786921584298161, 0.06750267005778589, 0.06603368972556133, 0.06385879681187592, 0.061647861214668954, 0.06013054085495081, 0.05984530793532791, 0.06094020803590531, 0.06310109113360857, 0.06564028887674389, 0.06772124324231431, 0.06864352263593601, 0.06808765532663083, 0.0662307749364766, 0.06368909636231337, 0.06130568661047913, 0.059858697022397336, 0.05979467106664149, 0.06108227542431719, 0.0632370654337164, 0.06550459536386635, 0.06713143239481753, 0.06762335362835618, 0.06689831562488095, 0.06528464509736089, 0.0633748218206085, 0.061798405809089824, 0.06100362347973927, 0.061126926300924415, 0.06198942196917258, 0.06320644375742479, 0.06435385603462461, 0.0651189125612609, 0.06537922311903759, 0.06519143890918203, 0.06471313980000563, 0.0641078901840908, 0.06348336499120756, 0.06288767188060444, 0.06235321392863619, 0.061949488882037856, 0.06180085182632789, 0.0620457420007733, 0.06275002494117582, 0.06381995098850202, 0.06497121062280686, 0.06579105108717949, 0.06588692443412379, 0.065067348878032, 0.06347275195768955, 0.06158303198492005, 0.06007510353939439, 0.05957010825396313, 0.06036692611465239, 0.06227800902658061, 0.06465200983732372, 0.06659427850427665, 0.06731038300702037, 0.06643713319521907, 0.0642195871479018, 0.06144820703725432, 0.0591674412861539, 0.0582653540312158, 0.059110299890676704, 0.06138811763639421, 0.06421417038722006, 0.06648064390039414, 0.0672992513996881, 0.0663568638240225, 0.06403636316300193, 0.06125331353923845, 0.05907878631749293, 0.058307929371913494, 0.059153935722066515, 0.061189854803685, 0.06355235032845362, 0.06531049733522451, 0.06583771139130515, 0.0650328026138355, 0.06331029611523746, 0.061384322304316764, 0.05995635399025724, 0.059447455032513474, 0.059880902914332346, 0.06094242498248658, 0.062163352971655476, 0.06312572727572952, 0.06359617915029232, 0.06354722171702155, 0.06308877948853521, 0.062374020439987986, 0.061541806810736045, 0.060718887333035626, 0.06005532136204693, 0.0597389546619326, 0.059947674433442406, 0.06074499686425164, 0.06197632479423762, 0.06324504230715831, 0.06401958882718567, 0.06385362213310801, 0.06262689573025314, 0.06067887049616211, 0.058738476088057594, 0.0576453445825217, 0.05796841271700291, 0.059698933926713944, 0.062182579515680445, 0.06435516599204165, 0.06520086390552435, 0.0642314700552825, 0.06175520506649367, 0.0587873491259719, 0.05661976429957814, 0.056234711842720185, 0.05783572723861442, 0.06072581574533446, 0.0636050685336218, 0.06515937542831189, 0.06466723237298642, 0.062336445942967354, 0.05920790349880508, 0.056670371143240514, 0.05581739601049676, 0.05695220254058008, 0.05947190790158907, 0.0621761132673297, 0.06384036862322251, 0.06377361515907459, 0.062098299375573304, 0.059637896852584964, 0.05749132871790792, 0.056517964518275975, 0.056981688817505254, 0.05850358477445751, 0.06030943628881664, 0.06161862760595742, 0.06197378779611554, 0.0613696911938651, 0.06016161300472509, 0.05884477506623982, 0.057839187467090325, 0.057375754762528465, 0.05749644830670817, 0.0581122477453016, 0.059049636333953756, 0.06005951755474595, 0.06082156059240715, 0.06100161429207303, 0.060385250157693575, 0.05903734880503485, 0.057380446797478744, 0.056095198550992306, 0.05583554251004271, 0.05687427799289508, 0.05887370577249196, 0.06094731633765786, 0.06203836031435467, 0.0614572995324127, 0.05929937303947851, 0.056489628512088476, 0.05438129165659783, 0.054078202676734306, 0.055827099929303396, 0.05882104992300064, 0.061556162800492746, 0.06258710918361864, 0.06129481124219201, 0.05824892210219873, 0.05494865724364485, 0.05305756108037792, 0.053530032450673136, 0.05609907255403743, 0.059408311206249884, 0.06172426675849966, 0.06184783388522731, 0.059734603853308886, 0.056494226273578106, 0.05378007426390363, 0.05291078408996714, 0.054201178481762806, 0.056850285073711995, 0.05941858665161255, 0.060607600481434515, 0.05990983374052141, 0.05779725013884306, 0.05539032142284217, 0.0538322645439887, 0.053726065356285095, 0.05491557687769371, 0.0566719817297737, 0.058124582531458906, 0.05867606545097165, 0.058203687934888136, 0.05700519200305506, 0.055589854834762864, 0.054459297083339075, 0.05396711078404084, 0.05425758282336941, 0.05523912319571866, 0.056574766188804, 0.05772937672779227, 0.05812929590818187, 0.05742669643741066, 0.05575284321760758, 0.05378176192393849, 0.05248555095477727, 0.05263972046455495, 0.05432923544985016, 0.056772778825461986, 0.05864464757455746, 0.05878352178439046, 0.05690625956499455, 0.05388058209453207, 0.0513285799583574, 0.05072864734737418, 0.052519357538508185, 0.055759028958946064, 0.0585971405111708, 0.05932761312190249, 0.057415198003940016, 0.05386462668582197, 0.05067504440274303, 0.049675868375183244, 0.05143348102963578, 0.05489619661452494, 0.05800703496537589, 0.05892355049532884, 0.05710830871865209, 0.05363067341044696, 0.05050516481404343, 0.04948110878208102, 0.05102443801345941, 0.05409631357191715, 0.05682979504950143, 0.057658717285364106, 0.0562029668379139, 0.0534022024821478, 0.05087508462612552, 0.04994449699009463, 0.05092730605820248, 0.05306950215261089, 0.05508531463683558, 0.05591398990263285, 0.055241049987695925, 0.05354159852986517, 0.0517163359619007, 0.0505961560915291, 0.050588063393447714, 0.051580546008769816, 0.053063260138250995, 0.054350584216343235, 0.05482903544967629, 0.054191983692381485, 0.05261330412694269, 0.05076318359493551, 0.04957232176969881, 0.049768887677325256, 0.051399481793389205, 0.053653499363602024, 0.055203867161205226, 0.05496474946685274, 0.0528373731985016, 0.049924359202587566, 0.047967793781821456, 0.04827478330658254, 0.050799443852758454, 0.05403548656829546, 0.05588750809997121, 0.05502272023749303, 0.051818186930375855, 0.04821951809282083, 0.04652805665292269, 0.047878211300935336, 0.05142931222650285, 0.054858743202542956, 0.05587276508951519, 0.053739229079836866, 0.04979950545010753, 0.04659205739540116, 0.04616531138191183, 0.04871842666902939, 0.05248879151883028, 0.05495203076890075, 0.05450657703427082, 0.051500348488314605, 0.04793092037946219, 0.04606805267935683, 0.04696302641831154, 0.049838678062076626, 0.05270907099483791, 0.05373687444399784, 0.052385629836693474, 0.04963994182735049, 0.0472454136170809, 0.04655913255928706, 0.0477776104037741, 0.04996475656613211, 0.05174086625161969, 0.05211748123353192, 0.05097893739341112, 0.049022096008973094, 0.04730188037585913, 0.04668211448785282, 0.04744158840502726, 0.049156971714571875, 0.0508857464526364, 0.0516040830370112, 0.05075768432936795, 0.04866255211234304, 0.0464626562706606, 0.04553651748659968, 0.04661151485364181, 0.04915065445289345, 0.051527613251029766, 0.052025268614833454, 0.05006277169129992, 0.046763024697865224, 0.04432924009759702, 0.04453904133821438, 0.04739054671937066, 0.05094727042171116, 0.05262132534894343, 0.05104978666879791, 0.04718575737126748, 0.043718092058484606, 0.04315373158018308, 0.045943427807767445, 0.050074321342386784, 0.052497947836185374, 0.05137476412107839, 0.047460283313921006, 0.043569129536567955, 0.04249540988270953, 0.044944301105680526, 0.04902893577063161, 0.051699828412583075, 0.05101227593122825, 0.04752317558530044, 0.04380095901877766, 0.04247527090300566, 0.04432684843142316, 0.047821087678282956, 0.05034642669484701, 0.05014745938841605, 0.04750471284158342, 0.044375314485993626, 0.04288856903763246, 0.04386879006477792, 0.046408024388745556, 0.048654387644554514, 0.049127976595546616, 0.04762738481940847, 0.045211515225093764, 0.04341489115158095, 0.04328354811704688, 0.04480134030535615, 0.04695823660365843, 0.048359202025410844, 0.04804244720446111, 0.04608903620123557, 0.043662809378993174, 0.04236184003235604, 0.04317075990561196, 0.045668251011108135, 0.04813521250977273, 0.04867033760368001, 0.046631725819934834, 0.0433055962915307, 0.041126494017708855, 0.041863468039437836, 0.04512328164658723, 0.04845387708468654, 0.049151451634449096, 0.04644688987924598, 0.04228176285414669, 0.03990078170594837, 0.0412658447827402, 0.04537292384393395, 0.04893727511047, 0.04900411466495397, 0.045393027027959616, 0.04092580554470605, 0.03917204617961225, 0.04152599651957038, 0.046037491567537066, 0.048995666259930466, 0.047971429736251556, 0.04379664290552684, 0.03984536845126226, 0.03923983495995486, 0.04231954154425064, 0.04644782361477525, 0.04824474620012262, 0.046335152972207874, 0.04235556789304427, 0.03949240841892356, 0.03986883139197349, 0.042943889431905434, 0.046121905072600014, 0.046916435606631994, 0.04484629142537095, 0.0416282496852109, 0.03969549135305935, 0.04033539006760103, 0.04285946160717624, 0.04527668258272287, 0.04581045015294913, 0.04411852186030076, 0.0414385430106421, 0.03967062199888346, 0.040058178527067424, 0.04231926143187016, 0.04479433739118802, 0.04557114239886982, 0.043896391336008596, 0.04087081529230591, 0.038779226190440726, 0.03937054465330269, 0.042342705240011026, 0.04535711595026963, 0.04581007948495214, 0.0430614529130176, 0.039199560462487085, 0.03746634462368591, 0.03948530233919799, 0.043675862790635726, 0.046418164799644494, 0.045158855247011645, 0.04077985555714495, 0.037004147330506866, 0.037180731007350004, 0.04123817150670083, 0.04561128997283172, 0.04634855327417398, 0.04267873868257389, 0.03778239183301945, 0.03598330793919624, 0.03885306547637004, 0.04377336527708093, 0.04629283385026622, 0.04414405353751084, 0.039261700121629405, 0.035984928748359415, 0.03712552345369964, 0.041496730589613354, 0.04509127586210785, 0.04473517644248208, 0.04085641543003613, 0.03694262574883029, 0.03633440516731236, 0.03932891046820227, 0.04310852484978085, 0.044361356936069, 0.04213417395636677, 0.03846546790702967, 0.03645717153013059, 0.0376266904059673, 0.04078452010378967, 0.04319755787855307, 0.04288927412106254, 0.04016784406485178, 0.03726902709873202, 0.03652127981058377, 0.03849799996587488, 0.0415557412987266, 0.04311607221714826, 0.04175144346456653, 0.0384536870066699, 0.03596083686182512, 0.0365046728196079, 0.03976898200751805, 0.04293100578261413, 0.043022298531603456, 0.03969218542075201, 0.035789598905791295, 0.03493741841105528, 0.0381142592092691, 0.042486831378772454, 0.043870648334112326, 0.040722540382471036, 0.03583133609454243, 0.03384058472867973, 0.036774287653729934, 0.041906374482645115, 0.044243324085385616, 0.04137671145654705, 0.035955903187001155, 0.033209177890545595, 0.03582604469066116, 0.041247608453200385, 0.04412917010229707, 0.041602116640140116, 0.03611548816203959, 0.033011143470086816, 0.03524345896611603, 0.04050224960619327, 0.04356476419851153, 0.041468086162133454, 0.03634244222517661, 0.03318373907369011, 0.03490986261595037, 0.03962514026307519, 0.0426542599097302, 0.04114964189915813, 0.036707403025298437, 0.033611014517339395, 0.03464571487688071, 0.03858693129761223, 0.04158563286403459, 0.0408784183816178, 0.03724847029887458, 0.03410488025735677, 0.03426091642621246, 0.037433864695339325, 0.04061910236062542, 0.04085863935776568, 0.03789901600806691, 0.03441993039173399, 0.033632052902681155, 0.036326536077231984, 0.040027790689410134, 0.04116631162946648, 0.03845594042879115, 0.03432277708352298, 0.03278247651070899, 0.03552296758991625, 0.039991877282208904, 0.04167565843201503, 0.03862792039425259, 0.0337050101967856, 0.03191814612357141, 0.03528448803493264, 0.0404845969748456, 0.04207074334693073, 0.038170896797978145, 0.032683871753246205, 0.03136765548486505, 0.03572542594242673, 0.04122417890095235, 0.04197836394362234, 0.037056910506624886, 0.031605513523111764, 0.031414688599082134, 0.03668759883898535, 0.041765809398416225, 0.04118830536747966, 0.03556318771560942, 0.030892658199610498, 0.03209484353532641, 0.03775436444746998, 0.04173971717005428, 0.03983436471418092, 0.03416915984603446, 0.03078053067543904, 0.033107569495662306, 0.03846828521066053, 0.041115621477921985, 0.038368442519068985, 0.03325738240766822, 0.031116420629987238, 0.03397928431109257, 0.038663407867829916, 0.040275093203131086, 0.03725582329494596, 0.0328003019135649, 0.031439791344486864, 0.03444571023992186, 0.0386536929112561, 0.03973301912223391, 0.03655533442275171, 0.0323324923846155, 0.031395066856062456, 0.03477221030310544, 0.03901550517223567, 0.03962288230059051, 0.0357603378928271, 0.031370468572846345, 0.031196754434735283, 0.03563519168751707, 0.039995363956022455, 0.039383473256885085, 0.03419570169489289, 0.030029889785289206, 0.03164991965883515, 0.03747633411133825, 0.04102012426126156, 0.03809437518194601, 0.03178470444052721, 0.02922540277254608, 0.03348352474167711, 0.039818213105879435, 0.04092345128853584, 0.03537553073086087, 0.02946368729522057, 0.030025380402431162, 0.03646439759498321, 0.04133025534052022, 0.038943106255915974, 0.03203899805660471, 0.028606948531728467, 0.03257542467497439, 0.03925823094433719, 0.04087335955889451, 0.03560977429810834, 0.029629602449226265, 0.029792382677729077, 0.035731829608970464, 0.040466542102984004, 0.038598072435659325, 0.03243102203130529, 0.029081312380273873, 0.032219623626695504, 0.03804949398610781, 0.03988174069800079, 0.03576577725364382, 0.030487999233560353, 0.029971955436159478, 0.034641858026712914, 0.0391296701092848, 0.03839578002885072, 0.033314972053753604, 0.029611214881159722, 0.031442312939735435, 0.036750881566949105, 0.039523141413869395, 0.03652399177052685, 0.031056507053333952, 0.029385520412723617, 0.03359410901976642, 0.03895165335369561, 0.03914566386648729, 0.03370672794538321, 0.028908050567314353, 0.03058355755172076, 0.03700558810373887, 0.040551425624153044, 0.03673749183312413, 0.029937314393782506, 0.0284350241636143, 0.03431185882238573, 0.04054360404832272, 0.039379129031567615, 0.03203537943596541, 0.027517488028630358, 0.031560000871281156, 0.039296514069595896, 0.04109742658613943, 0.034603179538954816, 0.027853755926249703, 0.02931924808116264, 0.037216699017061164, 0.04165817236663613, 0.0370663042384538, 0.029212378634989676, 0.027944145678523293, 0.03478887552874559, 0.04109812935096729, 0.03899814763578338, 0.03123343770993417, 0.027561600953528703, 0.03245237122440564, 0.03964273533576152, 0.04017030233843025, 0.033542692167099285, 0.02811190414108043, 0.030526924582887312, 0.03760950503746491, 0.04054325484460094, 0.03582909016098266, 0.029412759673929083, 0.029186708862947552, 0.03532464944165084, 0.040220514665810364, 0.0378799425003999, 0.031222489633369602, 0.028470699797548397, 0.03306662485155347, 0.03938912899387763, 0.03958111122547598, 0.03328949158768826, 0.0283147492989393, 0.031038877055250304, 0.038263614854193315, 0.04089549498582601, 0.035384819914672155, 0.028592710144018332, 0.02936664392345623, 0.03704272876558823, 0.04183342783326872, 0.03732098895373104, 0.029157510411587324, 0.028109112285928616, 0.03588189349431578, 0.04242569836723639, 0.03896238588381471, 0.02987615014881138, 0.027277564083216754, 0.03487983962924593, 0.042705825684804986, 0.040231852020818575, 0.030654465529397948, 0.02685152065503951, 0.03407635308626739, 0.04270430900742138, 0.04111532689603575, 0.03144851027746911, 0.026787744028085838, 0.03345844986904409, 0.0424542791629004, 0.041663256456380846, 0.032260452355049186, 0.027020886370569795, 0.03297379646204047, 0.04200521755242842, 0.04198492897620609, 0.03311895540643895, 0.027459013447212365, 0.03255140162847406, 0.04143892409411718, 0.0422310898970317, 0.03404765648103544, 0.027981078591406236, 0.03212917379044993, 0.04087983145395096, 0.042562008745112054, 0.03503021571663388, 0.02844504756948614, 0.03168508611372401, 0.04049095194231441, 0.04310307481133261, 0.03598493399181235, 0.028713003507903404, 0.03126391775145474, 0.04044879003817679, 0.043897356359308845, 0.036763399951978505, 0.02869229432340756, 0.030987145619566565, 0.04089700229533076, 0.0448719762740213, 0.037182999003131635, 0.028380918856585276, 0.03103339753922552, 0.04188945026706202, 0.04583830775723996, 0.03709079217721981, 0.02789533712265922, 0.031584746586750055, 0.0433453647944721, 0.04653980636432046, 0.036438441414643745, 0.02745681587206187, 0.0327508116671801, 0.04504559975022364, 0.046742997837914274, 0.03533213662842229, 0.027324928301735003, 0.03450271755050068, 0.04669070508055912, 0.04634043952860073, 0.03401971739516793, 0.027694672691780504, 0.03666002775849577, 0.048014117726929935, 0.04541224434322755, 0.03279965303193802, 0.02860637657736278, 0.03896088922904621, 0.048903978505443875, 0.044194263028701365, 0.03188228918222459, 0.029933111662802426, 0.041202236431480306, 0.04945715118873928, 0.042940864879477916, 0.03128240501292294, 0.031485071652689, 0.04337735908642415, 0.04989963244091369, 0.04174183028440847, 0.03083639820536463, 0.033198665020718096, 0.045701474686542565, 0.05037679755393818, 0.04041755656133468, 0.030383851836379563, 0.03529153641185419, 0.04844878805473097, 0.05072358248439259, 0.038615161284443235, 0.0300362256225243, 0.038230344983562724, 0.05164224908041386, 0.05039847626295995, 0.03612108096321326, 0.03034093658756329, 0.04243921890788341, 0.05478559220634107, 0.04871949480535821, 0.03322788821964917, 0.032143726329778396, 0.047866975443465416, 0.05688670184069959, 0.045347837489405136, 0.030869345606841996, 0.0361229189352944, 0.053712109398348425, 0.0568850017822974, 0.040727023816161, 0.030315577618509785, 0.04224624149581768, 0.05859528395163947, 0.05429136027340766, 0.036109817325464415, 0.032526232884455164, 0.04956364921176092, 0.06118220786128833, 0.04959701120433167, 0.03304680053647695, 0.03759298174877306, 0.0565768912184256, 0.06085902210960452, 0.04409274078047945, 0.03266175457727136, 0.04472511476530861, 0.06195182343641658, 0.057926403159582356, 0.03921655569140906, 0.03529852785884768, 0.052786037895323316, 0.0649640521818457, 0.05317328589511928, 0.03603933203303394, 0.04081307094709438, 0.060799971865620014, 0.06527959413136088, 0.047368193988748995, 0.03541409762713972, 0.04904343112343292, 0.0677921313736466, 0.062461002050068375, 0.04142333661130648, 0.038506145516364935, 0.05960079323486467, 0.07212895934478207, 0.056166478592853654, 0.03722134427881475, 0.0466464417287384, 0.07081395371382587, 0.07150219283648344, 0.047437189285713555, 0.03791158906809828, 0.059852369349955886, 0.07903413548121163, 0.06451916508614292, 0.03991769294030223, 0.04637970608168459, 0.07504128819604476, 0.07994448548052896, 0.05309669041362109, 0.03902422165929176, 0.06236089099925086, 0.08621574722966378, 0.07183274309577, 0.04315222256978216, 0.04856887442512533, 0.08080951802901758, 0.08770359020448787, 0.05823421010606366, 0.0418686541259003, 0.06723861630911704, 0.09386410360643282, 0.07839976653259274, 0.04703694217037074, 0.05306903110806154, 0.08828003690719145, 0.09550393609142546, 0.06336113861979405, 0.04622550608507451, 0.07444800469236156, 0.10295665190991835, 0.08524922502532713, 0.051483012371287065, 0.059614769614661986, 0.0985211273392462, 0.10488498550387082, 0.06863141190551697, 0.05159547468351317, 0.08504458357745431, 0.11554151791951932, 0.09283385588578537, 0.05567695791211614, 0.06911979290486811, 0.11414941390565655, 0.11672587469291426, 0.07278746189458508, 0.058486362781043716, 0.10226463327058674, 0.13322271242051745, 0.0994154506610135, 0.05929783886626054, 0.08533328400829987, 0.13794417358950617, 0.12904068852068867, 0.07420996260123001, 0.07076699605195291, 0.13051483521447638, 0.154373745341979, 0.10177851920835242, 0.06563454706012258, 0.11451851642531746, 0.16958450649426715, 0.1371369258376557, 0.07472894382392843, 0.09635232357375477, 0.17187926979084303, 0.17354356258952652, 0.0994937286664472, 0.0834983733453106, 0.16211866750313939, 0.20423129827974343, 0.1379411476706124, 0.08277933887193074, 0.14450712027321683, 0.22404204379101184, 0.1853979694044103, 0.09903840736457428, 0.12562625090356722, 0.2305123423160979, 0.23574397181955092, 0.13447372875084243, 0.11319032565133445, 0.22430162578910637, 0.2827744568960848, 0.18864731345397873, 0.11488597156907852, 0.2090511716790271, 0.32139016096644946, 0.25903615951760084, 0.13756716985563525, 0.19089206920435667, 0.34844685206342946, 0.34192261956552883, 0.18696459648277522, 0.17788339114818824, 0.363238535255217, 0.433428177810718, 0.26798503953012354, 0.17968531854763356, 0.3677173157701781, 0.5305636689100104, 0.38566447346295746, 0.20781037035497746, 0.3666728338214523, 0.6322878894573214, 0.5469501809898456, 0.2769449394988697, 0.368251074423593, 0.7407519527560202, 0.7638383167909156, 0.4083014273066776, 0.3855240460174404, 0.8632537535412974, 1.0593182613520595, 0.6373220728234662, 0.4407377437992763, 1.0162719104961422, 1.480174233644564, 1.032202259654062, 0.5767724104778353, 1.235517376311359, 2.1290890607319506, 1.7440413329814723, 0.8910500136848288, 1.605480938274253, 3.2612720116500262, 3.1697668860871206, 1.6558854037706174, 2.367243867345982, 5.65799313821965, 6.649898332330068, 3.898376122421988, 4.475918167129417, 12.79819493215273, 19.30088473129087, 14.36935831577236, 15.413971832079595, 61.72438082508959, 165.6132943518044, 276.2643912001792, 314.13387201278954, 248.94184949851007, 131.63604186480455, 41.451897810510786, 11.507128555444336, 15.846262428061944, 17.641294405475925, 9.153915975643274, 3.0249851708520796, 4.468915645524676, 6.345936618815128, 4.038742646800128, 1.4012380019197002, 1.907896079462026, 3.1485594442480345, 2.299848900959878, 0.8320649994705255, 0.9927767442373691, 1.8305388828139288, 1.490977244922648, 0.5658905572070088, 0.5826538749684224, 1.1703203544644454, 1.044507938394599, 0.4175198566310643, 0.3719387453856213, 0.7980050942683535, 0.7704749740848142, 0.324309925606417, 0.25306116408773177, 0.5708537442874393, 0.5899107326815703, 0.26048798731275996, 0.18112754190326746, 0.42439771571483137, 0.46481264370898034, 0.21389183942312845, 0.13510449687758957, 0.32609937931922184, 0.37482585831758547, 0.17815759979646723, 0.10429095812289423, 0.2581141910472358, 0.30811629472119484, 0.14968233808732376, 0.08290381378073067, 0.20999626208000494, 0.25735202477885916, 0.12630877660089723, 0.06767160801475315, 0.17529624153693663, 0.217769158114379, 0.10670281022508113, 0.05667191062037832, 0.14985241203700667, 0.18617304974217241, 0.09003107787171355, 0.04873027846757954, 0.1308844496837404, 0.16038942523952143, 0.07577451985303604, 0.043094972564155, 0.11649649261447824, 0.1389416148455666, 0.0636063245264045, 0.03926261574696277, 0.10540417515888834, 0.12084362402824408, 0.053304804836325326, 0.0369066392198266, 0.09680362813066958, 0.10545317930448522, 0.044694224017736574, 0.03594599930908705, 0.09042748377830959, 0.09232129181992262, 0.03767258521121353, 0.03841035320642877, 0.09245313250080638, 0.09078650255221551, 0.03941059993858799, 0.04321910340658619, 0.0921803663519132, 0.08550840496288203, 0.03722877526519617, 0.04432800185842149, 0.08918352037785153, 0.07875307247517822, 0.03430974657777458, 0.04501012263623479, 0.0858972508912163, 0.07171924071553537, 0.031246514348646708, 0.04579418216475118, 0.08265205186406215, 0.0645718035426245, 0.02834411553041425, 0.04693723203239648, 0.0793770134443471, 0.05729531851013544, 0.025895413113884477, 0.048531158262859454, 0.07581882553155385, 0.0499141295002751, 0.02420953889147799, 0.050488758571689475, 0.07166708495155832, 0.04259023243028043, 0.023556063440060608, 0.05254119651863293, 0.06667589461913126, 0.03564015345111952, 0.02407838740844602, 0.05428547686046009, 0.06076952647947971, 0.029477075008256665, 0.025723338491339405, 0.055284601518194275, 0.054097509239034454, 0.024500054250692026, 0.028227578120847252, 0.05519193953559626, 0.047012194436258335, 0.020975091348006916, 0.03117858225858813, 0.053850581640183554, 0.03997105264274679, 0.01896235310629089, 0.03413153978887712, 0.05132044200569632, 0.033403424789161716, 0.018327303509379913, 0.03672926118648739, 0.047816076941646454, 0.02760632706552236, 0.0188315958762374, 0.03876146736036067, 0.043586707315164494, 0.022726203013526593, 0.02025049183802809, 0.040126896919380026, 0.03881110181764447, 0.01883769802653081, 0.022437311014948284, 0.04072048266101222, 0.033583528606337266, 0.016065402511359714, 0.02527736204722789, 0.040327707044529225, 0.028017930247426666, 0.014649716252709518, 0.028544084104751555, 0.03862614277358298, 0.02241366532167408, 0.014873011297866015, 0.031753033384200983, 0.03534235034050275, 0.017358201167841567, 0.01684606959162624, 0.03414630964943657, 0.03050603771495902, 0.013647172026783009, 0.02026645077459486, 0.03488675600450453, 0.02464611644422632, 0.012000861222186758, 0.024322493603669317, 0.03340917446286716, 0.018763828117031648, 0.012701658803583765, 0.027864491280604593, 0.02974368806391445, 0.014031212529654467, 0.015369053349429873, 0.029805316810608145, 0.02459883735342928, 0.011344274068525138, 0.01903936858369497, 0.029544402330827887, 0.019118662575728723, 0.010981680392608785, 0.022531726662679056, 0.027165384923010554, 0.01444182522974655, 0.012569743443666917, 0.024882900865704327, 0.02330047486440693, 0.01133162081733578, 0.0153426503286963, 0.025587151124472792, 0.018794440036036326, 0.01008070762383935, 0.018471880607835018, 0.024546926843269787, 0.014438909263380787, 0.01065298276162529, 0.021216907977320804, 0.021898077066095197, 0.010939295364745472, 0.01281556367485845, 0.02286867285781972, 0.017973773510357782, 0.008995975118158432, 0.01605887636783713, 0.022724872053746792, 0.013477908872556333, 0.009205278505388733, 0.019403838463153668, 0.02035577182947966, 0.009605779284575221, 0.011649542666073414, 0.021462041814106474, 0.016093184799540854, 0.007740914984966802, 0.015459963184140259, 0.021004626154066782, 0.011283265475914806, 0.00869116661383453, 0.018882167830155134, 0.017797542911455185, 0.00784314169839095, 0.011969877716716142, 0.020086291571217108, 0.013025041466528454, 0.007203525750473969, 0.015813843435737104, 0.018282887825261388, 0.008779422684190765, 0.009366280345524586, 0.018127868479007776, 0.014279838987311368, 0.006847136120010445, 0.012866813989157455, 0.01772559902988676, 0.009975894872581352, 0.007689178180070713, 0.015713063578359443, 0.014919492214029148, 0.007188378531102982, 0.010369574713947177, 0.016531270602580403, 0.01109853365793574, 0.0067527551135494555, 0.01331509438090477, 0.015072152946398768, 0.00783535241558613, 0.008422564049338799, 0.015126730083977696, 0.011991554070635478, 0.006285302049715635, 0.011242079253733816, 0.01493842529068886, 0.008476925949909979, 0.006990457520908879, 0.013832288471413472, 0.01257796735413349, 0.0060274010229212326, 0.009647007079280272, 0.01466081252572552, 0.008888616154703974, 0.005989409989579792, 0.012807862593386331, 0.012797054014141118, 0.0057986111306497674, 0.008559739088752703, 0.014274004157222521, 0.008947843265262217, 0.005343537719037527, 0.012055707354156328, 0.012606752006984124, 0.005532602705918202, 0.007915268335471225, 0.013733758876279471, 0.008658207114005554, 0.0049957824175247455, 0.011467013408930159, 0.01203248314307892, 0.005264900359079251, 0.00757590210323574, 0.012999023151355964, 0.008147510769001923, 0.004877962660427077, 0.010904351893427916, 0.011209307541069989, 0.005064496290772514, 0.007367292957488622, 0.012119023389643437, 0.007602470757430528, 0.004876082669313292, 0.010301441099698265, 0.010356763474133588, 0.004939072762529181, 0.007149924528796478, 0.011260562400345954, 0.0071461843598892155, 0.004846387676190652, 0.009732709801233965, 0.009662960076396, 0.0047879327759381704, 0.0069110444587105755, 0.010625534163541952, 0.006733460526129517, 0.004708247298142199, 0.009384153460832441, 0.00913569808064069, 0.004472798620442096, 0.006803186746068809, 0.010280261446562362, 0.006173698586950135, 0.004554342696192193, 0.00939521726720917, 0.00855388434756121, 0.003985383565353073, 0.007041615867025801, 0.010025208795277863, 0.005320009461692101, 0.004643807647475766, 0.00965984841349866, 0.00762725214080998, 0.0035584944249144254, 0.007674959212111855, 0.00947369684035513, 0.004291844579304405, 0.005197849031159549, 0.009788139385865816, 0.006293592244768109, 0.0035446018427184017, 0.008420932934483665, 0.008363750202523251, 0.0034813120983344737, 0.006131845701190975, 0.009363335161063236, 0.004872165039074092, 0.004093716702945533, 0.00880540934935527, 0.006846291505000742, 0.0032429228858469016, 0.007034260219479131, 0.008321812109106904, 0.0038336254829275836, 0.0049609335186282764, 0.008568668403510435, 0.005390406247925189, 0.0035526966220065155, 0.007524976041736344, 0.007023306704333645, 0.00336268434577829, 0.0057501055317988594, 0.007898926882854245, 0.004318467630957632, 0.004091546196175423, 0.007621880226386811, 0.005828927811742263, 0.0032636638288217825, 0.006364531735940862, 0.007111754255368842, 0.003542870288131002, 0.004725283209758768, 0.007561236869569639, 0.004696289000518868, 0.0034196999384512043, 0.006989639934269089, 0.006138539697181379, 0.002963118965069049, 0.005659077904939124, 0.007214837466082465, 0.00347911493576258, 0.004123524494125091, 0.007473978333545553, 0.004692382318946909, 0.0029749733487296585, 0.006823212015774691, 0.006079776599424296, 0.002609284904592766, 0.005523238621521984, 0.007095785377733496, 0.0030987287446867596, 0.004050935224943592, 0.007375354083809265, 0.004201834087531998, 0.002902204070814713, 0.00684320483315389, 0.005484676502850365, 0.0024159574404683417, 0.005705880119887328, 0.006492310452419729, 0.0026776059616864956, 0.004348703925452997, 0.006902895611494313, 0.003521756165934047, 0.003188441607051195, 0.0066157143008465915, 0.004616449031623462, 0.0025376190572532304, 0.005755580305177041, 0.005587758520163127, 0.002521863462259946, 0.004606574498923735, 0.006138596202776238, 0.0030667166003155184, 0.0035077697810421892, 0.006126420679960176, 0.0039456536592126935, 0.002748805552446323, 0.005584024912536096, 0.0048642861804074925, 0.002495668160921425, 0.004687558275436209, 0.00555019130598547, 0.0027621715185938878, 0.003690256153150291, 0.0058224386094514755, 0.0034266186908695887, 0.0028461510425193733, 0.005625841820155586, 0.004280884112497041, 0.0023457479170232213, 0.005027561404266691, 0.005093209863720813, 0.0022779102941631975, 0.0041840172142858624, 0.0056664202909825715, 0.002622494231006426, 0.003291912475463714, 0.005878312942503293, 0.0032696619884378204, 0.002538121765061964, 0.005698179069330864, 0.004056248829787072, 0.002060264981178668, 0.005180365226026763, 0.00480765994875405, 0.0019247124729805285, 0.0044408494631038966, 0.005375052907419501, 0.0021233386484640435, 0.0036252497560647174, 0.005660876442988547, 0.0025859407333387154, 0.002876629009847363, 0.005629880049997713, 0.0032026080415886423, 0.002309590332365977, 0.005306372331706653, 0.003849581831921647, 0.001994374873142777, 0.004761086919379094, 0.0044129396518429445, 0.0019518327720738802, 0.004092255647638872, 0.004806182470543146, 0.0021578513849458783, 0.003405499757010185, 0.004979875202443203, 0.0025544091763528647, 0.0027962702219386476, 0.0049233827141664166, 0.0030639176495021645, 0.0023372207534011107, 0.004660133421946584, 0.0036037587130577724, 0.0020714723039386806, 0.004238606867053201, 0.004098660137701554, 0.002011513905767231, 0.003721415732134402, 0.004489500091605133, 0.002142641177138591, 0.0031745739349651786, 0.0047380603030017275, 0.0024294022330578037, 0.002658490304851137, 0.004827998769098196, 0.0028234544844131563, 0.0022215758780770897, 0.004762810694110762, 0.003271437924485925, 0.0018967398079605296, 0.004561782871877085, 0.0037218280135180247, 0.0017005626212283208, 0.0042549619990784274, 0.004130140819969722, 0.00163461555930711, 0.003878016129134716, 0.004462245837571626, 0.0016882409591076526, 0.0034676406091521503, 0.004695848829630048, 0.0018420945731186934, 0.0030579068872858264, 0.004820416991614445, 0.0020718366649286235, 0.0026777201427713535, 0.004835932288615286, 0.002351502449884897, 0.0023493673691682582, 0.004750890776908642, 0.0026562467405238377, 0.002088012565065179, 0.004579937697157375, 0.002964314202313444, 0.001901928696570253, 0.004341462883950413, 0.003258217230994274, 0.0017932376241377409, 0.004055398607380234, 0.0035251992320558512, 0.0017589458467671254, 0.0037413776861833703, 0.0037571205161363716, 0.0017921017313128726, 0.0034173337372027466, 0.003949930730858084, 0.0018829465425899655, 0.003098563212991977, 0.00410289226676118, 0.0020199776229815566, 0.0027972222376869116, 0.004217701073324899, 0.0021908812868470314, 0.0025221995385880137, 0.0042976223024980805, 0.0023833222167519773, 0.002279287996863749, 0.004346724674192691, 0.0025855946488149875, 0.0020715690308670347, 0.004369264530004202, 0.002787149425677526, 0.0018999238001332856, 0.004369241762582911, 0.0029790121250642745, 0.0017635910987943296, 0.0043501272507443485, 0.003154103422980827, 0.001660702302628619, 0.004314745857807218, 0.0033074660969209715, 0.0015887377710178648, 0.004265290149979966, 0.0034363957970558654, 0.0015448658675232764, 0.004203436633040318, 0.0035404666656705217, 0.0015261444950543828, 0.0041305368155795715, 0.0036214393701553883, 0.001529584860735686, 0.0040478578539879725, 0.0036830390303675196, 0.0015520969322584273, 0.003956850024155657, 0.0037305944257615374, 0.001590354201393018, 0.003859419245745591, 0.0037705380232713774, 0.0016406300495741986, 0.0037581814388250793, 0.0038097787229173664, 0.0016986670742474722, 0.0036566715866303092, 0.0038549753156055765, 0.0017596420032102915, 0.003559475029915292, 0.003911757453642849, 0.0018182804237299138, 0.0034722438122332293, 0.003983960636998812, 0.001869156377048119, 0.0034015597932982047, 0.0040729595541012294, 0.001907182117614572, 0.003354612135561983, 0.004177196328722036, 0.0019282550615425454, 0.003338672728371487, 0.0042920022695099825, 0.0019299864758833027, 0.0033603809496604155, 0.004409798824725339, 0.0019123965222267829, 0.003424888319088386, 0.004520731595483816, 0.0018784316504942302, 0.003534960159246039, 0.004613738574726577, 0.0018341528593913117, 0.0036901775105257118, 0.004677982114167731, 0.0017884660632037862, 0.003886416666722186, 0.0047044905684672485, 0.001752324549209969, 0.004115791838232529, 0.004687773318966771, 0.001737427952214247, 0.004367214911711549, 0.0046271108713107694, 0.0017545631455514355, 0.004627645587463756, 0.004527202435253538, 0.0018118603274273743, 0.004883974798480377, 0.004397898504375587, 0.0019133428157472325, 0.005125317076583351, 0.004252869944019693, 0.0020581958210268833, 0.005345312275571925, 0.004107267774836045, 0.002241132909839158, 0.0055438977289913845, 0.003974687519694256, 0.002454075677222176, 0.005727961494502013, 0.003864021894054148, 0.002689082557578206, 0.005910375975885749, 0.003776996426373101, 0.00294210096453428, 0.006107169520922836, 0.0037072533276598725, 0.0032167458219154524, 0.006333014205322447, 0.0036417069616724858, 0.003527032366836132, 0.006595730993677955, 0.003564502015392893, 0.0038979302001403157, 0.006891022559626412, 0.0034632878205966776, 0.004362857146842612, 0.007198980537333917, 0.0033367853096489286, 0.004957832282169882, 0.007483911897150487, 0.0032019529652532954, 0.005712894114552356, 0.0076985692743324835, 0.003098690887637367, 0.0066423789920763004, 0.007792941682576551, 0.0030901816684715017, 0.007736458118463115, 0.0077265124216404045, 0.003257779669750233, 0.008956617626060578, 0.007481637971499929, 0.003690769537857288, 0.0102372657467701, 0.007074886598201809, 0.004473026552663431, 0.011494285764291824, 0.0065632479843061135, 0.005670112057460675, 0.012639345429852808, 0.0060433763434239555, 0.00732100602438149, 0.01359668450102794, 0.005644419143381728, 0.009437994180120427, 0.014317752883631333, 0.005518037188880294, 0.012016021963048502, 0.014789328652044634, 0.005832077268320995, 0.01504950820943613, 0.015033214180210173, 0.006776024798325745, 0.018551233214227626, 0.01510035718696748, 0.008586204090895722, 0.022566032787633052, 0.015068743964969315, 0.011597098368896814, 0.027173326005734657, 0.015061989065066578, 0.01632441197648458, 0.03247838797524053, 0.015314798010874799, 0.02359116060500893, 0.03860394623233299, 0.01632787547015251, 0.034732596290633966, 0.045713938904218425, 0.019198785569499787, 0.0519909425666244, 0.05414230409746971, 0.02635666456901251, 0.07943741367255087, 0.06481457788533072, 0.043434106371607675, 0.12553290541810974, 0.08058601481424386, 0.08512464970439654, 0.21173452469948015, 0.11129625885873384, 0.19942184186349618, 0.41106868920565626, 0.20122893715418813, 0.6245467775870819, 1.1454162757140596, 0.7430778009767697, 4.660294576824756, 14.489444021990376, 18.376034791925278, 10.466802963198319, 2.17494112889508, 0.761974473988229, 1.0337166416363002, 0.30777257371835015, 0.2638849099876763, 0.3395166028262061, 0.09506244519074951, 0.14964692547509964, 0.15179280743767637, 0.043751019293354856, 0.10062692263687499, 0.07580531774416165, 0.028710397332899668, 0.07197582059136824, 0.03920506924200383, 0.024537094287739505, 0.05206128583929235, 0.020502495647072735, 0.023655324571955377, 0.036906340325629915, 0.011321642646706804, 0.023229438316620953, 0.025011067681308837, 0.0076611270255367864, 0.022070064512002663, 0.015858747513966986, 0.007190608918337692, 0.019760111091625076, 0.009315236513482721, 0.008282964896292665, 0.016384421700949527, 0.0052884562451303505, 0.009698300020303, 0.012394301680326817, 0.0035137388638565884, 0.010552183951366286, 0.008447159932203454, 0.0034670731873849164, 0.010377630714184242, 0.00519664849512003, 0.004419486820206396, 0.009151952689784382, 0.0030860478153825117, 0.005603146309323083, 0.00721884827507297, 0.002224178909512023, 0.0064116870707682985, 0.005109935777510156, 0.002398040337250772, 0.006545979411148427, 0.003334322453100934, 0.003254950488643479, 0.006264716156321837, 0.0026183992215921955, 0.004649163427639154, 0.005649173926303857, 0.0023595518659883137, 0.005382129010235874, 0.004512944552794886, 0.0025408113427583708, 0.005641056336947658, 0.00339150023215327, 0.003063135350613878, 0.005421438709113385, 0.0025237581285390514, 0.0037400552178357394, 0.004782283848724871, 0.0020584053012051183, 0.004363550359164809, 0.003845772689817838, 0.0020719800645336312, 0.004715118869350514, 0.002815709627097938, 0.0025350451286300342, 0.00460995774958447, 0.001971280632114975, 0.003264623301012254, 0.0039893909689644545, 0.0015873959459038914, 0.003935228463749381, 0.0030049546423122566, 0.0017944985462875706, 0.004195268621081743, 0.0020061494927711043, 0.0024654938784976063, 0.00385114915899258, 0.0013927614683978092, 0.003233138293210457, 0.00300300184691536, 0.0013966149054867101, 0.003665805342370551, 0.00201914228878063, 0.0019340116619083153, 0.003509288316069046, 0.0013378640308693245, 0.0026438447338841295, 0.0028345038972283623, 0.001215379784667414, 0.0031010968238707947, 0.001983514841206424, 0.0015900349452629074, 0.003064091779109728, 0.0013500679587876798, 0.00215264490677638, 0.0025870317326031826, 0.0011522977129534292, 0.002559155554801599, 0.0019357468700593487, 0.0013508245140495885, 0.002622616056252003, 0.0013960120665953398, 0.0017387474611137343, 0.0023609606321826795, 0.0011285878195140678, 0.0020958766450697567, 0.0019133925847554312, 0.0011515452067005182, 0.002278982421775335, 0.0014384457752229388, 0.001400391941624861, 0.0022200249327652545, 0.0010782203321912545, 0.0017658350310440151, 0.001908246128169427, 0.0009614253022626771, 0.0020840250183824464, 0.0014214864290343929, 0.0011614752605529543, 0.0021556742791418184, 0.0009630012263249151, 0.0016012230568385065, 0.0018602065241673986, 0.0007955890326478848, 0.0020163791074191886, 0.0012987576812233399, 0.0010533672548890577, 0.0020898334081136324, 0.0007993073547889488, 0.0015794960429503329, 0.0017032096093621306, 0.0007026727856763211, 0.0019833852186808467, 0.0010826458619860144, 0.0010738332908311469, 0.0019315879690703622, 0.000657822823817921, 0.0016110294618967378, 0.0014359844657881767, 0.0007153936294332636, 0.0018766217699757236, 0.0008589308127269186, 0.0011548586276000211, 0.001662124158377475, 0.000607367118903335, 0.0015838448961705345, 0.0011494584932246917, 0.000796143469888196, 0.0016634272559743922, 0.0007237184566599957, 0.0011918125748387443, 0.001371190178607837, 0.0006374761223194678, 0.001457996619570654, 0.0009553750477376435, 0.0008498205295424829, 0.001430844358304996, 0.0006826115995548559, 0.0011415646944753317, 0.001176831379326625, 0.0006564441755103528, 0.0013189776641241405, 0.0008623976129371773, 0.0008297586836930426, 0.0012979268408845948, 0.0006369207942714996, 0.0010899189805254927, 0.0010799769664133025, 0.0006107512762691964, 0.0012853705311719082, 0.0007545352287328797, 0.0008243946581152064, 0.0012510426753624894, 0.0005227660810987762, 0.001156837370007796, 0.0009397237485184544, 0.0005950926661802176, 0.0013264094963693156, 0.000555837465981015, 0.0009599557595447984, 0.0011203889169392465, 0.000446458973939967, 0.0012957990408137745, 0.0006685962300056778, 0.0007491552833296718, 0.0012430257520175793, 0.00039042849960374906, 0.0011787740939939774, 0.0008092144213562374, 0.0005688060635132235, 0.0012814956907379034, 0.00041356495656806087, 0.0010105665856462917, 0.0009325101199635671, 0.0004454254593679531, 0.0012354684097414912, 0.0004890574864357059, 0.0008288631616865603, 0.0010095517121703288, 0.0003875640558920539, 0.0011228086653410126, 0.0005880678463434277, 0.0006646877786591408, 0.0010297774293840229, 0.0003901384965763446, 0.0009701348512322676, 0.000687327808582132, 0.0005379699524843838, 0.0009977724059917516, 0.00044004520709554646, 0.0008045361215035564, 0.0007722640384723126, 0.0004568940489034494, 0.0009274696452209238, 0.0005209701537227587, 0.0006479544413790156, 0.0008365383987457157, 0.00041965085448633323, 0.0008361531643814056, 0.0006165757834765622, 0.0005145465925262297, 0.0008795763970974455, 0.00041737514659177273, 0.0007397891552652197, 0.0007121884066844974, 0.0004105931471180784, 0.000903607572798863, 0.0004374397936470241, 0.0006503069456040038, 0.0007955579438187172, 0.00033615632793953165, 0.0009112795483245178, 0.000466612496812607, 0.0005747331914964401, 0.0008572841441221176, 0.0002875831654439775, 0.0009043325195985176, 0.0004937614280278444, 0.0005156472075663034, 0.0008912740223941866, 0.0002600067633081665, 0.0008833408526712689, 0.0005118454811014062, 0.0004722802249941944, 0.0008952943267654715, 0.00024916895840607366, 0.0008482408809430391, 0.0005189290805484242, 0.00044168072900854387, 0.0008714379260803593, 0.000252155850212621, 0.0007992705420379121, 0.0005180085292785582, 0.00041962901504768643, 0.0008261950431303718, 0.00026698619568085697, 0.0007379824298116519, 0.0005155830163991999, 0.00040129556317398805, 0.0007698186369435273, 0.00029137602431046633, 0.0006680656783475269, 0.0005191592496177235, 0.00038187439987341496, 0.0007147838989548216, 0.0003213354855025673, 0.0005957502161584334, 0.0005342065591559805, 0.00035747286873012615, 0.0006733512344308358, 0.0003504187453943629, 0.0005295538616878537, 0.0005613944186402912, 0.00032634806928563204, 0.0006545411105852666, 0.0003703276507808203, 0.00047913051213108486, 0.0005951190734607894, 0.0002901946034656226, 0.0006611885051198436, 0.00037310250203585234, 0.0004531058772229122, 0.0006242085802043709, 0.00025478268531712716, 0.0006880724055369985, 0.0003543790106285865, 0.0004561522154792028, 0.0006351616602650734, 0.00022909471079100906, 0.0007222277601507003, 0.00031638737236792215, 0.0004861396340992705, 0.0006173215614261125, 0.00022247957992900514, 0.0007461996559119996, 0.00026892499583063825, 0.0005327748071479165, 0.0005682403249716443, 0.0002403156705962673, 0.0007440213936560405, 0.00022689998267640232, 0.000579249822378902, 0.0004966678963052732, 0.00027994669370305365, 0.0007082077293825245, 0.00020444713592144485, 0.0006076003020547036, 0.0004207948051506049, 0.00032950068849014645, 0.0006446454860105493, 0.0002077424204417662, 0.0006065924715213827, 0.00036108975882475345, 0.00037170663042230363, 0.000571955195384447, 0.00023044471190045203, 0.0005786601888561575, 0.0003300816844088463, 0.00039248418457568147, 0.0005136582046081135, 0.0002556878171050529, 0.0005411688015271806, 0.0003243939121034235, 0.0003905430079461881, 0.00048537089422392494, 0.00026567791579133634, 0.0005187879385394122, 0.00032502806699703194, 0.00038157827070823874, 0.00048362854216149804, 0.00025481263556657825, 0.0005285825588474296, 0.0003084748108569499, 0.00039163365492321447, 0.000484640482411153, 0.00023772426140803067, 0.0005656503329015002, 0.0002641414420787963, 0.0004401768842705411, 0.0004573280942941071, 0.00024394812083532028, 0.0006002662520710425, 0.00020677678821437353, 0.000522081374638125, 0.0003855770445868721, 0.00029844316697646186, 0.0005929968233070773, 0.0001721592602351758, 0.0006027331038602276, 0.0002850960825892031, 0.00039902068604646723, 0.0005219542075387551, 0.00019403755329383966, 0.0006352020111177429, 0.00019930317538956652, 0.0005090002260008477, 0.00040362900185955447, 0.00027618077439662685, 0.0005924172229678349, 0.00017152928988359948, 0.00057667459297132, 0.0002876670979016623, 0.0003829123480958858, 0.0004909234413334127, 0.00021162423667796457, 0.000572221722917233, 0.00022334301232303734, 0.00046192939535433274, 0.0003826306122749115, 0.0002862215103716664, 0.0005125178356864731, 0.0002219937234402738, 0.0004856963689102256, 0.0003148295767087552, 0.0003471749418837764, 0.0004470286333034607, 0.00025089240206646797, 0.00047420970869731596, 0.0002913935235492004, 0.00037680406410457896, 0.00041092104964875057, 0.00027063820396721765, 0.00047100529133317377, 0.00027617636110068033, 0.00040373886965309916, 0.00038978466775509726, 0.0002825023630260135, 0.0004894476738019375, 0.00024293384542433508, 0.0004639650390602563, 0.0003399402878331893, 0.00033036654725153555, 0.0004876403071173984, 0.0002207985869893319, 0.0005417487800317186, 0.00025311950782314297, 0.00044172344600089793, 0.00041325274033514705, 0.00027350816797875325, 0.0005633540510150942, 0.000192754425933285, 0.0005676506056484448, 0.0002815735391427876, 0.00041758765793826547, 0.0004720849070959089, 0.00024140677984257094, 0.000605403927558413, 0.00019147608348441897, 0.0005705868134621132, 0.00031217712570634406, 0.0003991603556320296, 0.0005041966104173373, 0.00023499774992751394, 0.0006120809694488062, 0.00021069508074171608, 0.0005549528822446583, 0.000339411897233128, 0.00038854048073326503, 0.0005112976026531926, 0.0002515065949915397, 0.0005904143188999321, 0.00024830632029699184, 0.0005254807154305005, 0.00036888197769916847, 0.0003834096115093633, 0.0005071635591914332, 0.0002851189308379497, 0.0005548324126719742, 0.0003039874475087898, 0.00048813047287614246, 0.0004119884554920675, 0.00037856822506830023, 0.0005124595322528036, 0.00032578815263957674, 0.0005254298560886014, 0.00037341928646077025, 0.00045229602520034234, 0.00047716917235782305, 0.0003692602398349541, 0.0005470652327540451, 0.00035974202407374514, 0.0005250211518119038, 0.0004438196832305866, 0.0004334384573335168, 0.0005614902910806066, 0.00035714791869125354, 0.0006211796628439914, 0.00037501321112461686, 0.0005736506538638828, 0.0004957525293227417, 0.0004534940640990089, 0.0006473829336344777, 0.00035678974922089836, 0.000727995308354872, 0.00037183716397891993, 0.0006802195167019475, 0.0005136474840745382, 0.0005355257865393679, 0.0007090690223795634, 0.0003969790140826606, 0.0008430598455438379, 0.00037221994408721457, 0.0008346674707445718, 0.000501767683406998, 0.0006921603092581971, 0.0007298109931393977, 0.0005114905445648215, 0.0009362042549809797, 0.0004191790798121248, 0.001009431401631282, 0.0004952613363662869, 0.0009155813816264449, 0.0007232356006111582, 0.0007217924893403754, 0.0009968785325285003, 0.0005602706037881901, 0.0011801140695027097, 0.0005534820073686644, 0.0011858968033442519, 0.0007428460126061521, 0.0010296861964615958, 0.001061167610531679, 0.0008270289283454026, 0.0013654432485332025, 0.00073467210832724, 0.001514548242751585, 0.000864762622236514, 0.0014520397853083715, 0.0012170832018515286, 0.0012497180490713697, 0.0016675043890763647, 0.0010850017741177386, 0.002024808772071539, 0.0011568864919086267, 0.0021343656796919018, 0.0015770891439257095, 0.0019810474233859896, 0.002290289254875305, 0.0017378197731642991, 0.0030711822307947167, 0.0017250807657834422, 0.003617155166135432, 0.002283157677231167, 0.0037146933971949963, 0.0036019952302810995, 0.0034224251095327208, 0.005580835653385615, 0.003201194966853064, 0.0077946487112342715, 0.003942597908621259, 0.009624517899158004, 0.006905399264459728, 0.01059037600449063, 0.013673423062264668, 0.010985466893562288, 0.026480456504732165, 0.013380648601863266, 0.05015079428302184, 0.028614571427004302, 0.10304595426874243, 0.1216430293372479, 0.3363311854596488, 1.801253746596502, 2.3354586755265703, 0.8395635281625629, 0.09103923678532602, 0.14386232468281923, 0.031728168830627776, 0.04733973958708919, 0.022968165637917377, 0.017438733616037594, 0.0188307694545047, 0.006582278086099392, 0.014575148518907984, 0.003349278645192825, 0.010099668843502002, 0.0032500346574822043, 0.0060796205780660265, 0.00401848722082531, 0.003103143889593193, 0.0045042601571464854, 0.0014108212684957992, 0.004290494870510812, 0.0008754650412228953, 0.003448513681488696, 0.001113361501219391, 0.002308614855169236, 0.0016516844331263588, 0.0012519591543721403, 0.0020866878945566747, 0.0005568780872580162, 0.0021858527421600464, 0.0003236013322353268, 0.0019143049247415931, 0.000478387317939791, 0.0013933926976902999, 0.0008358378294116296, 0.0008190232626087642, 0.0011854945224975433, 0.00037452091247144404, 0.0013687038992603222, 0.0001674640501541435, 0.0013222549864757795, 0.00020628673452467266, 0.0010814536307214477, 0.00041667363297178664, 0.0007555011544984591, 0.0007228778424768222, 0.00046926373440461875, 0.0010137302950974343, 0.00023500130265032145, 0.0011073869895108096, 0.00019120533957664695, 0.0009984213377118747, 0.0003228451064583044, 0.0007496499788420128, 0.0005432854619822385, 0.00046898797934091883, 0.0007418104079956407, 0.00026205154558550946, 0.0008314599142649128, 0.00019154068027460713, 0.0007802872088255131, 0.00025867684432131225, 0.0006168236727932977, 0.00041076509805619847, 0.00041143606885131185, 0.0005683979997423876, 0.00024401575285301153, 0.0006593613864575204, 0.00017203420237160515, 0.000645625035766136, 0.00021088908788528606, 0.0005342441370801905, 0.0003322923010597578, 0.0003701539933487533, 0.00047907255313248327, 0.0002157094758710303, 0.0005890199209296023, 0.0001259789769965146, 0.0006180984923769044, 0.000129170517692036, 0.0005548042531089575, 0.0002185709198516417, 0.00042159108357253336, 0.00035755428628175974, 0.0002642953584590532, 0.0004944978262699627, 0.00013450964453026843, 0.0005814337831819157, 7.16580553436831e-05, 0.0005897438149657354, 9.08164865655166e-05, 0.000517989885837656, 0.0001796920096595719, 0.0003901540014594409, 0.0003047657761153527, 0.00024588859483991456, 0.0004236362031163996, 0.0001267577541904792, 0.0004989700013863641, 6.324682641507317e-05, 0.0005095099439577103, 6.650319616530713e-05, 0.0004550525468887246, 0.00012682634969702128, 0.0003545393299205629, 0.00021861272035295513, 0.00023860651365831964, 0.0003095410558226463, 0.0001394431449130319, 0.0003707835161535206, 8.126148923260333e-05, 0.00038511629724342466, 7.409953954951517e-05, 0.0003508009576209992, 0.0001123725510550284, 0.0002805930764549702, 0.0001780497409454078, 0.00019670935151073804, 0.00024703061054115975, 0.00012362768514674447, 0.0002965687611545711, 8.097363112712246e-05, 0.00031156183215469267, 7.844957963721413e-05, 0.00028810308658543484, 0.0001139684008105395, 0.00023362864476317527, 0.00017514837982967132, 0.00016398870227611685, 0.00024341153992956988, 9.854735183847107e-05, 0.00029933306746621115, 5.4799955281667146e-05, 0.000327725739168335, 4.3945119424331e-05, 0.00032119093961451733, 6.843585603432927e-05, 0.0002814049319558631, 0.00012191770770029495, 0.00021805867408495518, 0.00019132421656119645, 0.00014595395695536778, 0.00026040248686116935, 8.114399621638645e-05, 0.0003136848439337743, 3.7128322702278366e-05, 0.0003399336707252875, 2.1978929506562047e-05, 0.00033432410776228336, 3.695523971062801e-05, 0.00029900516797036296, 7.676067170418765e-05, 0.00024208738402757804, 0.00013120831307251014, 0.00017544737082785601, 0.0001877813266960135, 0.00011194980901321254, 0.00023444251562121339, 6.27385951835173e-05, 0.00026207338592268507, 3.5153687621190483e-05, 0.00026607719451256755, 3.1630647969940786e-05, 0.00024691103847836746, 4.96936630511574e-05, 0.0002095593860700653, 8.29180347449112e-05, 0.00016217210608161125, 0.00012256101183808865, 0.00011422684492693538, 0.00015946730082944436, 7.462242941924435e-05, 0.0001858530720976706, 5.007136959842392e-05, 0.00019664644872613898, 4.4056107193267886e-05, 0.0001901872159426705, 5.6475158019628934e-05, 0.00016823232093171898, 8.396321049502246e-05, 0.00013534681091142454, 0.00012075042759617718, 9.785938752362997e-05, 0.0001598486595601767, 6.261498484002962e-05, 0.0001943234112843574, 3.576152777263529e-05, 0.00021842759860228454, 2.1771153150984847e-05, 0.00022842604176874634, 2.2830673208966983e-05, 0.00022301350656658784, 3.865764132135164e-05, 0.00020330809792574737, 6.672223619024576e-05, 0.0001724720060661798, 0.0001027934776836986, 0.00013506297880577946, 0.00014168866590212874, 9.624728324542256e-05, 0.00017809009247768377, 6.100795277071801e-05, 0.00020730126314935063, 3.3464353669960956e-05, 0.00022584103353348223, 1.6386723310788457e-05, 0.00023181125961045586, 1.094964046423328e-05, 0.0002250144297756697, 1.672848656561183e-05, 0.00020683568622458727, 3.190868642916777e-05, 0.0001799336995896073, 5.365282578480416e-05, 0.00014780412616264012, 7.855746814512974e-05, 0.00011428702377499862, 0.00010312950826339098, 8.308659117711774e-05, 0.0001242195195121775, 5.736018314989573e-05, 0.0001393640871238397, 3.9416712112248316e-05, 0.00014700745076520375, 3.054540968329728e-05, 0.00014659187476116843, 3.097732925565106e-05, 0.00013852346149077592, 3.9966152667893555e-05, 0.000124033781458409, 5.5963266246434465e-05, 0.00010496668688849168, 7.685532946186413e-05, 8.352375639768757e-05, 0.00010023058953879245, 6.20013856110283e-05, 0.00012364235217318016, 4.254846078311156e-05, 0.00014484328714380192, 2.6966963286784763e-05, 0.000161971449898556, 1.6569951639876347e-05, 0.0001736768768503397, 1.2103263236897103e-05, 0.0001791853497557729, 1.3729885467732631e-05, 0.00017830263619056244, 2.1069923360808777e-05, 0.00017136768435634093, 3.328481328567439e-05, 0.0001591666433711894, 4.919200952276114e-05, 0.00014282119812464056, 6.739569522295706e-05, 0.00012366473968500818, 8.641987721092085e-05, 0.00010311864973528142, 0.00010483215735858576, 8.257883363716922e-05, 0.00012134913604580909, 6.331997629954843e-05, 0.00013491740691246195, 4.642217557692372e-05, 0.00014476710347207988, 3.272192706460382e-05, 0.00015043768782099676, 2.2787108814368632e-05, 0.0001517779448280967, 1.691377784502722e-05, 0.00014892385652960605, 1.5141301949623807e-05, 0.00014225914406145194, 1.7281609154323415e-05, 0.00013236380020501331, 2.2958092423455576e-05, 0.00011995596433757065, 3.164987130601905e-05, 0.00010583211332846251, 4.273757945354805e-05, 9.080986648760899e-05, 5.554751135739148e-05, 7.567683665997702e-05, 6.939172628430558e-05, 6.114800239052035e-05, 8.36024871924921e-05, 4.783311602206502e-05, 9.756013855347518e-05, 3.621476958796281e-05, 0.00011071415191440222, 2.6636962522110047e-05, 0.00012259756512885949, 1.9303381847105657e-05, 0.00013283540045278523, 1.428413045830387e-05, 0.00014114787204798127, 1.1529322025429691e-05, 0.00014734930083949732, 1.088779045701232e-05, 0.0001513436670709431, 1.2129120683454627e-05, 0.00015311767224036565, 1.4967275969435417e-05, 0.00015273207496338594, 1.9084252899466054e-05, 0.00015031193133880998, 2.415241436098417e-05, 0.000146036230425383, 2.985440935872176e-05, 0.0001401272871075262, 3.589986588122506e-05, 0.00013284014889352079, 4.203832317350751e-05, 0.00012445219442786969, 4.80681391372794e-05, 0.00011525305072300926, 5.384135563131449e-05, 0.00010553493218249963, 5.92647207595852e-05, 9.558350273937038e-05, 6.429724734280956e-05, 8.56693759474358e-05, 6.894482695540905e-05, 7.604038979797054e-05, 7.325251728900145e-05, 6.691481691754745e-05, 7.729517762726325e-05, 5.847568985333588e-05, 8.116714521904525e-05, 5.086642915995384e-05, 8.497162782406292e-05, 4.418795433866514e-05, 8.881043900048299e-05, 3.849743203794009e-05, 9.277462776276084e-05, 3.380877227828974e-05, 9.693645885539932e-05, 3.0094923211506843e-05, 0.0001013430906056942, 2.7291940491842144e-05, 0.00010601218079450944, 2.5304722489564927e-05, 0.00011092953360365076, 2.4014212095167852e-05, 0.00011604878870166229, 2.3285775090383967e-05, 0.00012129305275972461, 2.2978380184099235e-05, 0.00012655828855673474, 2.295413374517339e-05, 0.0001317182099445936, 2.3087669228696457e-05, 0.00013663038359221366, 2.3274861774684105e-05, 0.00014114321108058673, 2.3440335383542294e-05, 0.0001451034577303515, 2.3543255727955926e-05, 0.00014836400667546626, 2.3580958525049176e-05, 0.00015079154384879488, 2.3590052982095693e-05, 0.00015227391411865, 2.364476008996438e-05, 0.00015272692481005663, 2.385239143083706e-05, 0.00015210040803352137, 2.4346040445101922e-05, 0.00015038338465596263, 2.5274739474850984e-05, 0.0001476081942323719, 2.679152472030271e-05, 0.00014385346163915067, 2.904003714537866e-05, 0.00013924576294428612, 3.21404587498225e-05, 0.00013395983483408796, 3.6175728622205124e-05, 0.00012821714912002494, 4.1179089279523824e-05, 0.00012228265287046272, 4.712406781217077e-05, 0.0001164594641065532, 5.3917985875150796e-05, 0.0001110813227225253, 6.140000771564159e-05, 0.00010650263792172385, 6.934456918160643e-05, 0.00010308606052615778, 7.747077867254288e-05, 0.00010118765258200038, 8.545804366904728e-05, 0.00010113993243221156, 9.296776259692965e-05, 0.00010323333849281695, 9.967044951234461e-05, 0.00010769697189608495, 0.00010527715453531696, 0.00011467983344486835, 0.00010957354106290957, 0.00012423414171121294, 0.0001124545281005299, 0.00013630267597522475, 0.00011395705877229123, 0.00015071239492200564, 0.00011428837496174323, 0.00016717680636804566, 0.00011384722704734719, 0.00018530968115649174, 0.00011323579502289461, 0.00020465271207941525, 0.00011326081324620013, 0.00022471964943877374, 0.00011492354632155815, 0.0002450593957100941, 0.0001193999370153617, 0.00026534071879167503, 0.00012801454988683992, 0.00028546203914694285, 0.00014221506436968054, 0.0003056918810833868, 0.00016355842611452822, 0.00032685038377880106, 0.00019372618309349305, 0.00035055230074173107, 0.00023459681841970318, 0.00037955234794475657, 0.00028842102430720455, 0.0004182756616865531, 0.00035818090367546865, 0.00047370477731281034, 0.0004482876755985933, 0.0005569919530560432, 0.0005659396607184562, 0.0006866368108979337, 0.0007238751877297651, 0.0008952969829299471, 0.0009463789786180698, 0.001245872129464063, 0.0012838581768227183, 0.001874482432629058, 0.0018538018413011045, 0.003126572360759109, 0.0029825013589093565, 0.0061120867078600415, 0.005882811419557817, 0.016185889912748223, 0.018626603838697298, 0.10157521559113908, 0.3920422774386784, 0.27238424262683353, 0.02647171932455341, 0.025118985530005248, 0.005368753636947173, 0.00871783376687976, 0.002057882773501282, 0.004471085367976042, 0.001001314021481522, 0.0027742358452417853, 0.0005456710754229855, 0.0019291185560154505, 0.0003156989710545646, 0.0014445768721090275, 0.00019100953914366335, 0.0011352831531069156, 0.00012404107216763577, 0.0009186697609362725, 9.279926256123716e-05, 0.0007538888269984468, 8.540780011189941e-05, 0.0006196012159912057, 9.425247457421168e-05, 0.0005046366019571294, 0.0001135874554619553, 0.00040353249398276166, 0.0001385827415662714, 0.00031411565840424314, 0.00016503852799725077, 0.00023601826575158337, 0.00018942098027059483, 0.00016967556375369395, 0.0002090409760997244, 0.00011562281158555938, 0.0002222893098153291, 7.40250265021937e-05, 0.0002290226981258893, 4.4385155232919166e-05, 0.00023462510799902143, 3.194523713630103e-05, 0.0002408030525461348, 2.6677535787917612e-05, 0.00022997607852224937, 2.455332555171807e-05, 0.0002151576306689319, 2.5153062402542092e-05, 0.00019944555339353792, 2.7163276827770878e-05, 0.00018474575967972773, 2.95980222894624e-05, 0.00017200599306770858, 3.213410321422343e-05, 0.00016123367276051144, 3.51705248133248e-05, 0.0001516212683383305, 3.967880452366415e-05, 0.00014182271004240535, 4.689064505024985e-05, 0.00013034878159995389, 5.789193258966002e-05, 0.00011600903686215209, 7.32131045413815e-05, 9.830749840099588e-05, 9.251263468427566e-05, 7.770012917036886e-05, 0.00011443732144148556, 5.564443951816137e-05, 0.00013671014962354176, 3.441243808004662e-05, 0.0001564487206500314, 1.6689886930319948e-05, 0.00017066395201215947, 5.036436626855013e-06, 0.00017684189752992374, 1.320301176048297e-06, 0.00017348311681426138, 6.256804775454578e-06, 0.0001604730010086946, 1.916597628993895e-05, 0.00013918608015037033, 3.802071078567747e-05, 0.00011228343937829966, 5.9791798288778265e-05, 8.323346025886937e-05, 8.102385280146868e-05, 5.565537984959074e-05, 9.851495796206528e-05, 3.263432739452912e-05, 0.00010993992030987654, 1.617058257705723e-05, 0.00011426389196818922, 6.897765911701235e-06, 0.0001118415675628859, 4.13846224645312e-06, 0.00010417742954793912, 6.27660840937357e-06, 9.341466437321417e-05, 1.133736037034166e-05, 8.169880387259294e-05, 1.7603004691448402e-05, 7.06025474807715e-05, 2.4078595183410676e-05, 6.07851107940071e-05, 3.066203926411318e-05, 5.199209427872784e-05, 3.796259160496988e-05, 4.339642414976001e-05, 4.6825329495866904e-05, 3.416746044537489e-05, 5.7722867962320324e-05, 2.4069983801930616e-05, 7.023429708528697e-05, 1.3868520879223212e-05, 8.282082562980661e-05, 5.3603949591786735e-06, 9.302393221903216e-05, 9.74843611508329e-07, 9.807533639002417e-05, 3.0238773988451444e-06, 9.575978566873392e-05, 1.2825880571352685e-05, 8.52616406935088e-05, 2.9996569943765037e-05, 6.769747916855661e-05, 5.21807634229634e-05, 4.610906862930928e-05, 7.537885397395382e-05, 2.4850323432672145e-05, 9.483493647389541e-05, 8.501717723391443e-06, 0.0001062580563393712, 6.19444524893501e-07, 0.00010701281977917758, 2.7095908853880903e-06, 9.689522005861219e-05, 1.3770982573072915e-05, 7.82223682354185e-05, 3.057903398754318e-05, 5.5181830843985387e-05, 4.8638707114491985e-05, 3.2636581876774185e-05, 6.350175648687598e-05, 1.4774986908706195e-05, 7.200949868339701e-05, 4.055245278990359e-06, 7.304460510722672e-05, 7.89062361012896e-07, 6.755475036153774e-05, 3.4711189680695718e-06, 5.7885828313495605e-05, 9.67627638806489e-06, 4.672788074753843e-05, 1.7128196049715385e-05, 3.612373962774775e-05, 2.4484903195650758e-05, 2.6951076718034747e-05, 3.152167556798972e-05, 1.9070170228770084e-05, 3.8671243955529114e-05, 1.2018377352966902e-05, 4.618932061312891e-05, 5.863059204077267e-06, 5.341055815444424e-05, 1.7256086175222897e-06, 5.854475757610683e-05, 1.62189701463843e-06, 5.922310177215981e-05, 7.587819501271085e-06, 5.3632180594581896e-05, 2.0436131231683756e-05, 4.173628161402807e-05, 3.8743716826614774e-05, 2.5955901707454324e-05, 5.8656446842556936e-05, 1.0834575146940155e-05, 7.479263870597302e-05, 1.6459519146450264e-06, 8.203645288187607e-05, 2.3974568901075597e-06, 7.755389269001895e-05, 1.4041377847051619e-05, 6.216318617609575e-05, 3.371818493552845e-05, 4.0377094758918495e-05, 5.548283544827344e-05, 1.8962380807297444e-05, 7.233948717831184e-05, 4.514304878307671e-06, 7.880803833123431e-05, 1.020587807791014e-06, 7.29582389885392e-05, 8.445976997025682e-06, 5.703708041836256e-05, 2.2947271978451983e-05, 3.642329996602399e-05, 3.8604178611506e-05, 1.7396479136066337e-05, 4.9862944105232846e-05, 4.743070208241008e-06, 5.357970807946704e-05, 2.6362229425912494e-07, 4.978565450140011e-05, 2.761445737894891e-06, 4.096649079487927e-05, 9.325584068605812e-06, 3.0408223520218228e-05, 1.7075266710496738e-05, 2.0601121579082808e-05, 2.4362943039321615e-05, 1.2567546851608464e-05, 3.083838390581583e-05, 6.353596119132721e-06, 3.6528220368401776e-05, 2.1620585636737014e-06, 4.073696800477494e-05, 1.1705843327370546e-06, 4.1713845896712666e-05, 5.268450902029735e-06, 3.753087301815172e-05, 1.568324166871718e-05, 2.7752928377719665e-05, 3.13205996869242e-05, 1.4786719720257615e-05, 4.804736275385018e-05, 3.763880900545653e-06, 5.977152760092163e-05, 5.664772504082924e-07, 6.113948857095205e-05, 8.766820689065638e-06, 5.0557933735828915e-05, 2.7129992778165917e-05, 3.1768545866692123e-05, 4.9301898254817886e-05, 1.2767526131443766e-05, 6.625476036112502e-05, 2.2671581317040635e-06, 7.050106540015061e-05, 5.377638630128569e-06, 5.9923405671479145e-05, 2.0833351440229147e-05, 3.906849605175585e-05, 4.1407997468847914e-05, 1.7038264818055368e-05, 5.7448438972116946e-05, 3.004541974177279e-06, 6.16750275547775e-05, 1.7613590848927907e-06, 5.26331434698348e-05, 1.1732170966147827e-05, 3.495301683635973e-05, 2.6412676151391703e-05, 1.645282889463413e-05, 3.8211835775192134e-05, 3.948971824212115e-06, 4.231639324437019e-05, 2.6120415401719627e-07, 3.839495568938209e-05, 3.935176986454052e-06, 2.9520595694503577e-05, 1.13285100646856e-05, 1.9538759227712595e-05, 1.9224350105426642e-05, 1.0954145447508659e-05, 2.607443023983877e-05, 4.687986668330615e-06, 3.132500800143935e-05, 1.3580270319555936e-06, 3.39700906902248e-05, 2.410297468169261e-06, 3.2140211437837054e-05, 9.58689069737091e-06, 2.45705635837224e-05, 2.280208871281068e-05, 1.2910475528963376e-05, 3.826135367261437e-05, 2.6060011863865913e-06, 4.9031814454947846e-05, 7.290450828362299e-07, 4.866504751797508e-05, 1.1436075894895488e-05, 3.589979174824238e-05, 3.2043234916397605e-05, 1.6959348192401935e-05, 5.3027489082043025e-05, 3.00852092883041e-06, 6.292920772624882e-05, 3.590255525781047e-06, 5.5538504224185573e-05, 2.0094155816148762e-05, 3.455542582898249e-05, 4.394480643114591e-05, 1.2072752568941756e-05, 6.13540001267506e-05, 1.3036400119542926e-06, 6.190862941864456e-05, 8.175933075535633e-06, 4.528218960694279e-05, 2.7543793818052348e-05, 2.1379529217198008e-05, 4.672099234424606e-05, 3.7570665429950655e-06, 5.387850415933748e-05, 9.424358780936275e-07, 4.540461095740615e-05, 1.1681459730505994e-05, 2.725781417424391e-05, 2.705707097079734e-05, 9.942083397371654e-06, 3.7267533755323374e-05, 1.3713327525263341e-06, 3.769862485851523e-05, 2.9201939760520906e-06, 3.0183153778225192e-05, 1.0755832329826848e-05, 1.970634900253892e-05, 2.0054496544620377e-05, 1.0381518079003371e-05, 2.787990265972679e-05, 4.228302495247456e-06, 3.275851046095016e-05, 2.7135826174622357e-06, 3.288054953248046e-05, 7.882825056931951e-06, 2.6333981877498896e-05, 2.0542116383809742e-05, 1.4153714984242098e-05, 3.687802485658025e-05, 2.8439456021596048e-06, 4.798255218424662e-05, 2.0402049086375155e-06, 4.511002151438973e-05, 1.709661998292484e-05, 2.7765627064406438e-05, 4.2300818796926106e-05, 7.252062334948189e-06, 6.202077339115933e-05, 3.8650542143820466e-07, 6.139112097764413e-05, 1.636564495181306e-05, 3.914476225687274e-05, 4.727164223943788e-05, 1.12414180842384e-05, 7.172971591335928e-05, 1.2014073670621712e-07, 7.089037942273216e-05, 1.6733616574939594e-05, 4.444072609341909e-05, 5.0253904811157735e-05, 1.2525177424510376e-05, 7.53890244580467e-05, 4.31835197947891e-07, 7.253593023306124e-05, 1.800272282882056e-05, 4.414236820163981e-05, 5.130408985479375e-05, 1.2969553898778022e-05, 7.413825778579625e-05, 3.3717624139053266e-06, 6.96889011286132e-05, 2.16830363317303e-05, 4.364731558358543e-05, 5.2436090775933656e-05, 1.8063344964347218e-05, 7.265760028291381e-05, 1.2584260158326992e-05, 7.054660491528283e-05, 3.017329058862825e-05, 5.2482140102381814e-05, 5.8317057994008193e-05, 3.492627691611727e-05, 8.125504624925728e-05, 3.17333635897182e-05, 9.021789337792983e-05, 4.837688942194469e-05, 8.50563341632663e-05, 8.33586480299176e-05, 7.273095676387409e-05, 0.00012861017952602683, 6.985946712614183e-05, 0.00016688232414231212, 0.00010463853157661191, 0.00017804548156362887, 0.00020398820900297397, 0.00016811469491842464, 0.0003633188506038739, 0.0002169794515413229, 0.0005277130379885602, 0.0005296550705190961, 0.0006531319348504782, 0.0015619485693515655, 0.0011141613502796371, 0.005227794567312379, 0.008877313154027752, 0.07443674233982493, 0.05893425287723277, 0.003787513679965133, 0.004926982182491035, 0.000986622523228107, 0.0011678999686181733, 0.0008599870058226142, 0.00024333526770338034, 0.000659482618860108, 9.894947755934353e-05, 0.0003625010931868473, 0.0001805251741948242, 0.00012434023349498476, 0.0002348981359647314, 2.791493679367341e-05, 0.00019314586407871557, 4.514888668602703e-05, 0.00010130458363792697, 9.350340594825667e-05, 3.003178798340933e-05, 0.0001103236411521315, 1.132107224156753e-05, 8.514401338048992e-05, 3.095539888494791e-05, 4.307949545018411e-05, 5.6916440704810666e-05, 1.2461654271407761e-05, 6.626181516418326e-05, 6.68568287377235e-06, 5.336631024004036e-05, 2.3033565173506256e-05, 2.6927454114375137e-05, 4.70562787393851e-05, 4.9583260618493555e-06, 5.946247184798837e-05, 6.677884802674242e-06, 4.977724773370911e-05, 3.204811070960894e-05, 2.0393183439200613e-05, 6.207621665161503e-05, 7.950062790038141e-07, 6.861972066608317e-05, 1.3050000686223372e-05, 4.2910927221583585e-05, 4.896879784903873e-05, 9.025557055622471e-06, 7.40914413116002e-05, 2.2564219957300255e-06, 6.217596622049918e-05, 3.1424639830124046e-05, 2.4812494743617275e-05, 6.697974755103263e-05, 1.060805233810311e-06, 7.145469880262396e-05, 1.5547250068834227e-05, 4.029013273412794e-05, 5.130702666093887e-05, 6.77325667468578e-06, 6.878358993112894e-05, 4.900667731089708e-06, 4.958864285472056e-05, 3.255205397039778e-05, 1.5149596802972096e-05, 5.6349216762464246e-05, 5.297230385916184e-07, 5.0292933285103156e-05, 1.5789066026995582e-05, 2.245470239629514e-05, 3.8787838036561586e-05, 1.7003527300313856e-06, 4.3330610768279275e-05, 4.551026179895485e-06, 2.6617900277270724e-05, 2.1272818664272805e-05, 6.841167730598338e-06, 3.1813552445299815e-05, 4.3374516700456325e-07, 2.7379194546037754e-05, 7.97593978139708e-06, 1.4252752179949536e-05, 1.9506085360474486e-05, 3.225266314340424e-06, 2.571136195015536e-05, 1.1821176570862342e-06, 2.2435510434841687e-05, 9.49669441109436e-06, 1.1322123299798798e-05, 2.2971422273276995e-05, 1.087722085985442e-06, 3.0125043848916543e-05, 3.4199517542461346e-06, 2.2267379217118457e-05, 2.019129787151867e-05, 6.15705017513858e-06, 3.622595820035551e-05, 1.3222888965813829e-06, 3.3320158558883484e-05, 1.774507198302229e-05, 1.3832898172701052e-05, 3.980701224564626e-05, 2.0579891070327827e-06, 4.2002421522726136e-05, 1.5422827665779746e-05, 2.1375647282573262e-05, 4.021582369125472e-05, 3.979293823028188e-06, 4.656310884567396e-05, 1.2778940745238327e-05, 2.661799717652305e-05, 3.726363595439788e-05, 5.6490126552322855e-06, 4.628640825444749e-05, 9.545056593345145e-06, 2.8467967622055947e-05, 3.137012399612034e-05, 6.346352432539453e-06, 4.1577130817725256e-05, 5.909081410167797e-06, 2.7064658789537893e-05, 2.3560884901290184e-05, 6.233135453777191e-06, 3.379250707297964e-05, 2.5432714022699033e-06, 2.3579691587075828e-05, 1.5270975229987506e-05, 6.167425394663012e-06, 2.4852805332023306e-05, 3.77271821986833e-07, 1.9745996618150848e-05, 7.992134830586207e-06, 7.262195894484894e-06, 1.6728699164618046e-05, 2.15926281782194e-07, 1.72636097661965e-05, 2.873735407289208e-06, 1.0360237363090831e-05, 1.0944508039136217e-05, 2.3614373385329854e-06, 1.7258090444271223e-05, 4.152881965097803e-07, 1.5613620706898946e-05, 8.233416630021595e-06, 6.398937591632804e-06, 1.994397490494952e-05, 3.6305971981054156e-07, 2.2315619839381714e-05, 8.434098882619895e-06, 1.1245538417534305e-05, 2.4580680404515768e-05, 1.8520437620832783e-06, 2.9048079285568556e-05, 1.0641709267875386e-05, 1.546563124222099e-05, 2.9721303976437306e-05, 3.743621490730099e-06, 3.410429282919538e-05, 1.3547533224311093e-05, 1.775347360898498e-05, 3.367229240228666e-05, 5.03411269560535e-06, 3.605607283206252e-05, 1.584917795081672e-05, 1.7411905549737365e-05, 3.5026715440104884e-05, 5.180195462632516e-06, 3.427990483902153e-05, 1.660635043834805e-05, 1.46417183808424e-05, 3.312085967794959e-05, 4.219856999715436e-06, 2.925882616247889e-05, 1.5454154314725086e-05, 1.0510319456519271e-05, 2.828663426567736e-05, 2.6517407656095473e-06, 2.253057061279898e-05, 1.2645920525646228e-05, 6.5773893030675235e-06, 2.182222975000609e-05, 1.1413126868606958e-06, 1.625493183671172e-05, 8.954164578832463e-06, 4.292789455709908e-06, 1.5668707749106693e-05, 2.0370545764408147e-07, 1.250074767183494e-05, 5.481089362850169e-06, 4.395022557186215e-06, 1.1846942624308808e-05, 2.4210306392479788e-08, 1.247092315860935e-05, 3.4149856055578408e-06, 6.574887240035763e-06, 1.177990967344765e-05, 5.024624888671748e-07, 1.5955595216293603e-05, 3.740104940994467e-06, 9.59263668368964e-06, 1.56939359586687e-05, 1.4703877006712497e-06, 2.1281892956046323e-05, 6.905002280500662e-06, 1.1848611210512013e-05, 2.2336294057050215e-05, 2.9080930651755335e-06, 2.588296519359019e-05, 1.250942513683597e-05, 1.2170191630743377e-05, 2.9220373173503524e-05, 4.95717370419529e-06, 2.7351315849033756e-05, 1.9165587635527173e-05, 1.0410179574892288e-05, 3.346213587748515e-05, 7.661016616902934e-06, 2.4556460461041224e-05, 2.4745539998601936e-05, 7.483233712193467e-06, 3.29971923168163e-05, 1.06026685058084e-05, 1.825223652193951e-05, 2.7131089160020433e-05, 4.754089842828896e-06, 2.7660567167247384e-05, 1.2802963791966476e-05, 1.0739358739774393e-05, 2.5289471268938324e-05, 3.128431770738062e-06, 1.9476339662102716e-05, 1.318023002462063e-05, 4.6290826261410205e-06, 2.0123884623979704e-05, 2.505684100192537e-06, 1.175856040644011e-05, 1.1474039473636464e-05, 1.3773397989184127e-06, 1.439078158039373e-05, 2.120163345406419e-06, 7.299094702025115e-06, 8.993558960038028e-06, 5.925149697794862e-07, 1.1337184844209847e-05, 1.6419163900459757e-06, 6.681931389657807e-06, 8.334104859489068e-06, 7.522277688084518e-07, 1.2597000725776743e-05, 2.1132209344440992e-06, 8.001273921133128e-06, 1.174215689083607e-05, 9.121682427388061e-07, 1.675941528598581e-05, 5.586108308827473e-06, 8.483635056220645e-06, 1.8987363905610157e-05, 1.947636696443402e-06, 2.0014652724035376e-05, 1.3220830049221221e-05, 6.97798188376074e-06, 2.6542835452393845e-05, 5.89383333863454e-06, 1.892392990588092e-05, 2.3205083373303855e-05, 5.1666234167600884e-06, 2.9419786105298204e-05, 1.3503238630224456e-05, 1.3368850194397704e-05, 3.0727836359082765e-05, 6.0168081421674066e-06, 2.489075479552143e-05, 2.219942316829485e-05, 6.940434855460391e-06, 3.1000154043832535e-05, 1.0493047534295718e-05, 1.5094219984787612e-05, 2.702509274537838e-05, 3.860321781585177e-06, 2.3339052956352666e-05, 1.581251204575209e-05, 5.6634598582216905e-06, 2.4676660492236004e-05, 5.0225252826113085e-06, 1.2354625006326e-05, 1.773484483456446e-05, 9.862665194455056e-07, 1.702956965456915e-05, 7.410817174986951e-06, 4.226870552727438e-06, 1.520130093554558e-05, 6.760096109477806e-07, 9.86484451196099e-06, 8.133994577104994e-06, 1.2261451567229955e-06, 1.2049554560750654e-05, 1.4684053813774226e-06, 7.091618015848307e-06, 8.660002996232392e-06, 6.343876169852769e-07, 1.2661324995060385e-05, 2.7608110721050086e-06, 6.727744752384906e-06, 1.3206951465967881e-05, 4.559892753922319e-08, 1.579476313871211e-05, 8.425195712479351e-06, 4.438496128150286e-06, 2.1759549153861375e-05, 2.575723092256786e-06, 1.5087634827123684e-05, 2.0700157831922345e-05, 1.3716552794414274e-06, 2.6726326411927324e-05, 1.3502443788573255e-05, 7.933657926565228e-06, 3.2970693567291724e-05, 5.265104724016624e-06, 2.051257187719215e-05, 3.0282929306929606e-05, 2.041573223953862e-06, 3.332846869142216e-05, 2.012578140322383e-05, 7.0830601616739865e-06, 3.986155509534492e-05, 8.143973504419556e-06, 1.883891193226909e-05, 3.656125680245142e-05, 1.0269217571706288e-06, 3.175633718294045e-05, 2.4901027184357258e-05, 2.9211487123796024e-06, 3.9297724866981434e-05, 1.0804847913281543e-05, 1.3305673075252628e-05, 3.751811973466106e-05, 1.926699279801271e-06, 2.7306056837480275e-05, 2.7503930922440775e-05, 4.267903247951434e-06, 3.8184376467563455e-05, 1.5855617333834696e-05, 1.9770173840633995e-05, 4.0965958548314634e-05, 1.379022369085667e-05, 4.598988014669669e-05, 3.655108272761806e-05, 3.743018422373718e-05, 7.853527444786381e-05, 3.924638197556938e-05, 0.00011852009625956642, 0.00012001573767503813, 0.00011771622592153816, 0.0003961712454770498, 0.0002565554009746166, 0.0010995854595260686, 0.0040762209238299355, 0.019104024710309614, 0.007066182534127827, 0.0008125066301277248, 0.0004557816678581264, 0.00040164858882015523, 6.38441871202086e-05, 0.000191549881581743, 8.461845311149266e-05, 3.979258495475781e-05, 0.00011331580296676999, 1.4036001636439569e-05, 5.245223740053154e-05, 6.674973986409868e-05, 5.731174349868011e-07, 6.108340846591533e-05, 3.502380471292846e-05, 7.167224410130859e-06, 6.062424172092817e-05, 1.4951461137204427e-05, 1.9730253802052274e-05, 5.2549145013200376e-05, 4.87033727462122e-06, 3.111472496915686e-05, 4.012771861038789e-05, 2.585972741978203e-06, 3.779479764434908e-05, 2.677440744738039e-05, 5.316147025533501e-06, 3.8793052349756575e-05, 1.5230556867911619e-05, 1.0109189792948982e-05, 3.5705461726731804e-05, 6.576858249096291e-06, 1.6354689462076078e-05, 2.879925781163886e-05, 1.276253539093845e-06, 2.1231840520711385e-05, 1.801513076735099e-05, 1.2458760585602464e-06, 2.1898239721080283e-05, 8.117433531749395e-06, 4.610358376029437e-06, 1.8427800190798783e-05, 1.7753297273971794e-06, 8.923638171433591e-06, 1.2361646556933324e-05, 4.942046375629776e-08, 1.208867560844937e-05, 5.965544587023661e-06, 2.4768344560892758e-06, 1.2954518665525969e-05, 1.4005775847183396e-06, 7.531415168365355e-06, 1.1481609939236893e-05, 7.890708611874031e-08, 1.3272022151737658e-05, 8.526449969107084e-06, 2.3521975922566068e-06, 1.795927481428367e-05, 5.395100643607897e-06, 7.552481961473951e-06, 2.0479008544892517e-05, 3.346949365438496e-06, 1.4303096636725454e-05, 2.0502587825183594e-05, 3.202783503362443e-06, 2.0962548913182804e-05, 1.8402752499217216e-05, 5.147508266802547e-06]}

==> anc/numerics/fgr.py <==
# Golden rules for the Poschl-Teller well V = -2 sech^2 x, phi_0 = sech(x)/sqrt(2), E_0 = -1:
# the golden rules (S3.4) and (S3.2) of the supplementary material in closed form, with a numerical check of the matrix element.
import numpy as np
from common import W1


def gamma_m(D, m):
    k = np.sqrt(2 * np.pi * m / D - 1)
    e = np.exp(-np.pi * k)
    return 4 * np.pi ** 3 * m * k / (9 * D) * 4 * e / (1 + e) ** 2      # sech^2(pi k/2) = 4e^{-pi k}/(1+e^{-pi k})^2


def kappa(m, scheme='lie'):
    """Fourier coefficient of the kick comb (S3.2); 1 for Lie and Strang."""
    if scheme == 'yoshida':
        return W1 + (1 - W1) * np.cos(2 * np.pi * m * W1)
    return 1.0


def gamma(D, scheme='lie', mmax=200):
    return sum(abs(kappa(m, scheme)) ** 2 * gamma_m(D, m) for m in range(1, mmax) if 2 * np.pi * m / D > 1)


if __name__ == '__main__':
    from scipy.integrate import quad
    psi = lambda k, x: np.exp(1j * k * x) * (np.tanh(x) - 1j * k) / np.sqrt(1 + k ** 2)
    f = lambda k, x: np.conj(psi(k, x)) * (-2 / np.cosh(x) ** 2) * (1 / np.cosh(x) / np.sqrt(2))
    for k in (0.5, 1.7, 5.0):
        num = quad(lambda x: f(k, x).real, -40, 40, limit=400)[0] + 1j * quad(lambda x: f(k, x).imag, -40, 40, limit=400)[0]
        print('k=%g  <psi_k,V phi_0>: quadrature %s, closed form %s' % (k, num, -1j * np.sqrt(2) * np.pi * k / 3 * np.sqrt(1 + k ** 2) / np.cosh(np.pi * k / 2)))
    for D in (0.02, 0.2, 0.3, 0.6, 1.0):
        print('Delta=%g  Gamma_FGR=%.4e  Yoshida comb %.4e' % (D, gamma(D), gamma(D, 'yoshida')))
    print('|kappa_m|^2, Yoshida:', [round(kappa(m, 'yoshida') ** 2, 3) for m in (1, 2, 3)])


==> anc/numerics/fig_alias.py <==
# Figure S3 (alias.pdf) from data/alias.json.
import json, numpy as np
from style import plt, handles
d = json.load(open('data/alias.json'))
on = d['off']; Ec = on['Ec']
fig, ax = plt.subplots(1, 2, figsize=(12.8, 4.4))
A = ax[0]
for D, c in [(0.4, 'C3'), (0.2, 'C0'), (0.1, 'C1')]:
    for s, ls in [('strang', '-'), ('yoshida', '--')]:
        r = on['%s_%g' % (s, D)]
        A.semilogy(r['k'], r['dens'], ls, color=c, lw=1.1)
    kal = np.sqrt(Ec + 2 * np.pi / D)
    for sg in (1, -1): A.axvline(sg * kal, color=c, ls=':', lw=1)
A.set_xlim(-10, 10); A.set_ylim(1e-12, 1e-1)
A.set_xlabel('momentum $k$'); A.set_ylabel(r'$|\widehat{e}(k)|^2$')
A.set_title(r'error at $t=60$, incoming packet; dotted: $\pm(E_c+2\pi/\Delta)^{1/2}$')
A.legend(handles=handles([(r'$\Delta=0.4$', dict(color='C3')), (r'$\Delta=0.2$', dict(color='C0')), (r'$\Delta=0.1$', dict(color='C1')),
                          ('Strang', dict(color='k')), ('Yoshida', dict(color='k', ls='--'))]), ncol=2, loc='upper left')
B = ax[1]
Ds = np.array([0.4, 0.2, 0.1, 0.05, 0.025])
for s, c, lab in [('strang', 'C1', 'Strang'), ('yoshida', 'C2', 'Yoshida')]:
    tot = [on['%s_%g' % (s, D)]['err'] for D in Ds]
    inb = [on['%s_%g' % (s, D)]['inband'] for D in Ds]
    al = [on['%s_%g' % (s, D)]['alias'] for D in Ds]
    B.loglog(Ds, tot, 'o-', color=c, label=lab + ', total')
    B.loglog(Ds, inb, 's--', color=c, mfc='white', label=lab + ', in-band')
    B.loglog(Ds, al, 'x:', color=c, ms=8, label=lab + ', aliased')
B.loglog(Ds, 0.25 * Ds ** 2, color='0.6', lw=0.8); B.text(0.03, 0.25 * 0.03 ** 2 * 1.6, r'$\Delta^2$', color='0.4')
B.loglog(Ds, 0.4 * Ds ** 4, color='0.6', lw=0.8); B.text(0.03, 0.4 * 0.03 ** 4 * 0.25, r'$\Delta^4$', color='0.4')
B.set_ylim(1e-14, 3e-1); B.set_xlabel(r'$\Delta$'); B.set_title(r'incoming packet: error at $t=60$ and its two parts')
B.legend(ncol=2, loc='lower right', fontsize=8.5)
plt.tight_layout(); plt.savefig('alias.pdf')


==> anc/numerics/fig_bound.py <==
# Figures S7 (ionisation.pdf) and S8 (spectrum.pdf) from data/bound.json and data/spectrum.json.
import json, numpy as np
from style import plt
from fgr import gamma
b = json.load(open('data/bound.json'))
fig, ax = plt.subplots(1, 2, figsize=(12.8, 4.6))
A = ax[0]
for D, c in [(0.4, 'C0'), (0.6, 'C1'), (0.8, 'C2'), (1.0, 'C3')]:
    cv = b['curves']['%g' % D]; t = np.array(cv['t'])
    A.semilogy(t, cv['P'], color=c, label=r'$\Delta=%g$' % D)
    A.semilogy(t, np.exp(-gamma(D) * t), 'k:', lw=1)
A.set_ylim(8e-2, 1.2); A.set_xlabel('$t$'); A.set_ylabel(r'$|\langle\phi_0,U_{\rm L}^n\phi_0\rangle|^2$')
A.set_title('survival probability (dotted: golden rule)'); A.legend(loc='lower left')
B = ax[1]
Dd = np.linspace(0.28, 1.05, 80); x = Dd ** -0.5
B.semilogy(x, [gamma(D) for D in Dd], 'k-', label='Fermi golden rule')
Ds = sorted(float(k) for k in b['lie'])
B.semilogy(np.array(Ds) ** -0.5, [b['lie']['%g' % D]['rate'] for D in Ds], 'o', color='C0', label='Lie')
B.semilogy(np.array(Ds) ** -0.5, [b['strang']['%g' % D]['rate'] for D in Ds], 'x', color='C1', ms=10, mew=2, label='Strang')
B.semilogy(x, [gamma(D, 'yoshida') for D in Dd], 'k--', lw=1, label='golden rule, kick comb')
Dy = sorted(float(k) for k in b['yoshida'])
B.semilogy(np.array(Dy) ** -0.5, [b['yoshida']['%g' % D]['rate'] for D in Dy], 's', color='C2', mfc='white', ms=8, label='Yoshida')
B.set_xlabel(r'$\Delta^{-1/2}$'); B.set_ylabel(r'ionization rate $\Gamma$')
B.set_title(r'$V=-2\,\mathrm{sech}^2x$, $E_0=-1$'); B.legend(loc='lower left')
plt.tight_layout(); plt.savefig('ionisation.pdf')
s = json.load(open('data/spectrum.json'))
fig, A = plt.subplots(figsize=(10, 4.4))
A.semilogy(s['k'], np.array(s['dens']) / (2 * np.pi), lw=1.0)   # normalized: integral dk = 1
km = lambda m: np.sqrt(2 * np.pi * m / 0.6 - 1)
for m in (1, 2, 3):
    for sg in (1, -1): A.axvline(sg * km(m), color='r', ls=':', lw=1.2)
A.set_xlim(-8, 8); A.set_ylim(1e-8, 3e2); A.set_xlabel('momentum $k$'); A.set_ylabel('density of the ionized part')
A.set_title(r'Lie, $\Delta=0.6$, $t=%.1f$; dotted: $\pm k_m=\pm(2\pi m/\Delta-1)^{1/2}$, $m=1,2,3$' % s['t'])
plt.tight_layout(); plt.savefig('spectrum.pdf')


==> anc/numerics/fig_energy.py <==
# Figure S6 (energy.pdf) from data/energy.jsonl.
import json, numpy as np
from style import plt
E = [json.loads(l) for l in open('data/energy.jsonl')]; E.sort(key=lambda d: d['k0'])
k = np.array([d['k0'] for d in E])
fig, A = plt.subplots(figsize=(7.8, 4.5))
for D, c in [(0.2, 'C0'), (0.1, 'C1')]:
    A.loglog(k, [d['D%g' % D]['lie_max'] for d in E], 'o-', color=c, label=r'Lie, $\Delta=%g$' % D)
    A.loglog(k, [d['D%g' % D]['strang_max'] for d in E], 's--', color=c, mfc='white', label=r'Strang, $\Delta=%g$' % D)
    A.axhline(E[0]['D%g' % D]['halfV'], color=c, ls=':', lw=1)
    A.axvline(np.sqrt(2 * np.pi / D), color=c, ls='-.', lw=1)
h, l = A.get_legend_handles_labels(); A.legend([h[i] for i in (0, 2, 1, 3)], [l[i] for i in (0, 2, 1, 3)], ncol=2, loc='lower right')
A.set_xlabel(r'mean momentum $k_0$'); A.set_ylabel(r'$\sup_n\|U^n\psi-e^{-in\Delta H}\psi\|$')
plt.tight_layout(); plt.savefig('energy.pdf')


==> anc/numerics/fig_errors.py <==
# Figure S2 (errors.pdf) from data/errors.json.
import json, numpy as np
from style import plt, handles, ERR
d = json.load(open('data/errors.json'))
cols = {'0.2': 'C0', '0.1': 'C1', '0.05': 'C2'}
fig, ax = plt.subplots(1, 2, figsize=(12.8, 4.3))
for i, (case, title) in enumerate([('on', r'packet on $V$ ($x_0=0$)'), ('off', r'incoming packet ($x_0=-15$)')]):
    for D, c in cols.items():
        r = d[case][D]
        ax[i].semilogy(r['t'], r['lie'], '-', color=c); ax[i].semilogy(r['t'], r['strang'], '--', color=c)
        if case == 'on':
            ax[i].axhline(d[case]['half_V'][D], color=c, ls=':', lw=1)
    ax[i].set_title(title); ax[i].set_xlabel('$t$')
ax[0].set_ylabel(ERR); ax[0].set_ylim(3e-4, 3e-1); ax[1].set_ylim(1e-5, 3e-1)
ax[1].legend(handles=handles([(r'$\Delta=0.2$', dict(color='C0')), (r'$\Delta=0.1$', dict(color='C1')),
                              (r'$\Delta=0.05$', dict(color='C2')), ('Lie', dict(color='k')),
                              ('Strang', dict(color='k', ls='--'))]), ncol=2, loc='lower right')
plt.tight_layout(); plt.savefig('errors.pdf')


==> anc/numerics/fig_limits.py <==
# Figure S4 (rates.pdf) from data/limits.json.
import json, numpy as np
from style import plt
d = json.load(open('data/limits.json'))
Ds = np.array([0.4, 0.2, 0.1, 0.05, 0.025])
g = lambda c, s, q: np.array([d['%s_%g' % (c, D)][s][q] for D in Ds])
fig, ax = plt.subplots(1, 2, figsize=(12.8, 5.0))
A = ax[0]
A.loglog(Ds, g('on', 'lie', 'err'), 'o-', color='C0', label='Lie, data on $V$')
A.loglog(Ds, [d['on_%g' % D]['half_V'] for D in Ds], 'k:', label=r'$\frac{\Delta}{2}\|V\psi\|$')
A.loglog(Ds, g('on', 'lie', 'xi_corr'), 's-', color='C0', mfc='white', label=r'Lie, $\|(\Xi^{\rm L}_+-1-\frac{i\Delta}{2}V)\psi\|$')
A.loglog(Ds, g('on', 'strang', 'err'), 'o--', color='C1', label='Strang, data on $V$')
A.loglog(Ds, g('off', 'lie', 'err'), '^-', color='C2', label='Lie, incoming data')
A.loglog(Ds, g('off', 'strang', 'err'), 'v--', color='C3', label='Strang, incoming data')
A.loglog(Ds, g('off', 'strang', 'inband'), 'v:', color='C3', mfc='white', ms=8, label='Strang, incoming, in-band part')
A.loglog(Ds, 0.6 * Ds ** 2, color='0.6', lw=0.8); A.text(0.03, 0.6 * 0.03 ** 2 * 2.2, r'$\Delta^2$', color='0.4')
A.set_xlabel(r'$\Delta$'); A.set_title(r'limiting error $\|(\Xi_+-1)\psi\|$')
B = ax[1]
B.loglog(Ds, g('on', 'lie', 'PT'), 'o-', color='C0', label='Lie, data on $V$')
B.loglog(Ds, g('on', 'strang', 'PT'), 'o--', color='C1', label='Strang, data on $V$')
B.loglog(Ds, g('off', 'lie', 'PT'), '^-', color='C2', label='Lie, incoming data')
B.loglog(Ds, g('off', 'strang', 'PT'), 'v--', color='C3', label='Strang, incoming data')
B.loglog(Ds, 0.06 * Ds, color='0.6', lw=0.8); B.text(0.03, 0.06 * 0.03 * 1.4, r'$\Delta$', color='0.4')
B.loglog(Ds, 0.02 * Ds ** 2, color='0.6', lw=0.8); B.text(0.03, 0.02 * 0.03 ** 2 * 1.6, r'$\Delta^2$', color='0.4')
B.set_xlabel(r'$\Delta$'); B.set_title('error of the transmitted fraction')
for X in ax: X.legend(loc='upper center', bbox_to_anchor=(0.5, -0.17), ncol=2, fontsize=9, frameon=True)
plt.tight_layout(); plt.savefig('rates.pdf')


==> anc/numerics/fig_slow.py <==
# Figure S5 (slow.pdf) from data/slow_<rho>.json.
import json, numpy as np
from style import plt, handles, ERR
rhos = [1.5, 0.7, 0.3]
d = {r: json.load(open('data/slow_%g.json' % r)) for r in rhos}
cols = {0.2: 'C0', 0.1: 'C1', 0.05: 'C2'}
fig, ax = plt.subplots(2, 2, figsize=(12.8, 9.2))
for A, r in zip([ax[0, 0], ax[0, 1], ax[1, 0]], rhos):
    c = d[r]['curves']
    for D, col in cols.items():
        A.semilogy(c['lie_%g' % D]['t'], c['lie_%g' % D]['err'], '-', color=col)
        A.semilogy(c['strang_%g' % D]['t'], c['strang_%g' % D]['err'], '--', color=col)
        if 'yoshida_%g' % D in c and D <= 0.1:
            A.semilogy(c['yoshida_%g' % D]['t'], c['yoshida_%g' % D]['err'], ':', color=col, lw=2.2)
    A.set_title(r'$V=1.5\langle x\rangle^{-%g}$' % r); A.set_xlabel('$t$'); A.set_ylabel(ERR)
    A.set_ylim(1e-6, 3e-1)
B = ax[1, 1]
Ds = np.array([0.2, 0.1, 0.05, 0.025])
mk = {1.5: 'o', 0.7: 's', 0.3: '^'}
for r in rhos:
    for s, col, ls, mfc in [('lie', 'C0', '-', None), ('strang', 'C1', '--', 'white')]:
        e = np.array([d[r]['mom']['%s_%g_t200' % (s, D)] for D in Ds])
        sl = np.polyfit(np.log(Ds), np.log(e), 1)[0]
        B.loglog(Ds, e, ls, marker=mk[r], color=col, mfc=mfc,
                 label=r'%s, $\rho=%g$ (slope %.2f)' % ('Lie' if s == 'lie' else 'Strang', r, sl))
B.loglog(Ds, 0.05 * Ds, color='0.6', lw=0.8); B.text(0.06, 0.05 * 0.06 * 1.4, r'$\Delta$', color='0.4')
B.loglog(Ds, 0.02 * Ds ** 2, color='0.6', lw=0.8); B.text(0.06, 0.02 * 0.06 ** 2 * 0.5, r'$\Delta^2$', color='0.4')
B.set_xlabel(r'$\Delta$'); B.set_title(r'error of the momentum distribution, $t=200$')
B.legend(fontsize=8.5, ncol=2, loc='lower right')
fig.legend(handles=handles([(r'$\Delta=0.2$', dict(color='C0')), (r'$\Delta=0.1$', dict(color='C1')),
                            (r'$\Delta=0.05$', dict(color='C2')), ('Lie', dict(color='k')),
                            ('Strang', dict(color='k', ls='--')), ('Yoshida', dict(color='k', ls=':', lw=2.2))]),
           ncol=6, loc='upper center', bbox_to_anchor=(0.5, 1.02), frameon=False)
plt.tight_layout(rect=(0, 0, 1, 0.97)); plt.savefig('slow.pdf')


==> anc/numerics/lie_prekick.py <==
# Removal of the Lie plateau by one half kick K(1/2)^* = e^{i Delta V/2} on the initial datum
# (supplementary material, section S2; remark after Theorem 2.5 of the paper).
# V = 1.5 exp(-x^2), packet on V, t = 40, reference Strang with step 0.0025.
import numpy as np
from common import Grid, stepper, evolve
g = Grid(800.0, 2 ** 14); V = 1.5 * np.exp(-g.x ** 2); psi = g.packet()
T, Dref = 40.0, 0.0025
ref = evolve(stepper(g, V, Dref, 'strang'), psi.copy(), int(round(T / Dref)))
for D in (0.2, 0.1, 0.05):
    n = int(round(T / D)); L = stepper(g, V, D, 'lie'); S = stepper(g, V, D, 'strang')
    a = evolve(L, psi.copy(), n); b = evolve(L, np.exp(0.5j * D * V) * psi, n); c = evolve(S, psi.copy(), n)
    print('Delta=%.2f  Lie %.3e  Lie with K(1/2)^* on the datum %.3e  Strang %.3e'
          % (D, g.norm(a - ref), g.norm(b - ref), g.norm(c - ref)))


==> anc/numerics/make_table.py <==
# LaTeX rows of Table S1 from data/residual_<Delta>.json and data/bound.json.
import json
def sci(x):
    e = int(f'{x:.1e}'.split('e')[1]); m = x / 10 ** e
    return '$%.1f\\cdot10^{%d}$' % (m, e) if e < -1 else '$%.2g$' % x
b = json.load(open('data/bound.json'))
for D in ['1', '0.6', '0.3', '0.2', '0.1', '0.05']:
    r = json.load(open('data/residual_%s.json' % D))
    a, c = r['0.75'], r['0.9']
    meas = b['strang'].get('%g' % float(D))
    m = '%.3f' % (meas['rate'] / meas['fgr']) if meas else '--'
    print('%.2f & %s & %s & %.3f & %.3f & %s\\\\' % (float(D), sci(c['rho']), sci(c['sup_vsM_Z']), a['ratio'], c['ratio'], m))
for D in ['1', '0.6', '0.3']:
    r = json.load(open('data/residual_%s.json' % D))
    print(D, {k: (round(v['pw_ratio'], 3), round(v['gen_ratio'], 3), round(v['ratio'], 3)) for k, v in r.items() if 'pw_ratio' in v})


==> anc/numerics/quasienergy.py <==
# Quasi-energy of the Strang step for the Poschl-Teller well (section S3.5): phase of
# <phi_0, U_S^n phi_0> fitted on 0 <= n Delta <= 10, compared with e_2 = 32/315.
import numpy as np
from common import Grid, stepper
g = Grid(400.0, 2 ** 13)
V = -2 / np.cosh(g.x) ** 2; phi = 1 / np.cosh(g.x) / np.sqrt(2)
for D in (0.2, 0.1):
    st = stepper(g, V, D, 'strang'); p = phi.astype(complex); amp = [1.0 + 0j]
    for _ in range(int(round(10 / D))):
        p = st(p); amp.append(g.inner(phi, p))
    amp = np.array(amp); t = np.arange(len(amp)) * D
    E = -np.polyfit(t, np.unwrap(np.angle(amp)), 1)[0]
    print('Delta=%g  (E-E_0)/Delta^2 = %.4f  (e_2 = %.4f)  min |amplitude| = %.5f' % (D, (E + 1) / D ** 2, 32 / 315, abs(amp).min()))


==> anc/numerics/residual_rate.py <==
# Residual golden rule of sections S3.4-S3.5 (Table S1) for the Poschl-Teller well and the Strang step.
# Usage: python3 residual_rate.py Delta K1 [K2 ...]   (cutoffs as fractions of k_1)
# Variable names: phi, beta, omega, vs are y, eta, tau, varsigma of section S3.4.
# For each cutoff: quasi-mode psi~ of the compressed step U_K (diagonalized in the Fourier
# basis), lambda_0, rho, lambda, r, phi, beta, omega, varsigma, the decoupled U_1 and
# U^ = U_1|_{QL^2}, the correlations <q, U^^n q> (absorbing layer for |x|>110), the
# Poisson integral P_q(lambda) smoothed by Gaussian windows of width 0.02 and 0.01 rad and
# extrapolated to width 0, and sup |varsigma M| over (a sampling of) the closure of Z_Delta.
import numpy as np, json, os, sys
from common import Grid

os.makedirs('data', exist_ok=True)
D = float(sys.argv[1]); cuts = [float(c) for c in sys.argv[2:]] or [0.75, 0.9]
g = Grid(320.0, 2 ** 15)
xc = np.clip(g.x, -300, 300)
V = -2 / np.cosh(xc) ** 2
phi0 = 1 / np.cosh(xc) / np.sqrt(2)
a = V / 2
k1 = np.sqrt(2 * np.pi / D - 1)
KF = np.exp(-1j * D * g.xi ** 2); WA = np.exp(-1j * D * a)
U = lambda p: WA * np.fft.ifft(KF * np.fft.fft(WA * p))
Us = lambda p: np.conj(WA) * np.fft.ifft(np.conj(KF) * np.fft.fft(np.conj(WA) * p))
xb = 110.0
mask = np.ones(g.N); o = np.abs(g.x) > xb
mask[o] = np.cos(0.5 * np.pi * (np.abs(g.x[o]) - xb) / (g.L / 2 - xb)) ** 2.0


def gamma_fgr(D):
    s = 0.0
    for m in range(1, 200):
        k = np.sqrt(2 * np.pi * m / D - 1); s += m * k / np.cosh(np.pi * k / 2) ** 2
    return 4 * np.pi ** 3 / (9 * D) * s


def quasimode(Kc):
    n = np.round(g.xi / g.dxi).astype(int)
    sel = np.where(np.abs(g.xi) <= Kc)[0]
    ns = n[sel]
    ah = g.dx * (-1.0) ** np.arange(g.N) * np.fft.fft(a)      # hat a at xi_n = n dxi
    idx = (ns[:, None] - ns[None, :]) % g.N
    A = ah[idx] / g.L                                          # matrix of a_K in the basis e^{i xi x}/sqrt(L)
    A = 0.5 * (A + A.conj().T)
    w, Q = np.linalg.eigh(A)
    EA = (Q * np.exp(-1j * D * w)) @ Q.conj().T
    UK = EA @ np.diag(np.exp(-1j * D * g.xi[sel] ** 2)) @ EA
    ev, vec = np.linalg.eig(UK)
    j = np.argmin(np.abs(ev - np.exp(1j * D)))                 # e^{-i D E}, E close to E_0 = -1
    c = vec[:, j]
    psi = np.zeros(g.N, complex); psi[sel] = c
    psi = np.fft.ifft(psi * (-1.0) ** np.arange(g.N)) * g.N / np.sqrt(g.L)   # sum_j c_j e^{i xi_j x}/sqrt(L)
    psi /= g.norm(psi)
    ph = g.inner(phi0, psi); psi *= np.conj(ph) / abs(ph)
    Et = -np.angle(ev[j]) / D
    return psi, Et


res = {}
for cut in cuts:
    psi, Et = quasimode(cut * k1)
    Up = U(psi)
    aa = g.inner(psi, Up)
    lam0 = aa / abs(aa); rho = np.sqrt(max(2 - 2 * abs(aa), 0.0))
    lam = lam0 * np.exp(1j * rho)
    r = Up - lam * psi; nr = g.norm(r)
    phi = Us(r) / nr
    beta = g.inner(phi, psi)
    omega = 1 - nr / beta
    vs = np.conj(omega) - 1
    Qp = lambda v: v - g.inner(psi, v) * psi
    U1 = lambda v: U(v + (omega - 1) * g.inner(phi, v) * phi)
    q = Qp(Us(r))
    nmax = 4000
    corr = np.empty(nmax + 1, complex); v = q.copy()
    for n in range(nmax + 1):
        corr[n] = g.inner(q, v)
        v = mask * Qp(U1(v))
    nn = np.arange(-nmax, nmax + 1)
    mu = np.concatenate([np.conj(corr[:0:-1]), corr])
    th = np.angle(lam)

    def P(sig, theta=th):
        return float(np.real(np.sum(np.exp(-0.5 * (sig * nn) ** 2) * np.exp(-1j * nn * theta) * mu)))

    P2, P1 = P(0.02), P(0.01)
    P0 = (4 * P1 - P2) / 3                                      # extrapolation in sigma^2 to width 0
    Gr = P0 / D
    # sup |varsigma M| on a sampling of the closure of Z_Delta; M(z) = sum_n z^n conj(<Q phi, U^^n Q phi>)
    cphi = corr / nr ** 2
    depth = rho / D
    best = 0.0
    for t in np.linspace(max(1 - depth, 0.0), 1.0, 9):
        for ang in np.linspace(-1, 1, 9) * min(depth, 1.0):
            z = t * lam0 * np.exp(1j * ang)
            Mz = np.sum(z ** np.arange(nmax + 1) * np.conj(cphi))
            best = max(best, abs(vs * Mz))
    M099 = abs(vs * np.sum((0.99 * lam) ** np.arange(nmax + 1) * np.conj(cphi)))
    # approximations of the continuum near the resonant spheres (text after Table S1):
    # plane waves, Gamma_pw = sum_{m,+-} |hat r(+-k_m)|^2/(2 Delta^2 k_m), and the generalized
    # eigenfunctions psi_k of H in place of plane waves; k_m^2 = E_lam + 2 pi m/Delta.
    El = -np.angle(lam) / D
    Gpw = Ggen = 0.0
    for m in range(1, 8):
        km = np.sqrt(El + 2 * np.pi * m / D)
        for sg in (1, -1):
            k = sg * km
            Gpw += abs(np.sum(np.exp(-1j * k * g.x) * r) * g.dx) ** 2 / (2 * D ** 2 * km)
            psik = np.exp(1j * k * g.x) * (np.tanh(xc) - 1j * k) / np.sqrt(1 + k ** 2)
            Ggen += abs(g.inner(psik, r)) ** 2 / (2 * D ** 2 * km)
    tail = float(np.max(np.abs(cphi[nmax // 2:])))
    res[str(cut)] = dict(Delta=D, cut=cut, K=cut * k1, Et=Et, rho=rho, varsigma=abs(vs), beta=abs(beta),
                         P002=P2, P001=P1, Gamma_r=Gr, ratio=Gr / gamma_fgr(D), Gamma_fgr=gamma_fgr(D),
                         sup_vsM_Z=best, vsM_099=M099,
                         pw_ratio=Gpw / gamma_fgr(D), gen_ratio=Ggen / gamma_fgr(D), corr_tail=tail, dist_phi0=g.norm(psi - phi0))
    print(json.dumps(res[str(cut)]), flush=True)
json.dump(res, open('data/residual_%g.json' % D, 'w'), indent=1)


==> anc/numerics/run_all.sh <==
#!/bin/sh
# Reproduces all data, figures and Table S1 of the supplementary material (single core: a few hours).
set -e
python3 aliasing_fig.py
python3 fgr.py; python3 check_commutators.py; python3 check_strang.py
python3 scat_errors.py;  python3 fig_errors.py
python3 lie_prekick.py
python3 scat_alias.py;   python3 fig_alias.py
python3 scat_limits.py;  python3 fig_limits.py
for r in 1.5 0.7 0.3; do python3 slow_decay.py $r; done; python3 fig_slow.py
rm -f data/energy.jsonl
python3 scat_energy.py 0.4 0.6 0.8 1.0 1.5 2.0 3.0 4.0 5.0 5.6 6.5 7.5 7.93 8.5 9.5; python3 fig_energy.py
python3 bound_rates.py; python3 spectrum.py; python3 quasienergy.py; python3 fig_bound.py
for D in 1.0 0.6 0.3; do python3 residual_rate.py $D 0.5 0.75 0.9 0.95; done
for D in 0.2 0.1 0.05; do python3 residual_rate.py $D 0.75 0.9; done
python3 make_table.py


==> anc/numerics/scat_alias.py <==
# Aliased channels of scattering states (supplementary material, section S2, Figure S3).
# Incoming packet (x0=-30, t=60) and packet on V (x0=0, t=40) for V=1.5 exp(-x^2); the error
# is split into its in-band part and its aliased part (H0-energy above E_c + pi/Delta,
# E_c = <psi,H psi>).  The split is clean for the incoming packet, whose energy spread is
# small; for the packet on V the in-band error itself extends to |k| ~ 4.3.
import numpy as np, json, os, sys
from common import Grid, stepper, evolve, split_alias, energy, W1

os.makedirs('data', exist_ok=True)
g = Grid(800.0, 2 ** 14)
V = 1.5 * np.exp(-g.x ** 2)
Ds = [0.4, 0.2, 0.1, 0.05, 0.025]
Vh = lambda q: 1.5 * np.sqrt(np.pi) * np.exp(-q ** 2 / 4)          # Fourier transform of V


def born(psi, D, scheme, mmax=6):
    """First Born approximation of the aliased norm for incoming data: plane wave k -> k_m,
    k_m^2 = k^2 + 2 pi m/D, probability |kappa_m|^2 |hat V(+-k_m - k)|^2/(4 k k_m)."""
    k = g.xi; ph = g.mom_density(psi); P = np.zeros_like(k); kp = k > 0.2
    for m in range(1, mmax + 1):
        kap = 1.0 if scheme == 'strang' else W1 + (1 - W1) * np.cos(2 * np.pi * m * W1)
        km = np.sqrt(k[kp] ** 2 + 2 * np.pi * m / D)
        for sg in (1, -1):
            P[kp] += kap ** 2 * Vh(sg * km - k[kp]) ** 2 / (4 * k[kp] * km)
    return float(np.sqrt(np.sum(ph * P) * g.dxi / (2 * np.pi)))

Dref = 0.0025
out = {}
for case, x0, T in [('on', 0.0, 40.0), ('off', -30.0, 60.0)]:
    psi = g.packet(x0=x0)
    Ec = energy(g, V, psi)
    ref = evolve(stepper(g, V, Dref, 'yoshida'), psi.copy(), int(round(T / Dref)))
    out[case] = {'Ec': Ec, 'T': T}
    for scheme in ['lie', 'strang', 'yoshida']:
        for D in Ds:
            a = evolve(stepper(g, V, D, scheme), psi.copy(), int(round(T / D)))
            e = a - ref
            nin, nal = split_alias(g, e, Ec, D)
            rec = dict(err=g.norm(e), inband=nin, alias=nal)
            if D in (0.4, 0.2, 0.1) and scheme in ('strang', 'yoshida'):
                dens = g.mom_density(e)
                sel = (g.xi >= -10) & (g.xi <= 10)
                idx = np.argsort(g.xi[sel])
                rec['k'] = g.xi[sel][idx][::2].tolist()
                rec['dens'] = dens[sel][idx][::2].tolist()
            if case == 'off' and scheme in ('strang', 'yoshida'):
                rec['born'] = born(psi, D, scheme)
            out[case]['%s_%g' % (scheme, D)] = rec
            print(case, scheme, D, 'err %.3e  in-band %.3e  aliased %.3e' % (rec['err'], nin, nal), flush=True)
json.dump(out, open('data/alias.json', 'w'))


==> anc/numerics/scat_energy.py <==
# Energy dependence of the error (supplementary material, section S2, Figure S6).
# Packets c exp(-x^2/50 + i k0 x) on V = 1.5 exp(-x^2); appends to data/energy.jsonl.
# Usage: python3 scat_energy.py k0 [k0 ...]
import numpy as np, json, sys, os
from common import Grid, stepper, evolve

os.makedirs('data', exist_ok=True)
g = Grid(400.0, 2 ** 13)
V = 1.5 * np.exp(-g.x ** 2)
for k0 in [float(k) for k in sys.argv[1:]]:
    psi = g.packet(k0=k0, var=50.0)
    T = min(150.0, 40.0 / k0 + 5.0); n = int(round(T / 0.2)) * 2
    sub = max(40, int(np.ceil(k0 ** 2))); ref = stepper(g, V, 0.1 / sub, 'strang')
    st = {(D, s): stepper(g, V, D, s) for D in (0.1, 0.2) for s in ('lie', 'strang')}
    u = {k: psi.copy() for k in st}; mx = {k: 0.0 for k in st}
    r = psi.copy()
    for j in range(1, n + 1):
        r = evolve(ref, r, sub)
        for (D, s) in st:
            if D == 0.2 and j % 2: continue
            u[(D, s)] = st[(D, s)](u[(D, s)]); mx[(D, s)] = max(mx[(D, s)], g.norm(u[(D, s)] - r))
    rec = {'k0': k0, 'T': n * 0.1}
    for D in (0.1, 0.2):
        rec['D%g' % D] = {s + '_max': mx[(D, s)] for s in ('lie', 'strang')}
        rec['D%g' % D].update({s + '_fin': g.norm(u[(D, s)] - r) for s in ('lie', 'strang')})
        rec['D%g' % D]['halfV'] = D / 2 * g.norm(V * psi)
    with open('data/energy.jsonl', 'a') as f: f.write(json.dumps(rec) + '\n')
    print(rec, flush=True)


==> anc/numerics/scat_errors.py <==
# Saturation of the error in time (supplementary material, section S2, Figure S2).
# V = 1.5 exp(-x^2) on [-400,400] with 2^14 points; packet on V (x0=0) and incoming packet
# (x0=-15); Lie and Strang with Delta = 0.2, 0.1, 0.05 against Strang with step 0.0025,
# and the Yoshida triple jump with Delta = 0.4,...,0.025 against Yoshida with step 0.0025.
import numpy as np, json, os
from common import Grid, stepper, evolve, split_alias, energy

os.makedirs('data', exist_ok=True)
g = Grid(800.0, 2 ** 14)
V = 1.5 * np.exp(-g.x ** 2)
T, Dref = 40.0, 0.0025
out = {}
for case, x0 in [('on', 0.0), ('off', -15.0)]:
    psi = g.packet(x0=x0)
    out[case] = {'half_V': {}}
    for D in [0.2, 0.1, 0.05]:
        n, sub = int(round(T / D)), int(round(D / Dref))
        sr, sl, ss = stepper(g, V, Dref, 'strang'), stepper(g, V, D, 'lie'), stepper(g, V, D, 'strang')
        r, a, b = psi.copy(), psi.copy(), psi.copy(); el, es = [], []
        for j in range(n):
            r = evolve(sr, r, sub); a = sl(a); b = ss(b)
            el.append(g.norm(a - r)); es.append(g.norm(b - r))
        out[case]['%g' % D] = dict(t=(np.arange(1, n + 1) * D).tolist(), lie=el, strang=es)
        out[case]['half_V']['%g' % D] = D / 2 * g.norm(V * psi)
        print(case, D, 'Lie max %.3e final %.3e (D/2)|V psi| %.3e | Strang max %.3e final %.3e'
              % (max(el), el[-1], D / 2 * g.norm(V * psi), max(es), es[-1]), flush=True)
# Yoshida, packet on V
psi = g.packet(); Ec = energy(g, V, psi)
sy = stepper(g, V, Dref, 'yoshida')
out['yoshida'] = {}
for D in [0.4, 0.2, 0.1, 0.05, 0.025]:
    n, sub = int(round(T / D)), int(round(D / Dref))
    s = stepper(g, V, D, 'yoshida'); r, a = psi.copy(), psi.copy(); e = []
    for j in range(n):
        r = evolve(sy, r, sub); a = s(a); e.append(g.norm(a - r))
    nin, nal = split_alias(g, a - r, Ec, D)
    out['yoshida']['%g' % D] = dict(max=max(e), final=e[-1], inband=nin, alias=nal)
    print('Yoshida', D, 'max %.3e final %.3e in-band %.3e aliased %.3e' % (max(e), e[-1], nin, nal), flush=True)
json.dump(out, open('data/errors.json', 'w'))


==> anc/numerics/scat_limits.py <==
# Limiting error ||(Xi_+ - 1) psi|| and error of the transmitted fraction
# (supplementary material, section S2, Figure S4).  V = 1.5 exp(-x^2), packet on V (x0=0)
# and incoming packet (x0=-30), evaluated at t=60 when the packets have left V.
# Replaces rates.py; adds the in-band part of the error (split as in scat_alias.py).
import numpy as np, json, os
from common import Grid, stepper, evolve, split_alias, energy

os.makedirs('data', exist_ok=True)
g = Grid(800.0, 2 ** 14)
V = 1.5 * np.exp(-g.x ** 2)
T, Dref, Ds = 60.0, 0.0025, [0.4, 0.2, 0.1, 0.05, 0.025]
out = {}
for case, x0 in [('on', 0.0), ('off', -30.0)]:
    psi = g.packet(x0=x0)
    Ec = energy(g, V, psi)
    r = evolve(stepper(g, V, Dref, 'strang'), psi.copy(), int(round(T / Dref)))
    PTref = np.sum(np.abs(r[g.x > 0]) ** 2) * g.dx
    for D in Ds:
        n = int(round(T / D)); res = {}
        for scheme in ['lie', 'strang']:
            a = evolve(stepper(g, V, D, scheme), psi.copy(), n)
            b = evolve(stepper(g, V, D, scheme, inverse=True), r.copy(), n)   # U^{-n} e^{-in D H} psi ~ Xi_+ psi
            nin, nal = split_alias(g, a - r, Ec, D)
            res[scheme] = dict(err=g.norm(a - r), xi=g.norm(b - psi), inband=nin, alias=nal,
                               PT=abs(np.sum(np.abs(a[g.x > 0]) ** 2) * g.dx - PTref))
            if scheme == 'lie':
                res[scheme]['xi_corr'] = g.norm(b - psi - 0.5j * D * V * psi)
        res['half_V'] = D / 2 * g.norm(V * psi)
        out['%s_%g' % (case, D)] = res
        print(case, D, {s: {q: '%.3e' % v for q, v in res[s].items()} for s in ('lie', 'strang')}, flush=True)
    out[case + '_PTref'] = PTref
json.dump(out, open('data/limits.json', 'w'), indent=1)


==> anc/numerics/slow_decay.py <==
# Slowly decaying and long-range potentials V = 1.5 <x>^{-rho} (supplementary material,
# section S2, Figure S5).  Packet on V, box [-1600,1600] with 2^16 points (at t = 200 about
# 1e-4 of the mass lies in |x| > 1400, so the periodic boundary plays no role), reference: Yoshida triple jump with step 0.01.
# Usage: python3 slow_decay.py rho [rho ...]
import numpy as np, json, os, sys
from common import Grid, stepper, split_alias, energy

os.makedirs('data', exist_ok=True)
g = Grid(3200.0, 2 ** 16)
T, dt_s, Dref = 200.0, 1.0, 0.01
for rho in [float(r) for r in sys.argv[1:]]:
    V = 1.5 * (1 + g.x ** 2) ** (-rho / 2)
    psi = g.packet()
    Ec = energy(g, V, psi)
    runs = [(s, D) for s in ('lie', 'strang') for D in (0.2, 0.1, 0.05, 0.025)]
    if rho == 0.7:
        runs += [('yoshida', D) for D in (0.2, 0.1, 0.05)]
    st = {k: stepper(g, V, k[1], k[0]) for k in runs}
    u = {k: psi.copy() for k in runs}
    ref_step = stepper(g, V, Dref, 'yoshida'); r = psi.copy()
    rec = {k: dict(t=[], err=[]) for k in runs}
    mom = {}
    nsamp = int(round(T / dt_s))
    for j in range(1, nsamp + 1):
        for _ in range(int(round(dt_s / Dref))): r = ref_step(r)
        for k in runs:
            for _ in range(int(round(dt_s / k[1]))): u[k] = st[k](u[k])
            rec[k]['t'].append(j * dt_s); rec[k]['err'].append(g.norm(u[k] - r))
        t = j * dt_s
        if t in (100.0, 200.0):
            for k in runs:
                mom['%s_%g_t%g' % (k[0], k[1], t)] = g.mom_l1(u[k], r)
        if j % 20 == 0:
            edge = np.sum(np.abs(r[np.abs(g.x) > 1400]) ** 2) * g.dx
            print('rho=%g t=%g  mass beyond |x|=1400: %.1e' % (rho, t, edge), flush=True)
    alias = {}
    for k in runs:
        nin, nal = split_alias(g, u[k] - r, Ec, k[1])
        alias['%s_%g' % k] = dict(inband=nin, alias=nal)
    out = dict(rho=rho, Ec=Ec, half_V=0.5 * g.norm(V * psi),
               curves={'%s_%g' % k: v for k, v in rec.items()}, mom=mom, alias_t200=alias)
    json.dump(out, open('data/slow_%g.json' % rho, 'w'))
    for k in runs:
        e = np.array(rec[k]['err'])
        print('rho=%g %-7s D=%-5g err(25)=%.3e err(100)=%.3e err(200)=%.3e  mom(100)=%.3e mom(200)=%.3e  alias(200)=%.2e'
              % (rho, k[0], k[1], e[24], e[99], e[-1], mom['%s_%g_t100' % k], mom['%s_%g_t200' % k],
                 alias['%s_%g' % k]['alias']), flush=True)


==> anc/numerics/spectrum.py <==
# Momentum density of the ionized part (supplementary material, section S3.5, Figure S8).
# Lie, Delta = 0.6, t = 129.6 (216 steps), box [-1600,1600] with 2^17 points, no absorber;
# the ionized part is U^n phi_0 restricted to |x| > 30.
import numpy as np, json, os
from common import Grid, stepper, evolve
from fgr import gamma_m

os.makedirs('data', exist_ok=True)
g = Grid(3200.0, 2 ** 17)
xc = np.clip(g.x, -300, 300)
V = -2 / np.cosh(xc) ** 2; phi = 1 / np.cosh(xc) / np.sqrt(2)
D, n = 0.6, 216
psi = evolve(stepper(g, V, D, 'lie'), phi.astype(complex), n)
out = psi * (np.abs(g.x) > 30)
mass = g.norm(out) ** 2
dens = g.mom_density(out)                     # sum * dxi/(2pi) = mass
km = lambda m: np.sqrt(-1 + 2 * np.pi * m / D)
w = [np.sum(dens[np.abs(np.abs(g.xi) - km(m)) < 0.3]) * g.dxi / (2 * np.pi) / mass for m in range(1, 7)]
G = np.array([gamma_m(D, m) for m in range(1, 7)])
print('ionized mass %.4f' % mass)
print('line weights / ionized mass, m=1..6:', np.round(w, 4), ' background:', round(1 - sum(w), 4))
print('within the lines, m=1,2,3:', np.round(np.array(w[:3]) / sum(w), 4))
print('Gamma_m / Gamma_FGR, m=1,2,3:', np.round(G[:3] / G.sum(), 4))
k = np.fft.fftshift(g.xi); d = np.fft.fftshift(dens) / mass
sel = np.abs(k) <= 8
json.dump(dict(t=n * D, mass=mass, weights=w, gamma_m=(G / G.sum()).tolist(),
               k=k[sel].tolist(), dens=d[sel].tolist()), open('data/spectrum.json', 'w'))


==> anc/numerics/style.py <==
# Common plotting style for the figures of the supplementary material.
import matplotlib
matplotlib.use('Agg')
import matplotlib.pyplot as plt
from matplotlib.lines import Line2D

plt.rcParams.update({
    'font.size': 11, 'axes.titlesize': 12, 'axes.labelsize': 12, 'legend.fontsize': 9.5,
    'lines.linewidth': 1.6, 'savefig.bbox': 'tight', 'savefig.dpi': 150,
})
COL = {0.4: 'C3', 0.2: 'C0', 0.1: 'C1', 0.05: 'C2', 0.025: 'C4'}
ERR = r'$\|U^n\psi-e^{-in\Delta H}\psi\|$'


def handles(items):
    """Legend handles from (label, kwargs) pairs."""
    return [Line2D([], [], label=l, **kw) for l, kw in items]

